Quark and lepton mixing in the asymptotically safe Standard Model

The quark mixing (CKM) matrix is near-diagonal, whereas the lepton mixing (PMNS) matrix is not. We learn that both observations can generically be explained within an ultraviolet completion of the Standard Model with gravity. This ultraviolet completion results in approximate relations between CKM matrix elements. The accuracy with which these hold translates into the length of asymptotically safe scaling regimes. Experimental data are consistent with the theoretical expectations arising from a fixed-point cascade at transplanckian scales. Similar results would hold for the PMNS matrix if neutrino Yukawa couplings were large. The ultraviolet complete theory, therefore, must -- and in fact can -- avoid such an outcome. It achieves this through a dynamical mechanism that limits the size of neutrino Yukawa couplings. Thus, large neutrino mixing is intimately tied to small Dirac neutrino masses, $\sum m_{\nu} \lesssim O(1)\, \rm eV$, and a mass gap in the Standard Model fermion masses.

==> anc/RG-flow-Integration_v2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    993308,      19173]
NotebookOptionsPosition[    977004,      18866]
NotebookOutlinePosition[    977421,      18883]
CellTagsIndexPosition[    977378,      18880]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Load", "Title",
 CellChangeTimes->{{3.961413921433093*^9, 
  3.9614139520602407`*^9}},ExpressionUUID->"d5bffb94-4c36-43b1-85f5-\
0943b3330544"],

Cell[CellGroupData[{

Cell["Quantum Numbers", "Section",
 CellChangeTimes->{{3.9614138209722967`*^9, 3.961413836838841*^9}, 
   3.9614139147330303`*^9},ExpressionUUID->"7fe0c33b-dda9-4aa5-95c7-\
b5e108232e05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Abelian", " ", "Hypercharges", " ", "of", " ", "the", " ", "Standard", " ",
     "Model"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"YL", " ", "=", " ", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], ";", " ", 
    RowBox[{"Yl", " ", "=", " ", 
     RowBox[{"-", "1"}]}], ";", " ", 
    RowBox[{"Y\[Nu]", " ", "=", " ", "0"}], ";", " ", 
    RowBox[{"YH", "=", " ", 
     FractionBox["1", "2"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"YQ", " ", "=", "  ", 
     FractionBox["1", "6"]}], ";", " ", 
    RowBox[{"Yu", " ", "=", " ", 
     FractionBox["2", "3"]}], " ", ";", " ", 
    RowBox[{"Yd", " ", "=", 
     RowBox[{"-", " ", 
      FractionBox["1", "3"]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.961413968383501*^9, 3.961413987872416*^9}},
 CellLabel->
  "In[874]:=",ExpressionUUID->"7ca12fd1-e52c-4768-87b7-c3e6a0ed82ca"]
}, Closed]],

Cell[CellGroupData[{

Cell["1-loop Beta functions for the \[Nu]SM", "Chapter",
 CellChangeTimes->{{3.9614138006818123`*^9, 3.961413814853045*^9}, {
  3.961413917003233*^9, 3.9614139191562757`*^9}, {3.961414007395323*^9, 
  3.961414015671391*^9}},ExpressionUUID->"2c3528a8-c7af-4af1-9360-\
3a902af8bb00"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Gauge Sector (full \[Nu]SM)",
 FontVariations->{"Underline"->True}]], "Section",
 InitializationGroup->True,
 CellChangeTimes->{{3.937725814229063*^9, 3.9377258301451645`*^9}, {
  3.937725911887319*^9, 3.937725915019575*^9}, {3.94189586790448*^9, 
  3.941895868184581*^9}},ExpressionUUID->"ff855177-0707-49d9-a6c8-\
9929a923741b"],

Cell[CellGroupData[{

Cell["U(1)-Hypercharge coupling :", "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.93772552085108*^9, 3.9377256018441734`*^9}, {
  3.9377260173055267`*^9, 
  3.937726022299531*^9}},ExpressionUUID->"4e35f734-686d-485e-b3d1-\
dc48b58760b6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]gy", "[", 
     RowBox[{"fg_", ",", "gy_", ",", "g2_", ",", "g3_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", " ", "fg"}], " ", "gy"}], " ", "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"4", 
         SuperscriptBox["YH", "2"]}], " ", "+", " ", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["YL", "2"]}], " ", "+", " ", 
           SuperscriptBox["Yl", "2"], " ", "+", " ", 
           SuperscriptBox["Y\[Nu]", "2"]}], ")"}]}], " ", "+", " ", 
        RowBox[{"36", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["Yd", "2"], " ", "+", " ", 
           RowBox[{"2", " ", 
            SuperscriptBox["YQ", "2"]}], " ", "+", " ", 
           SuperscriptBox["Yu", "2"]}], ")"}]}]}], "6"], " ", 
      FractionBox[
       RowBox[{"gy", "^", "3"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Pi", "2"]}]]}]}]}], " ", ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "this", " ", "accounts", " ", "for", " ", "all", " ", "the", " ", 
    "\[Nu]SM", " ", "content", " ", "with", " ", "3", " ", "generations", " ",
     "for", " ", "both", " ", "quarks", " ", "and", " ", "leptons"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]gyFlowing", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", "fg"}], "  ", 
     RowBox[{"gy", "[", "t", "]"}]}], " ", "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"4", 
        SuperscriptBox["YH", "2"]}], " ", "+", " ", 
       RowBox[{"12", " ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["YL", "2"]}], " ", "+", " ", 
          SuperscriptBox["Yl", "2"], " ", "+", " ", 
          SuperscriptBox["Y\[Nu]", "2"]}], ")"}]}], " ", "+", " ", 
       RowBox[{"36", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Yd", "2"], " ", "+", " ", 
          RowBox[{"2", " ", 
           SuperscriptBox["YQ", "2"]}], " ", "+", " ", 
          SuperscriptBox["Yu", "2"]}], ")"}]}]}], "6"], " ", 
     FractionBox[
      RowBox[{
       RowBox[{"gy", "[", "t", "]"}], "^", "3"}], 
      RowBox[{"16", " ", 
       SuperscriptBox["Pi", "2"]}]]}]}]}], 
  RowBox[{"(*", 
   RowBox[{"1", "-", "loop"}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]gyFlowing2", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", " ", "-", 
        RowBox[{"Log", "[", 
         RowBox[{"10", "^", "19"}], "]"}]}], "]"}]}], "fg", "  ", 
     RowBox[{"gy", "[", "t", "]"}]}], " ", "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"4", 
        SuperscriptBox["YH", "2"]}], " ", "+", " ", 
       RowBox[{"12", " ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["YL", "2"]}], " ", "+", " ", 
          SuperscriptBox["Yl", "2"], " ", "+", " ", 
          SuperscriptBox["Y\[Nu]", "2"]}], ")"}]}], " ", "+", " ", 
       RowBox[{"36", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Yd", "2"], " ", "+", " ", 
          RowBox[{"2", " ", 
           SuperscriptBox["YQ", "2"]}], " ", "+", " ", 
          SuperscriptBox["Yu", "2"]}], ")"}]}]}], "6"], " ", 
     FractionBox[
      RowBox[{
       RowBox[{"gy", "[", "t", "]"}], "^", "3"}], 
      RowBox[{"16", " ", 
       SuperscriptBox["Pi", "2"]}]]}]}]}], 
  RowBox[{"(*", 
   RowBox[{"1", "-", "loop"}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Beta]gy2loop", " ", "="}], " ", ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"\[Beta]gy3loop", "="}], ";"}], "*)"}]}]}], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.9377254857034597`*^9, 3.9377255122441196`*^9}, 
   3.937725558869527*^9, {3.937725938348892*^9, 3.9377260712171583`*^9}, {
   3.9377261175142865`*^9, 3.937726118937089*^9}, {3.9377261727988596`*^9, 
   3.937726179799423*^9}, {3.9378178462625694`*^9, 3.937817861630949*^9}, {
   3.937820427529058*^9, 3.9378204398146753`*^9}, {3.937820828573598*^9, 
   3.9378208368001847`*^9}, {3.937910498735089*^9, 3.9379104996550765`*^9}, 
   3.9387657143037043`*^9, {3.9392981862686872`*^9, 3.9392982005892467`*^9}, {
   3.9395658129465847`*^9, 3.939565841261978*^9}, {3.93956664990977*^9, 
   3.9395666591246443`*^9}, {3.93956671218137*^9, 3.939566741365601*^9}, {
   3.9418016002749863`*^9, 3.941801628844039*^9}, {3.941878694565301*^9, 
   3.94187871456514*^9}, {3.941879078768339*^9, 3.9418791958011007`*^9}, {
   3.941879254334012*^9, 3.9418792609448566`*^9}, {3.9418793887080393`*^9, 
   3.941879392874745*^9}, {3.9418794633796988`*^9, 3.941879504048524*^9}, {
   3.9418843508835297`*^9, 3.941884365168262*^9}, {3.941884470188355*^9, 
   3.941884470488927*^9}, {3.941884507669046*^9, 3.941884521665333*^9}, {
   3.9418846376216516`*^9, 3.9418846377079277`*^9}, {3.945765003557081*^9, 
   3.945765022855741*^9}, {3.9457650556555758`*^9, 3.9457650557229147`*^9}, {
   3.9457655750369263`*^9, 3.945765576930377*^9}, {3.9489531689989243`*^9, 
   3.948953185958641*^9}, {3.9489540048477716`*^9, 3.9489540122059717`*^9}, 
   3.949215842339799*^9, {3.953783914696041*^9, 3.9537839258971*^9}, {
   3.9538049475454893`*^9, 3.953804965464779*^9}, {3.953808180555298*^9, 
   3.953808182964116*^9}, {3.960459056977792*^9, 3.960459067979802*^9}, 
   3.960459216716585*^9},
 CellLabel->
  "In[876]:=",ExpressionUUID->"f2cf5400-9ac0-4b03-bd76-8b5ea91b4cf6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "fg"}], " ", 
   RowBox[{"gy", "[", "t", "]"}]}], "+", 
  FractionBox[
   RowBox[{"41", " ", 
    SuperscriptBox[
     RowBox[{"gy", "[", "t", "]"}], "3"]}], 
   RowBox[{"96", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.951047522909335*^9, 3.951133316183468*^9, 3.951133352005433*^9, 
   3.951133751259355*^9, 3.951199730790821*^9, 3.951287072978321*^9, 
   3.951544505490739*^9, 3.9518169893891287`*^9, 3.952069362959651*^9, 
   3.95214916288904*^9, {3.953539585864483*^9, 3.9535395945692253`*^9}, 
   3.953546865469165*^9, 3.953626774050473*^9, 3.953696120518155*^9, 
   3.953773543678632*^9, 3.95378393261073*^9, 3.953804967280843*^9, 
   3.9538054721980553`*^9, 3.953807496443956*^9, {3.95380785593395*^9, 
   3.9538078672961683`*^9}, 3.953808185781131*^9, 3.953876199425502*^9, 
   3.954078632708226*^9, 3.954223044897319*^9, 3.954315295704988*^9, 
   3.954328937130405*^9, 3.954349894325341*^9, 3.954350894805092*^9, 
   3.954351754495816*^9, 3.9543800314810133`*^9, 3.954380094895768*^9, 
   3.9544004298188334`*^9, 3.954411542495616*^9, 3.954411659172991*^9, 
   3.9545659704340563`*^9, 3.95493186503312*^9, 3.954940602080058*^9, 
   3.954944609154611*^9, 3.954951155908272*^9, 3.954952408580112*^9, 
   3.954952975338394*^9, 3.95495364198184*^9, 3.9549548868558683`*^9, 
   3.95495779173059*^9, 3.9549886382301693`*^9, 3.955014622310647*^9, 
   3.9557839940667057`*^9, 3.9561152234173193`*^9, 3.956205732904314*^9, 
   3.956314262529689*^9, 3.956389784787135*^9, 3.956393289271674*^9, 
   3.9565671378293743`*^9, 3.956580616125861*^9, 3.9572529939805326`*^9, {
   3.957253338676076*^9, 3.957253341305374*^9}, 3.957256820993553*^9, 
   3.957291151861948*^9, 3.957346151713876*^9, 3.957852709293191*^9, 
   3.958112284263146*^9, 3.958810315368294*^9, {3.960268707389062*^9, 
   3.960268718390688*^9}, 3.9603538002926617`*^9, {3.9604320246772547`*^9, 
   3.960432028050785*^9}, 3.9604556113365917`*^9, 3.960459210934774*^9, {
   3.960538604078824*^9, 3.9605386080047092`*^9}, 3.9610370867268333`*^9, 
   3.961215919707116*^9, {3.961335849660509*^9, 3.961335853489646*^9}, 
   3.961401744710477*^9, 3.961417414662367*^9, 3.961498344198509*^9, {
   3.961498456876974*^9, 3.961498460123583*^9}, 3.961499919522599*^9, 
   3.961560867129216*^9, 3.961639702747401*^9, 3.96175963013498*^9, 
   3.961821712423006*^9, {3.962076330120932*^9, 3.9620763321334267`*^9}, 
   3.962079686512545*^9, 3.962198657485382*^9, {3.962263783501369*^9, 
   3.962263786307763*^9}, {3.962330559510418*^9, 3.962330562124308*^9}, 
   3.9623397776459208`*^9, 3.967887726579814*^9, {3.967888465155356*^9, 
   3.967888469005562*^9}, {3.98030806075239*^9, 3.980308063630557*^9}, 
   3.98784990136001*^9, 3.988340165212039*^9, 3.9883402444524612`*^9, {
   3.998716752179387*^9, 3.998716753840393*^9}, {3.99909119805131*^9, 
   3.999091199893231*^9}, {3.9993126413489637`*^9, 3.999312652877404*^9}, 
   3.999772717020084*^9, {4.000553127297185*^9, 4.000553129369643*^9}},
 CellLabel->
  "Out[877]=",ExpressionUUID->"a63c4b15-2065-45a7-9eca-e7aa81fc9fa9"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"41", " ", 
    SuperscriptBox[
     RowBox[{"gy", "[", "t", "]"}], "3"]}], 
   RowBox[{"96", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  RowBox[{"fg", " ", 
   RowBox[{"gy", "[", "t", "]"}], " ", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"t", "-", 
     RowBox[{
      InterpretationBox[
       StyleBox["Log",
        ShowAutoStyles->False,
        AutoSpacing->False],
       Log,
       Editable->False], "[", "10000000000000000000", "]"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.951047522909335*^9, 3.951133316183468*^9, 3.951133352005433*^9, 
   3.951133751259355*^9, 3.951199730790821*^9, 3.951287072978321*^9, 
   3.951544505490739*^9, 3.9518169893891287`*^9, 3.952069362959651*^9, 
   3.95214916288904*^9, {3.953539585864483*^9, 3.9535395945692253`*^9}, 
   3.953546865469165*^9, 3.953626774050473*^9, 3.953696120518155*^9, 
   3.953773543678632*^9, 3.95378393261073*^9, 3.953804967280843*^9, 
   3.9538054721980553`*^9, 3.953807496443956*^9, {3.95380785593395*^9, 
   3.9538078672961683`*^9}, 3.953808185781131*^9, 3.953876199425502*^9, 
   3.954078632708226*^9, 3.954223044897319*^9, 3.954315295704988*^9, 
   3.954328937130405*^9, 3.954349894325341*^9, 3.954350894805092*^9, 
   3.954351754495816*^9, 3.9543800314810133`*^9, 3.954380094895768*^9, 
   3.9544004298188334`*^9, 3.954411542495616*^9, 3.954411659172991*^9, 
   3.9545659704340563`*^9, 3.95493186503312*^9, 3.954940602080058*^9, 
   3.954944609154611*^9, 3.954951155908272*^9, 3.954952408580112*^9, 
   3.954952975338394*^9, 3.95495364198184*^9, 3.9549548868558683`*^9, 
   3.95495779173059*^9, 3.9549886382301693`*^9, 3.955014622310647*^9, 
   3.9557839940667057`*^9, 3.9561152234173193`*^9, 3.956205732904314*^9, 
   3.956314262529689*^9, 3.956389784787135*^9, 3.956393289271674*^9, 
   3.9565671378293743`*^9, 3.956580616125861*^9, 3.9572529939805326`*^9, {
   3.957253338676076*^9, 3.957253341305374*^9}, 3.957256820993553*^9, 
   3.957291151861948*^9, 3.957346151713876*^9, 3.957852709293191*^9, 
   3.958112284263146*^9, 3.958810315368294*^9, {3.960268707389062*^9, 
   3.960268718390688*^9}, 3.9603538002926617`*^9, {3.9604320246772547`*^9, 
   3.960432028050785*^9}, 3.9604556113365917`*^9, 3.960459210934774*^9, {
   3.960538604078824*^9, 3.9605386080047092`*^9}, 3.9610370867268333`*^9, 
   3.961215919707116*^9, {3.961335849660509*^9, 3.961335853489646*^9}, 
   3.961401744710477*^9, 3.961417414662367*^9, 3.961498344198509*^9, {
   3.961498456876974*^9, 3.961498460123583*^9}, 3.961499919522599*^9, 
   3.961560867129216*^9, 3.961639702747401*^9, 3.96175963013498*^9, 
   3.961821712423006*^9, {3.962076330120932*^9, 3.9620763321334267`*^9}, 
   3.962079686512545*^9, 3.962198657485382*^9, {3.962263783501369*^9, 
   3.962263786307763*^9}, {3.962330559510418*^9, 3.962330562124308*^9}, 
   3.9623397776459208`*^9, 3.967887726579814*^9, {3.967888465155356*^9, 
   3.967888469005562*^9}, {3.98030806075239*^9, 3.980308063630557*^9}, 
   3.98784990136001*^9, 3.988340165212039*^9, 3.9883402444524612`*^9, {
   3.998716752179387*^9, 3.998716753840393*^9}, {3.99909119805131*^9, 
   3.999091199893231*^9}, {3.9993126413489637`*^9, 3.999312652877404*^9}, 
   3.999772717020084*^9, {4.000553127297185*^9, 4.00055312938299*^9}},
 CellLabel->
  "Out[878]=",ExpressionUUID->"f7780490-5810-433c-a323-41ce87a6a2b8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["SU (2) - Weak coupling: ", "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.9377255681613383`*^9, 3.93772561140562*^9}, 
   3.941884252174653*^9},ExpressionUUID->"9f4ef404-723b-4f5a-ae1a-\
9c9026082d87"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Nw", "=", "2"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"the", " ", "quadratic", " ", "casimir", " ", "of", " ", "SU", 
    RowBox[{"(", "2", ")"}], " ", "in", " ", "the", " ", "adjoint", " ", 
    "representation"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NL", " ", "=", " ", "12"}], " ", ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"total", " ", "number", " ", "of", " ", "left"}], "-", 
    RowBox[{"handed", " ", "fermions", " ", 
     RowBox[{"i", ".", "e", ".", " ", "3"}], " ", "generations", " ", "for", " ",
      "quark", " ", "and", " ", "lepton", " ", "doublets"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DSU2", " ", "=", " ", 
    FractionBox["1", "2"]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Dynkin", " ", "index", " ", "for", " ", "the", " ", "fermions", " ", "of",
     " ", "SU", 
    SubscriptBox[
     RowBox[{"(", "2", ")"}], "L"]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ns", " ", "=", "2"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"number", " ", "of", " ", "complex", " ", "scalars"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]g2", "[", 
     RowBox[{"fg_", ",", "gy_", ",", "g2_", ",", "g3_"}], "]"}], ":=", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", " ", "fg"}], " ", "g2"}], " ", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["11", "3"], "Nw"}], " ", "-", 
        RowBox[{
         FractionBox["4", "3"], 
         FractionBox["1", "2"], "DSU2", " ", "NL"}], " ", "-", " ", 
        RowBox[{
         FractionBox["1", "6"], " ", "1", " ", "DSU2", " ", "Ns"}]}], " ", 
       ")"}], " ", 
      FractionBox[
       RowBox[{"g2", "^", "3"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Pi", "2"]}]]}]}]}], " ", ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"1", "-", "loop"}], "*)"}], "  ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Including", " ", "all", " ", "\[Nu]SM", " ", 
     RowBox[{"content", "!"}], " ", 
     RowBox[{"i", ".", "e", ".", " ", "all"}], " ", "fermions", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"only", " ", "left"}], "-", 
       RowBox[{
       "handed", " ", "since", " ", "we", " ", "are", " ", "taking", " ", 
        "about", " ", "weak", " ", "interactions"}]}], ")"}]}], " ", "+", " ",
     "Higgs"}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]g2Flowing", "=", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", "fg"}], " ", 
     RowBox[{"g2", "[", "t", "]"}]}], " ", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["11", "3"], "Nw"}], " ", "-", 
       RowBox[{
        FractionBox["4", "3"], 
        FractionBox["1", "2"], "DSU2", " ", "NL"}], " ", "-", " ", 
       RowBox[{
        FractionBox["1", "6"], " ", "1", " ", "DSU2", " ", "Ns"}]}], " ", 
      ")"}], " ", 
     FractionBox[
      RowBox[{
       RowBox[{"g2", "[", "t", "]"}], "^", "3"}], 
      RowBox[{"16", " ", 
       SuperscriptBox["Pi", "2"]}]]}]}]}], 
  RowBox[{"(*", 
   RowBox[{"1", "-", "loop"}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"\[Beta]g2Flowing2", "=", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"t", "-", 
       RowBox[{"Log", "[", 
        RowBox[{"10", "^", 
         RowBox[{"(", "19", ")"}]}], "]"}]}], "]"}]}], "fg", " ", 
    RowBox[{"g2", "[", "t", "]"}]}], " ", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["11", "3"], "Nw"}], " ", "-", 
      RowBox[{
       FractionBox["4", "3"], 
       FractionBox["1", "2"], "DSU2", " ", "NL"}], " ", "-", " ", 
      RowBox[{
       FractionBox["1", "6"], " ", "1", " ", "DSU2", " ", "Ns"}]}], " ", 
     ")"}], " ", 
    FractionBox[
     RowBox[{
      RowBox[{"g2", "[", "t", "]"}], "^", "3"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["Pi", "2"]}]], 
    RowBox[{"(*", 
     RowBox[{"1", "-", "loop"}], "*)"}]}]}]}]}], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.937725613976115*^9, 3.937725620026434*^9}, 
   3.9377258586134644`*^9, {3.937726050339759*^9, 3.937726054874714*^9}, {
   3.9377260863695416`*^9, 3.9377261145488505`*^9}, {3.9377261619552946`*^9, 
   3.937726167829915*^9}, {3.937817798720352*^9, 3.9378178039879527`*^9}, {
   3.9378178355368257`*^9, 3.937817868607749*^9}, {3.9378204454377117`*^9, 
   3.9378204532955923`*^9}, {3.937820831625517*^9, 3.937820838223481*^9}, {
   3.9379103750170965`*^9, 3.9379104051913085`*^9}, {3.9379104955058656`*^9, 
   3.937910496324912*^9}, 3.939565825490683*^9, {3.9395666639500713`*^9, 
   3.939566669700707*^9}, {3.939566745245905*^9, 3.939566776662857*^9}, {
   3.9418795386742697`*^9, 3.9418795740116453`*^9}, {3.941879773686249*^9, 
   3.941879806733551*^9}, {3.941879870623025*^9, 3.941879992448118*^9}, {
   3.941880053330679*^9, 3.941880073218449*^9}, {3.941880115483177*^9, 
   3.941880280565772*^9}, {3.941882801388172*^9, 3.941882887051363*^9}, {
   3.945765047598551*^9, 3.945765058160899*^9}, {3.94819060248591*^9, 
   3.9481906040165863`*^9}, 3.948954016729868*^9, 3.9514711245277567`*^9, {
   3.953811111047009*^9, 3.9538111225442963`*^9}},
 CellLabel->
  "In[879]:=",ExpressionUUID->"ea5fadaa-a30e-46a7-a7b4-a6aaaf1c43cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "fg"}], " ", 
   RowBox[{"g2", "[", "t", "]"}]}], "-", 
  FractionBox[
   RowBox[{"19", " ", 
    SuperscriptBox[
     RowBox[{"g2", "[", "t", "]"}], "3"]}], 
   RowBox[{"96", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.95381112655422*^9, 3.95387619951478*^9, 3.9540786328003807`*^9, 
   3.954223044994055*^9, 3.954315295800769*^9, 3.954328938257519*^9, 
   3.954349894422492*^9, 3.954350895984034*^9, 3.954351754591145*^9, 
   3.954380031573237*^9, 3.954380094990696*^9, 3.9544004299103613`*^9, 
   3.954411542596459*^9, 3.954411659271039*^9, 3.954565970534595*^9, 
   3.954931866147813*^9, 3.9549406021752453`*^9, 3.954944609245833*^9, 
   3.954951156011676*^9, 3.95495240868054*^9, 3.954952975439642*^9, 
   3.954953642085146*^9, 3.954954886967885*^9, 3.954957791840036*^9, 
   3.9549886383337393`*^9, 3.955014622405848*^9, 3.955783994161085*^9, 
   3.95611522351355*^9, 3.9562057329938927`*^9, 3.956314262631197*^9, 
   3.956389784884947*^9, 3.9563932893098*^9, 3.956567137866362*^9, 
   3.956580616164604*^9, 3.957252994084406*^9, {3.957253338848402*^9, 
   3.957253341348127*^9}, 3.957256821042635*^9, 3.957291151909853*^9, 
   3.957346151762691*^9, 3.9578527093403463`*^9, 3.958112284312201*^9, 
   3.958810315418221*^9, {3.960268707437607*^9, 3.9602687184851313`*^9}, 
   3.9603538003508577`*^9, {3.960432024722948*^9, 3.960432028102022*^9}, 
   3.9604556113857527`*^9, {3.960538604151329*^9, 3.960538608076097*^9}, 
   3.961037086744052*^9, 3.961215919761639*^9, {3.961335849720584*^9, 
   3.961335853566804*^9}, 3.9614017447889633`*^9, 3.9614174146870127`*^9, 
   3.9614983442478027`*^9, {3.961498456967141*^9, 3.961498460159539*^9}, 
   3.96149991957406*^9, 3.961560867179133*^9, 3.961639702787313*^9, 
   3.961759630187109*^9, 3.961821712479574*^9, {3.962076330287004*^9, 
   3.96207633218115*^9}, 3.962079686567994*^9, 3.962198657573415*^9, {
   3.962263783894271*^9, 3.962263786388837*^9}, {3.962330559578575*^9, 
   3.96233056212744*^9}, 3.962339777694593*^9, 3.967887726733873*^9, {
   3.967888465181481*^9, 3.967888469010654*^9}, {3.980308060864807*^9, 
   3.980308063679796*^9}, 3.98784990140556*^9, 3.988340165247594*^9, 
   3.98834024449901*^9, {3.998716752278152*^9, 3.998716753878265*^9}, {
   3.999091198176318*^9, 3.999091199934477*^9}, {3.99931264157642*^9, 
   3.9993126529722767`*^9}, 3.999772717206051*^9, {4.000553127448992*^9, 
   4.00055312940067*^9}},
 CellLabel->
  "Out[884]=",ExpressionUUID->"82fd9f60-4598-4666-b996-30acb02f4a51"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"19", " ", 
     SuperscriptBox[
      RowBox[{"g2", "[", "t", "]"}], "3"]}], 
    RowBox[{"96", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
  RowBox[{"fg", " ", 
   RowBox[{"g2", "[", "t", "]"}], " ", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"t", "-", 
     RowBox[{
      InterpretationBox[
       StyleBox["Log",
        ShowAutoStyles->False,
        AutoSpacing->False],
       Log,
       Editable->False], "[", "10000000000000000000", "]"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.95381112655422*^9, 3.95387619951478*^9, 3.9540786328003807`*^9, 
   3.954223044994055*^9, 3.954315295800769*^9, 3.954328938257519*^9, 
   3.954349894422492*^9, 3.954350895984034*^9, 3.954351754591145*^9, 
   3.954380031573237*^9, 3.954380094990696*^9, 3.9544004299103613`*^9, 
   3.954411542596459*^9, 3.954411659271039*^9, 3.954565970534595*^9, 
   3.954931866147813*^9, 3.9549406021752453`*^9, 3.954944609245833*^9, 
   3.954951156011676*^9, 3.95495240868054*^9, 3.954952975439642*^9, 
   3.954953642085146*^9, 3.954954886967885*^9, 3.954957791840036*^9, 
   3.9549886383337393`*^9, 3.955014622405848*^9, 3.955783994161085*^9, 
   3.95611522351355*^9, 3.9562057329938927`*^9, 3.956314262631197*^9, 
   3.956389784884947*^9, 3.9563932893098*^9, 3.956567137866362*^9, 
   3.956580616164604*^9, 3.957252994084406*^9, {3.957253338848402*^9, 
   3.957253341348127*^9}, 3.957256821042635*^9, 3.957291151909853*^9, 
   3.957346151762691*^9, 3.9578527093403463`*^9, 3.958112284312201*^9, 
   3.958810315418221*^9, {3.960268707437607*^9, 3.9602687184851313`*^9}, 
   3.9603538003508577`*^9, {3.960432024722948*^9, 3.960432028102022*^9}, 
   3.9604556113857527`*^9, {3.960538604151329*^9, 3.960538608076097*^9}, 
   3.961037086744052*^9, 3.961215919761639*^9, {3.961335849720584*^9, 
   3.961335853566804*^9}, 3.9614017447889633`*^9, 3.9614174146870127`*^9, 
   3.9614983442478027`*^9, {3.961498456967141*^9, 3.961498460159539*^9}, 
   3.96149991957406*^9, 3.961560867179133*^9, 3.961639702787313*^9, 
   3.961759630187109*^9, 3.961821712479574*^9, {3.962076330287004*^9, 
   3.96207633218115*^9}, 3.962079686567994*^9, 3.962198657573415*^9, {
   3.962263783894271*^9, 3.962263786388837*^9}, {3.962330559578575*^9, 
   3.96233056212744*^9}, 3.962339777694593*^9, 3.967887726733873*^9, {
   3.967888465181481*^9, 3.967888469010654*^9}, {3.980308060864807*^9, 
   3.980308063679796*^9}, 3.98784990140556*^9, 3.988340165247594*^9, 
   3.98834024449901*^9, {3.998716752278152*^9, 3.998716753878265*^9}, {
   3.999091198176318*^9, 3.999091199934477*^9}, {3.99931264157642*^9, 
   3.9993126529722767`*^9}, 3.999772717206051*^9, {4.000553127448992*^9, 
   4.000553129412524*^9}},
 CellLabel->
  "Out[885]=",ExpressionUUID->"5cee6642-ed3d-49a7-9de9-f4a1c4e10043"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.95381111010471*^9},
 CellLabel->
  "In[886]:=",ExpressionUUID->"37e921b5-6cd4-4c15-a86a-5933cd663a23"]
}, Closed]],

Cell[CellGroupData[{

Cell["SU (3) - Strong coupling", "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.937910381396441*^9, 
  3.9379103954320574`*^9}},ExpressionUUID->"afcf651f-e0db-4c1f-9d0d-\
27b6055b8a98"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Nc", " ", "=", " ", "3"}], ";", " ", 
   RowBox[{"Ng", " ", "=", " ", "3"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]g3", "[", 
     RowBox[{"fg_", ",", "gy_", ",", "g2_", ",", "g3_"}], "]"}], "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", " ", "fg"}], " ", "g3"}], " ", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["11", "3"], "Nc"}], " ", "-", " ", 
        RowBox[{
         FractionBox["4", "3"], "Ng"}]}], ")"}], 
      FractionBox[
       RowBox[{"g3", "^", "3"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["Pi", "2"]}]]}]}]}], "  ", ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"1", "-", "loop"}], "*)"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "pure", " ", "QCD", " ", "hence", " ", "the", " ", 
    "coefficient", " ", "accounts", " ", "for", " ", "3", " ", "generations", 
    " ", "and", " ", "3", " ", "colors"}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]g3Flowing", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", "fg"}], " ", 
     RowBox[{"g3", "[", "t", "]"}]}], " ", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["11", "3"], "Nc"}], " ", "-", " ", 
       RowBox[{
        FractionBox["4", "3"], "Ng"}]}], ")"}], 
     FractionBox[
      RowBox[{
       RowBox[{"g3", "[", "t", "]"}], "^", "3"}], 
      RowBox[{"16", " ", 
       SuperscriptBox["Pi", "2"]}]]}]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"1", "-", "loop"}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"\[Beta]g3Flowing2", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"t", "-", 
       RowBox[{"Log", "[", 
        RowBox[{"10", "^", 
         RowBox[{"(", "19", ")"}]}], "]"}]}], "]"}]}], " ", "fg", " ", 
    RowBox[{"g3", "[", "t", "]"}]}], " ", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["11", "3"], "Nc"}], " ", "-", " ", 
      RowBox[{
       FractionBox["4", "3"], "Ng"}]}], ")"}], 
    FractionBox[
     RowBox[{
      RowBox[{"g3", "[", "t", "]"}], "^", "3"}], 
     RowBox[{"16", " ", 
      SuperscriptBox["Pi", "2"]}]], " ", 
    RowBox[{"(*", 
     RowBox[{"1", "-", "loop"}], "*)"}]}]}]}]}], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.937910376964108*^9, 3.937910398641903*^9}, {
   3.937910469482313*^9, 3.937910493014436*^9}, {3.9395666732620573`*^9, 
   3.9395666793245907`*^9}, {3.939566781958551*^9, 3.93956681016751*^9}, {
   3.941879575896267*^9, 3.941879643558277*^9}, {3.941882896731099*^9, 
   3.941882934155487*^9}, {3.945765069388253*^9, 3.945765083810131*^9}, 
   3.948190615882628*^9, 3.948954022875436*^9, 3.9514711659393682`*^9, {
   3.953811134054433*^9, 3.953811153381042*^9}},
 CellLabel->
  "In[887]:=",ExpressionUUID->"6976f63b-bf83-442f-b38d-8d5dc1cfdc1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "fg"}], " ", 
   RowBox[{"g3", "[", "t", "]"}]}], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox[
     RowBox[{"g3", "[", "t", "]"}], "3"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.951471166200571*^9, 3.951544505570455*^9, 3.951816989458581*^9, 
   3.952069363028139*^9, 3.952149162970647*^9, {3.953539585941873*^9, 
   3.9535395946501083`*^9}, 3.953546865555648*^9, 3.953626774151173*^9, 
   3.953696120617094*^9, 3.953773543891327*^9, 3.953805472337771*^9, 
   3.95380749658337*^9, {3.9538078560724382`*^9, 3.953807867432373*^9}, 
   3.953811155905257*^9, 3.953876199610537*^9, 3.954078632899*^9, 
   3.9542230450850573`*^9, 3.9543152958956537`*^9, 3.954328938461177*^9, 
   3.954349894518531*^9, 3.95435089620338*^9, 3.954351754689987*^9, 
   3.95438003166896*^9, 3.9543800950814943`*^9, 3.954400431049717*^9, 
   3.954411543798094*^9, 3.9544116593733187`*^9, 3.954565970639076*^9, 
   3.954931866417582*^9, 3.95494060227418*^9, 3.954944609337707*^9, 
   3.9549511573142557`*^9, 3.9549524099061737`*^9, 3.9549529755380707`*^9, 
   3.954953643263434*^9, 3.9549548870941067`*^9, 3.954957792949884*^9, 
   3.954988638437797*^9, 3.9550146225107317`*^9, 3.955783994261331*^9, 
   3.9561152236110773`*^9, 3.956205734176515*^9, 3.956314262730785*^9, 
   3.956389784983844*^9, 3.956393289352557*^9, 3.956567137908679*^9, 
   3.95658061620546*^9, 3.9572529941309958`*^9, {3.957253338912177*^9, 
   3.957253341394471*^9}, 3.957256821091381*^9, 3.957291151957233*^9, 
   3.957346151813878*^9, 3.957852709389172*^9, 3.9581122843670273`*^9, 
   3.9588103154687767`*^9, {3.96026870748883*^9, 3.960268718537241*^9}, 
   3.960353800405422*^9, {3.960432024774083*^9, 3.9604320281517487`*^9}, 
   3.960455611438583*^9, {3.960538604224946*^9, 3.960538608154052*^9}, 
   3.961037086760559*^9, 3.961215919820251*^9, {3.961335849789658*^9, 
   3.9613358536323547`*^9}, 3.961401744863171*^9, 3.961417414698304*^9, 
   3.9614983442882147`*^9, {3.961498457001837*^9, 3.9614984601958427`*^9}, 
   3.961499919615143*^9, 3.961560867225891*^9, 3.9616397028296022`*^9, 
   3.961759630238859*^9, 3.961821712532949*^9, {3.962076330295046*^9, 
   3.962076332232087*^9}, 3.9620796866188393`*^9, 3.962198657641301*^9, {
   3.962263783992613*^9, 3.9622637864594507`*^9}, {3.962330559585791*^9, 
   3.962330562132091*^9}, 3.9623397777334557`*^9, 3.967887726739668*^9, {
   3.967888465185677*^9, 3.967888469021591*^9}, {3.980308060913321*^9, 
   3.980308063714964*^9}, 3.98784990144331*^9, 3.988340165282331*^9, 
   3.988340244531453*^9, {3.99871675231282*^9, 3.998716753909604*^9}, {
   3.999091198209906*^9, 3.9990911999666023`*^9}, {3.999312641667733*^9, 
   3.999312653049069*^9}, 3.999772717302146*^9, {4.000553127485117*^9, 
   4.000553129434189*^9}},
 CellLabel->
  "Out[889]=",ExpressionUUID->"5030a45b-f74d-4ab1-8e21-de5a56138cea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox[
      RowBox[{"g3", "[", "t", "]"}], "3"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
  RowBox[{"fg", " ", 
   RowBox[{"g3", "[", "t", "]"}], " ", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"t", "-", 
     RowBox[{
      InterpretationBox[
       StyleBox["Log",
        ShowAutoStyles->False,
        AutoSpacing->False],
       Log,
       Editable->False], "[", "10000000000000000000", "]"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.951471166200571*^9, 3.951544505570455*^9, 3.951816989458581*^9, 
   3.952069363028139*^9, 3.952149162970647*^9, {3.953539585941873*^9, 
   3.9535395946501083`*^9}, 3.953546865555648*^9, 3.953626774151173*^9, 
   3.953696120617094*^9, 3.953773543891327*^9, 3.953805472337771*^9, 
   3.95380749658337*^9, {3.9538078560724382`*^9, 3.953807867432373*^9}, 
   3.953811155905257*^9, 3.953876199610537*^9, 3.954078632899*^9, 
   3.9542230450850573`*^9, 3.9543152958956537`*^9, 3.954328938461177*^9, 
   3.954349894518531*^9, 3.95435089620338*^9, 3.954351754689987*^9, 
   3.95438003166896*^9, 3.9543800950814943`*^9, 3.954400431049717*^9, 
   3.954411543798094*^9, 3.9544116593733187`*^9, 3.954565970639076*^9, 
   3.954931866417582*^9, 3.95494060227418*^9, 3.954944609337707*^9, 
   3.9549511573142557`*^9, 3.9549524099061737`*^9, 3.9549529755380707`*^9, 
   3.954953643263434*^9, 3.9549548870941067`*^9, 3.954957792949884*^9, 
   3.954988638437797*^9, 3.9550146225107317`*^9, 3.955783994261331*^9, 
   3.9561152236110773`*^9, 3.956205734176515*^9, 3.956314262730785*^9, 
   3.956389784983844*^9, 3.956393289352557*^9, 3.956567137908679*^9, 
   3.95658061620546*^9, 3.9572529941309958`*^9, {3.957253338912177*^9, 
   3.957253341394471*^9}, 3.957256821091381*^9, 3.957291151957233*^9, 
   3.957346151813878*^9, 3.957852709389172*^9, 3.9581122843670273`*^9, 
   3.9588103154687767`*^9, {3.96026870748883*^9, 3.960268718537241*^9}, 
   3.960353800405422*^9, {3.960432024774083*^9, 3.9604320281517487`*^9}, 
   3.960455611438583*^9, {3.960538604224946*^9, 3.960538608154052*^9}, 
   3.961037086760559*^9, 3.961215919820251*^9, {3.961335849789658*^9, 
   3.9613358536323547`*^9}, 3.961401744863171*^9, 3.961417414698304*^9, 
   3.9614983442882147`*^9, {3.961498457001837*^9, 3.9614984601958427`*^9}, 
   3.961499919615143*^9, 3.961560867225891*^9, 3.9616397028296022`*^9, 
   3.961759630238859*^9, 3.961821712532949*^9, {3.962076330295046*^9, 
   3.962076332232087*^9}, 3.9620796866188393`*^9, 3.962198657641301*^9, {
   3.962263783992613*^9, 3.9622637864594507`*^9}, {3.962330559585791*^9, 
   3.962330562132091*^9}, 3.9623397777334557`*^9, 3.967887726739668*^9, {
   3.967888465185677*^9, 3.967888469021591*^9}, {3.980308060913321*^9, 
   3.980308063714964*^9}, 3.98784990144331*^9, 3.988340165282331*^9, 
   3.988340244531453*^9, {3.99871675231282*^9, 3.998716753909604*^9}, {
   3.999091198209906*^9, 3.9990911999666023`*^9}, {3.999312641667733*^9, 
   3.999312653049069*^9}, 3.999772717302146*^9, {4.000553127485117*^9, 
   4.00055312944543*^9}},
 CellLabel->
  "Out[890]=",ExpressionUUID->"e491ee56-e5db-4f5c-a70c-37383d2ec6ce"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Solving the system:", "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.941884223956456*^9, 3.941884238153805*^9}, 
   3.941884400919896*^9},ExpressionUUID->"6b1b7a81-d1c5-4840-bfa5-\
b52ca292bb45"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Fixed", " ", "point", " ", "solutions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"solgauge", " ", "=", " ", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]gy", "[", 
          RowBox[{"fg", ",", "gy", ",", "g2", ",", "g3"}], "]"}], " ", "==", 
         " ", "0"}], " ", "&&", " ", 
        RowBox[{
         RowBox[{"\[Beta]g2", "[", 
          RowBox[{"fg", " ", ",", "gy", ",", "g2", ",", "g3"}], "]"}], " ", "==",
          " ", "0"}], " ", "&&", " ", 
        RowBox[{
         RowBox[{"\[Beta]g3", "[", 
          RowBox[{"fg", ",", "gy", ",", "g2", ",", "g3"}], "]"}], "==", 
         "0"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"gy", ",", "g2", ",", "g3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gYcrit", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", " ", 
       RowBox[{"(", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]gy", "[", 
            RowBox[{"fg", ",", "gy", ",", "g2", ",", "g3"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"g2", "->", "0"}], ",", 
             RowBox[{"g3", "->", "0"}]}], "}"}]}], ",", "gy"}], "]"}], 
        ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"gy", "->", " ", 
        RowBox[{"4", " ", 
         RowBox[{"Sqrt", "[", 
          FractionBox["6", "41"], "]"}], " ", 
         RowBox[{"Sqrt", "[", "fg", "]"}], " ", "Pi"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<Physical solutions:\>\"", "]"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<First, the Gaussian: \>\"", ",", 
       RowBox[{"solgauge", "[", 
        RowBox[{"[", "25", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Second, interacting: \>\"", ",", 
       RowBox[{"solgauge", "[", 
        RowBox[{"[", "10", "]"}], "]"}]}], "]"}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gysol", "[", "fg_", "]"}], ":=", " ", 
     RowBox[{"4", " ", 
      RowBox[{"Sqrt", "[", 
       FractionBox["6", "41"], "]"}], " ", 
      RowBox[{"Sqrt", "[", "fg", "]"}], " ", "Pi"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.9378154706393013`*^9, 3.9378155210591145`*^9}, {
   3.9378159966900177`*^9, 3.937816037497632*^9}, {3.9378160796374516`*^9, 
   3.9378160948473763`*^9}, {3.937816238491521*^9, 3.93781628698159*^9}, {
   3.937816350984332*^9, 3.937816392751052*^9}, {3.937816748066451*^9, 
   3.937816749187405*^9}, {3.937816784430497*^9, 3.937816784773283*^9}, 
   3.937816936793105*^9, {3.937820712879727*^9, 3.937820737395212*^9}, {
   3.9378208411975975`*^9, 3.937820849525098*^9}, {3.9378208966205034`*^9, 
   3.937820910699175*^9}, {3.937821151760771*^9, 3.9378212192841167`*^9}, {
   3.9378213329092374`*^9, 3.937821356551838*^9}, {3.93782139741481*^9, 
   3.937821399008355*^9}, {3.937821531352412*^9, 3.9378215629045267`*^9}, {
   3.9379090830015764`*^9, 3.9379090856113644`*^9}, 3.937909117781497*^9, 
   3.937909655311139*^9, {3.9379104178861494`*^9, 3.937910513357576*^9}, {
   3.9379105805090227`*^9, 3.9379105823094506`*^9}, {3.9379106236038804`*^9, 
   3.9379106829607983`*^9}, {3.9379107195826015`*^9, 3.9379107537933264`*^9}, 
   3.937910821577976*^9, 3.937911327352618*^9, 3.937912266829732*^9, {
   3.937985076598029*^9, 3.9379851235558786`*^9}, {3.941884347435205*^9, 
   3.941884347708666*^9}, {3.941884388868888*^9, 3.9418844274167337`*^9}, {
   3.941884525773531*^9, 3.941884534918675*^9}, {3.941884611621726*^9, 
   3.941884612724527*^9}, {3.941901130330217*^9, 3.941901130447987*^9}, 
   3.9423977396914873`*^9, 3.94293509229097*^9, 3.944552328104135*^9, 
   3.9445531733114557`*^9, {3.944553511775236*^9, 3.94455357826089*^9}, {
   3.945765098663433*^9, 3.945765170346711*^9}, {3.948954034756178*^9, 
   3.948954036452862*^9}, {3.949215804003759*^9, 3.949215833895584*^9}},
 CellLabel->
  "In[891]:=",ExpressionUUID->"ba585e61-df60-443c-afe6-e495282e2460"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "fg"}], " ", "+", " ", 
      RowBox[{"3", " ", 
       FractionBox["41", 
        RowBox[{"96", 
         RowBox[{"Pi", "^", "2"}]}]], 
       RowBox[{"gy", "^", "2"}]}]}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"gy", "->", " ", 
     RowBox[{"-", 
      RowBox[{"gysol", "[", "fg", "]"}]}]}], "}"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.949216845457775*^9, 3.949216913329441*^9}},
 CellLabel->
  "In[894]:=",ExpressionUUID->"6414a92a-c50b-4fdd-942a-e6c6f84effd0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", "fg"}]], "Output",
 CellChangeTimes->{
  3.9510475229667397`*^9, 3.951133316242009*^9, 3.951133352058689*^9, 
   3.951133751326275*^9, 3.951199730849231*^9, 3.951287073050674*^9, 
   3.9515445056353817`*^9, 3.951816989520237*^9, 3.9520693630903177`*^9, 
   3.952149163028404*^9, {3.9535395860039587`*^9, 3.953539594696609*^9}, 
   3.953546865622055*^9, 3.9536267742200403`*^9, 3.95369612068018*^9, 
   3.953773543964738*^9, 3.9538054724081287`*^9, 3.953807496650148*^9, {
   3.9538078561379423`*^9, 3.9538078674865513`*^9}, 3.953876199727844*^9, 
   3.954078633010366*^9, 3.954223045202368*^9, 3.954315296005554*^9, 
   3.954328938570592*^9, 3.954349894638976*^9, 3.954350896313458*^9, 
   3.954351756018499*^9, 3.954380031767832*^9, 3.954380096332543*^9, 
   3.954400431154544*^9, 3.954411543916254*^9, 3.954411659486991*^9, 
   3.954565970784915*^9, 3.9549318665414753`*^9, 3.9549406023785057`*^9, 
   3.954944609444036*^9, 3.9549511574294043`*^9, 3.954952410025782*^9, 
   3.954952975660221*^9, 3.9549536433819304`*^9, 3.954954887224887*^9, 
   3.954957793064219*^9, 3.954988638582553*^9, 3.9550146226273937`*^9, 
   3.955783994424279*^9, 3.956115223735689*^9, 3.956205734303751*^9, 
   3.956314262865024*^9, 3.956389785105345*^9, 3.956393289405385*^9, 
   3.956567137976501*^9, 3.956580616264483*^9, 3.957252994199944*^9, {
   3.95725333898036*^9, 3.957253341445282*^9}, 3.957256821154093*^9, 
   3.957291152029845*^9, 3.957346151877304*^9, 3.957852709463108*^9, 
   3.9581122844428253`*^9, 3.958810315532118*^9, {3.960268707549835*^9, 
   3.960268718588784*^9}, 3.9603538004800262`*^9, {3.96043202484271*^9, 
   3.9604320282106333`*^9}, 3.960455611506515*^9, {3.960538604316617*^9, 
   3.960538608230626*^9}, 3.961037086795106*^9, 3.961215919888405*^9, {
   3.961335849865046*^9, 3.961335853698894*^9}, 3.9614017449529943`*^9, 
   3.9614174147279053`*^9, 3.961498344350728*^9, {3.961498457062675*^9, 
   3.961498460236137*^9}, 3.961499919666423*^9, 3.961560867284666*^9, 
   3.9616397028856993`*^9, 3.961759630294427*^9, 3.961821712599247*^9, {
   3.962076330330311*^9, 3.9620763322849293`*^9}, 3.962079686681486*^9, 
   3.9621986577262163`*^9, {3.9622637840968933`*^9, 3.962263786534939*^9}, {
   3.962330559625367*^9, 3.962330562145681*^9}, 3.962339777791238*^9, 
   3.9678877267697477`*^9, {3.967888465204228*^9, 3.967888469033434*^9}, {
   3.980308060961625*^9, 3.980308063756011*^9}, 3.98784990149714*^9, 
   3.988340165348241*^9, 3.988340244565015*^9, {3.9987167523696613`*^9, 
   3.99871675394409*^9}, {3.99909119827759*^9, 3.999091200004778*^9}, {
   3.999312641852339*^9, 3.999312653136985*^9}, 3.999772717450492*^9, {
   4.000553127580556*^9, 4.000553129470846*^9}},
 CellLabel->
  "Out[894]=",ExpressionUUID->"707287c1-70ef-484b-a343-662f24d0c583"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "RG flow diagrams for the electroweak sector at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["g", "3"], "*"], " ", "=", " ", "0"}], TraditionalForm]],
  ExpressionUUID->"884b0afc-e862-4427-b2c8-a9b42b625fec"],
 " "
}], "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.937817926349886*^9, 3.9378179441594143`*^9}, {
   3.9379040332266693`*^9, 3.937904034420693*^9}, {3.93790897467135*^9, 
   3.9379089854405212`*^9}, {3.9379127117340107`*^9, 
   3.9379127176923923`*^9}, {3.9379128017748847`*^9, 3.937912803395318*^9}, 
   3.9380611066498337`*^9, {3.945765269634528*^9, 
   3.945765269714757*^9}},ExpressionUUID->"9901c03e-4027-471b-997f-\
e23f169e661f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Fy", " ", "=", " ", 
     RowBox[{"1188", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "7"}], ")"}]}]}]}], ";", 
    RowBox[{"Fg", "=", 
     RowBox[{"97", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "4"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Fixed", " ", "point", " ", "value", " ", "for", " ", "the", " ", 
     "Abelian", " ", "hypercharge"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Fixed point value for the Abelina coupling: \
\!\(\*SuperscriptBox[SubscriptBox[\(g\), \(Y\)], \(*\)]\) = \>\"", ",", " ", 
     RowBox[{
      RowBox[{"gysol", "[", "Fg", "]"}], "//", "N"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plotgyg2", " ", "=", " ", 
     RowBox[{"StreamPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Beta]gy", "[", 
           RowBox[{"Fg", ",", "gy", ",", "g2", ",", "0"}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"\[Beta]g2", "[", 
           RowBox[{"Fg", ",", "gy", ",", "g2", ",", "0"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gy", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"Epilog", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
          RowBox[{"Point", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"4", " ", 
                SqrtBox[
                 FractionBox["6", "41"]], " ", 
                SqrtBox["Fg"], " ", "\[Pi]"}], ",", "0"}], "}"}]}], "}"}], 
           "]"}]}], "}"}]}], ",", 
       RowBox[{"FrameLabel", "->", 
        RowBox[{"MaTeX", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<g_Y\>\"", ",", "\"\<g_2\>\""}], "}"}], ",", 
          RowBox[{"Magnification", "->", " ", 
           RowBox[{"fontsize", "/", "12"}]}]}], "]"}]}], ",", 
       RowBox[{"Axes", " ", "->", " ", "True"}], ",", " ", 
       RowBox[{"ImageSize", "->", "300"}], ",", 
       RowBox[{"StreamPoints", "->", "Fine"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"region1", " ", "=", " ", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g2", ">=", "0"}], " ", ",", 
         RowBox[{"0", "<=", " ", "gy", " ", "<=", " ", 
          RowBox[{"4", " ", "Pi", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"6", " ", 
             RowBox[{"Fg", "/", "41"}]}], "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gy", ",", "0", ",", 
         RowBox[{"4", " ", 
          SqrtBox[
           FractionBox["6", "41"]], " ", 
          SqrtBox["Fg"], " ", "\[Pi]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g2", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plotgyg3", " ", "=", " ", 
     RowBox[{"StreamPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Beta]gy", "[", 
           RowBox[{"Fg", ",", "gy", ",", "0", ",", "g3"}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"\[Beta]g3", "[", 
           RowBox[{"Fg", ",", "gy", ",", "0", ",", " ", "g3"}], "]"}]}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gy", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g3", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"Epilog", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
          RowBox[{"Point", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"4", " ", 
                SqrtBox[
                 FractionBox["6", "41"]], " ", 
                SqrtBox["Fg"], " ", "\[Pi]"}], ",", "0"}], "}"}]}], "}"}], 
           "]"}]}], "}"}]}], ",", 
       RowBox[{"FrameLabel", "->", 
        RowBox[{"MaTeX", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<g_Y\>\"", ",", "\"\<g_s\>\""}], "}"}], ",", 
          RowBox[{"Magnification", "->", " ", 
           RowBox[{"fontsize", "/", "12"}]}]}], "]"}]}], ",", 
       RowBox[{"Axes", " ", "->", " ", "True"}], ",", " ", 
       RowBox[{"ImageSize", "->", "300"}], ",", 
       RowBox[{"StreamPoints", "->", "Fine"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"region2", " ", "=", " ", 
     RowBox[{"RegionPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g3", " ", ">=", "0"}], ",", 
         RowBox[{"0", "<=", " ", "gy", " ", "<=", " ", 
          RowBox[{"4", " ", "Pi", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"6", " ", 
             RowBox[{"Fg", "/", "41"}]}], "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gy", ",", "0", ",", 
         RowBox[{"4", " ", 
          SqrtBox[
           FractionBox["6", "41"]], " ", 
          SqrtBox["Fg"], " ", "\[Pi]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g3", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{"{", 
         RowBox[{"plotgyg2", ",", "region1"}], "}"}], "]"}], ",", 
       RowBox[{"Show", "[", 
        RowBox[{"{", 
         RowBox[{"plotgyg3", ",", "region2"}], "}"}], "]"}]}], "}"}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{"plotgyg2", ",", "region1"}], "}"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{"plotgyg3", ",", "region2"}], "}"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plotg2g3", " ", "=", " ", 
     RowBox[{"StreamPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Beta]g2", "[", 
           RowBox[{"Fg", ",", 
            RowBox[{"gysol", "[", "Fg", "]"}], ",", "g2", ",", "g3"}], 
           "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"\[Beta]g3", "[", 
           RowBox[{"Fg", ",", 
            RowBox[{"gysol", "[", "Fg", "]"}], ",", "g2", ",", "g3"}], 
           "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g3", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Epilog", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
          RowBox[{"Point", "[", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], "}"}], "]"}]}], "}"}]}], ",", 
       RowBox[{
       "PlotLabel", 
        "->", "\"\<EW-RG flow for \!\(\*SubscriptBox[\(g\), \(2\)]\) = \
\!\(\*SuperscriptBox[SubscriptBox[\(g\), \(2\)], \(*\)]\)\>\""}], ",", 
       RowBox[{"FrameLabel", "->", 
        RowBox[{"{", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(g\), \(2\)]\)\>\"", 
          ",", "\"\<\!\(\*SubscriptBox[\(g\), \(3\)]\)\>\""}], "}"}]}], ",", 
       RowBox[{"Axes", " ", "->", " ", "True"}], ",", " ", 
       RowBox[{"ImageSize", "->", "300"}], ",", 
       RowBox[{"StreamPoints", "->", "Fine"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"plotg1g2", ",", "plotg1gs", ",", "plotg2gs"}], "}"}], "]"}], 
    "*)"}]}]}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.9379040831631937`*^9, 3.9379040839715605`*^9}, {
   3.937908853327493*^9, 3.937908864685898*^9}, {3.9379088982147417`*^9, 
   3.937908953023232*^9}, {3.937908989462859*^9, 3.9379090572852755`*^9}, {
   3.9379091287805443`*^9, 3.937909187146348*^9}, {3.937909281622085*^9, 
   3.9379092976058807`*^9}, {3.937910095863783*^9, 3.9379100962665153`*^9}, {
   3.937910151831477*^9, 3.9379101774686203`*^9}, {3.937910868977984*^9, 
   3.9379110620557575`*^9}, {3.937911098027957*^9, 3.9379111318576727`*^9}, {
   3.937912230630974*^9, 3.937912336026682*^9}, {3.937985177046383*^9, 
   3.9379851968542576`*^9}, {3.938599043566159*^9, 3.938599060819183*^9}, {
   3.940567823440668*^9, 3.940567826430387*^9}, {3.944554533012001*^9, 
   3.944554812390218*^9}, {3.94455485473991*^9, 3.944555085133658*^9}, {
   3.944555140342664*^9, 3.944555163143421*^9}, {3.944556409946596*^9, 
   3.944556431577169*^9}, {3.944556462269454*^9, 3.944556474106358*^9}, 
   3.944566525544448*^9, {3.945765184701664*^9, 3.945765263496182*^9}, {
   3.9457674790114098`*^9, 3.945767509988757*^9}, {3.945800471207287*^9, 
   3.945800504941957*^9}, {3.948954078888957*^9, 3.94895407899356*^9}},
 CellLabel->
  "In[895]:=",ExpressionUUID->"d09b3ca8-1308-41b1-bd72-10ba4ec666ae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Fixed point value for the Abelina coupling: \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(g\\), \\(Y\\)], \\(*\\)]\\) = \"\>", "\[InvisibleSpace]",
    "0.4734557856167881`"}],
  SequenceForm[
  "Fixed point value for the Abelina coupling: \
\!\(\*SuperscriptBox[SubscriptBox[\(g\), \(Y\)], \(*\)]\) = ", 
   0.4734557856167881],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9510475230022163`*^9, 3.951133316280346*^9, 3.951133352096726*^9, 
   3.951133751364051*^9, 3.951199731848995*^9, 3.951287073088616*^9, 
   3.951544505682042*^9, 3.9518169895996513`*^9, 3.9520693631710367`*^9, 
   3.952149163108677*^9, {3.953539586093823*^9, 3.953539594741727*^9}, 
   3.953546865714859*^9, 3.953626774313161*^9, 3.9536961207809057`*^9, 
   3.9537735440263844`*^9, 3.9538054725124407`*^9, 3.9538074967483673`*^9, {
   3.953807856238069*^9, 3.953807867541814*^9}, 3.953876199821382*^9, 
   3.954078633077587*^9, 3.954223045300782*^9, 3.954315296123575*^9, 
   3.954328938628907*^9, 3.954349894754157*^9, 3.9543508963963137`*^9, 
   3.9543517560916023`*^9, 3.954380031866434*^9, 3.9543800963906507`*^9, 
   3.954400431250176*^9, 3.954411544002777*^9, 3.9544116595635*^9, 
   3.954565970886133*^9, 3.954931866646405*^9, 3.954940602473003*^9, 
   3.95494460950138*^9, 3.95495115750428*^9, 3.954952410096999*^9, 
   3.9549529757289743`*^9, 3.954953643484116*^9, 3.9549548873272676`*^9, 
   3.9549577931673717`*^9, 3.954988638678894*^9, 3.9550146227438383`*^9, 
   3.9557839945236473`*^9, 3.956115223846743*^9, 3.956205734402257*^9, 
   3.956314262962921*^9, 3.956389785199873*^9, 3.956393289431366*^9, 
   3.956567138013356*^9, 3.956580616333024*^9, 3.957252994268417*^9, {
   3.957253339016919*^9, 3.9572533414756203`*^9}, 3.957256821224473*^9, 
   3.9572911521106367`*^9, 3.957346151948483*^9, 3.957852709535061*^9, 
   3.958112284479106*^9, 3.958810315611541*^9, {3.960268707628824*^9, 
   3.960268718617036*^9}, 3.960353800557846*^9, {3.9604320249207172`*^9, 
   3.960432028382361*^9}, 3.960455611582141*^9, {3.960538604363021*^9, 
   3.960538608276271*^9}, 3.961037086845841*^9, 3.961215919920498*^9, {
   3.961335849902755*^9, 3.961335853740151*^9}, 3.961401745040572*^9, 
   3.9614174147380753`*^9, 3.961498344378214*^9, {3.961498457113558*^9, 
   3.961498460258169*^9}, 3.961499919739592*^9, 3.961560867357809*^9, 
   3.961639702958417*^9, 3.961759630338512*^9, 3.961821712669347*^9, {
   3.962076330377445*^9, 3.962076332315816*^9}, 3.9620796867214947`*^9, 
   3.9621986577715073`*^9, {3.962263784192568*^9, 3.962263786576926*^9}, {
   3.962330559642405*^9, 3.96233056215458*^9}, 3.962339777817402*^9, 
   3.967887726816264*^9, {3.967888465214819*^9, 3.9678884690356197`*^9}, {
   3.9803080610411997`*^9, 3.9803080637812862`*^9}, 3.9878499015608997`*^9, 
   3.988340165408408*^9, 3.988340244581712*^9, {3.99871675242979*^9, 
   3.9987167539639883`*^9}, {3.99909119834122*^9, 3.999091200028098*^9}, {
   3.999312646713406*^9, 3.999312653191779*^9}, 3.999772717623616*^9, {
   4.0005531276169643`*^9, 4.0005531294954643`*^9}},
 CellLabel->
  "During evaluation of \
In[895]:=",ExpressionUUID->"3d0b006f-8a75-443d-8d48-5b99652714cf"],

Cell[BoxData[
 TemplateBox[{
  "MaTeX", "invopt", 
   "\"Invalid option value: \\!\\(\\*RowBox[{\\\"Magnification\\\", \\\"\
\[Rule]\\\", FractionBox[\\\"fontsize\\\", \\\"12\\\"]}]\\).\"", 2, 897, 27, 
   20034818747070215901, "Local 2", "MaTeX`MaTeX"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{{4.000553127738771*^9, 4.0005531295087852`*^9}},
 CellLabel->
  "During evaluation of \
In[895]:=",ExpressionUUID->"404e6e6a-0b7a-41a9-b958-ec47a1ca3754"],

Cell[BoxData[
 TemplateBox[{
  "MaTeX", "invopt", 
   "\"Invalid option value: \\!\\(\\*RowBox[{\\\"Magnification\\\", \\\"\
\[Rule]\\\", FractionBox[\\\"fontsize\\\", \\\"12\\\"]}]\\).\"", 2, 897, 28, 
   20034818747070215901, "Local 2", "MaTeX`MaTeX"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{{4.000553127738771*^9, 4.0005531295576763`*^9}},
 CellLabel->
  "During evaluation of \
In[895]:=",ExpressionUUID->"6903fbd5-71e3-4dbc-afb5-735a15bbfa61"],

Cell[BoxData[
 TemplateBox[{
  "MaTeX", "invopt", 
   "\"Invalid option value: \\!\\(\\*RowBox[{\\\"Magnification\\\", \\\"\
\[Rule]\\\", FractionBox[\\\"fontsize\\\", \\\"12\\\"]}]\\).\"", 2, 899, 29, 
   20034818747070215901, "Local 2", "MaTeX`MaTeX"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{{4.000553127738771*^9, 4.0005531298479*^9}},
 CellLabel->
  "During evaluation of \
In[895]:=",ExpressionUUID->"ca689f32-1635-4843-8537-07c68df0952f"],

Cell[BoxData[
 TemplateBox[{
  "MaTeX", "invopt", 
   "\"Invalid option value: \\!\\(\\*RowBox[{\\\"Magnification\\\", \\\"\
\[Rule]\\\", FractionBox[\\\"fontsize\\\", \\\"12\\\"]}]\\).\"", 2, 899, 30, 
   20034818747070215901, "Local 2", "MaTeX`MaTeX"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{{4.000553127738771*^9, 4.000553129864893*^9}},
 CellLabel->
  "During evaluation of \
In[895]:=",ExpressionUUID->"64c26f7b-1c59-4a21-95f5-6ed9751f1195"],

Cell[BoxData[
 GraphicsBox[{{{}, {
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.6658364341765546, 0.48923856894288165`, 0.7440386563696477], 
        ArrowBox[{{0.9988091073826029, 0.15343919033901335`}, {
         0.9859749258185991, 0.15405243223031653`}, {0.9736772959178986, 
         0.1546683698141002}, {0.9619162176805023, 0.15528700309036436`}, {
         0.95069169110641, 0.15590833205910895`}, {0.9399529899695716, 
         0.15653238574619363`}, {0.9296493880439357, 0.157159193177478}, {
         0.9197808853295033, 0.15778875435296205`}, {0.9189317393952131, 
         0.15784567205430458`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.5356940881739612, 0.5309048902943787, 0.2475732437196353], 
        ArrowBox[{{0.9169362172458032, 0.1579794306099732}, {
         0.9103474818262741, 0.15842106927264574`}, {0.9012495550898477, 
         0.15905621802933195`}, {0.8923874826758234, 0.15969428071582362`}, {
         0.8753709008149817, 0.1609791478782231}, {0.8592977362437489, 
         0.16227567075984414`}, {0.8441679889621253, 0.1635838493606868}, {
         0.8371833446675465, 0.1642336702275787}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.4245211609193746, 0.5236606675124406, -0.2477049191481047],
         ArrowBox[{{0.8351919445105468, 0.16441894141989336`}, {
         0.8299816589701107, 0.164903683680751}, {0.816738746267705, 
         0.16623517372003682`}, {0.8044392508549086, 0.16757831947854418`}, {
         0.7930831727317209, 0.16893312095627314`}, {0.7814661274225077, 
         0.17043156326711156`}, {0.7704686045343195, 0.17194500633694754`}, {
         0.7600906040671568, 0.17347345016578106`}, {0.7558000369924297, 
         0.1741520654681781}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.34283737280656107`, 0.5223208172979216, -0.48875322420669476`], 
        ArrowBox[{{0.7538245932192423, 0.1744645105017044}, {
         0.7503321260210198, 0.1750168947536122}, {0.741104825115506, 
         0.17657573221553952`}, {0.7323203560702127, 0.1781503546666616}, {
         0.7160799135602893, 0.18134695453649008`}, {0.7014429884532056, 
         0.18460809441060633`}, {0.6882417707109175, 0.18793517433651907`}, {
         0.6761180369727907, 0.19133347673169904`}, {0.6757079500761137, 
         0.19145842533063667`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.283558965356325, 0.5224266641661551, -0.6304253862369997], 
        ArrowBox[{{0.6737947837441205, 0.19204134435256656`}, {
         0.6647135638781906, 0.19480828401361694`}, {0.654028351427117, 
         0.19835959618227283`}, {0.6440623996195701, 0.20198741323766672`}, {
         0.6348157084555499, 0.20569173517979855`}, {0.6262882779350563, 
         0.20947256200866837`}, {0.6113911988246491, 0.21726373032662194`}, {
         0.6008072798903678, 0.2239900059758421}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.24623006494616836`, 0.5224933182375608, -0.7196394230979003], 
        ArrowBox[{{0.5991193110249973, 0.2250627413157745}, {
         0.5985866111400481, 0.22540128191559622`}, {0.5870899637329532, 
         0.23392558049965997`}, {0.5769012566033641, 0.24283662607881326`}, {
         0.568020489751281, 0.252134418653056}, {0.5575927103240118, 
         0.2653224786797318}, {0.5483210853504293, 0.2794919840384998}, {
         0.5459058531455846, 0.2837754536472749}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2383447019804063, 0.5225073982543951, -0.7384850106871256],
         ArrowBox[{{0.5449235452364029, 0.28551759921282305`}, {
         0.5441188307837704, 0.28694477871741836`}, {0.5402056148305332, 
         0.29464293472936}, {0.5365814374907178, 0.3025864520743247}, {
         0.5332462987643241, 0.3107753307523125}, {0.5302204213665879, 
         0.3190299090842401}, {0.5273589597236584, 0.32760052806454165`}, {
         0.5246619138355357, 0.33648718769321717`}, {0.5221292837022198, 
         0.3456898879702666}, {0.519740689273556, 0.35525281760562527`}, {
         0.51849163802776, 0.36074953487165756`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2508260969945149, 0.5224851116136054, -0.7086551570715829],
         ArrowBox[{{0.5180484642007895, 0.36269981612293606`}, {
         0.5174757504993894, 0.3652201653092283}, {0.5153344673797204, 
         0.3755919310810758}, {0.5133168399145487, 0.3863681149211677}, {
         0.5114085284682013, 0.39761529085206293`}, {0.509595193405005, 
         0.40940003289632043`}, {0.5078768347249599, 0.42172234105394035`}, {
         0.5062534524280659, 0.43458221532492236`}, {0.5054454093482293, 
         0.4416628888972856}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.27130980437787483`, 0.522448536132421, -0.6597002131683933], 
        ArrowBox[{{0.5052186421533598, 0.4436499914712186}, {
         0.5047167372228569, 0.4480480552204558}, {0.5032583798178671, 
         0.46218826025173}, {0.5018738779700515, 0.4770651544551175}, {
         0.5005587294363651, 0.4927410618669905}, {0.5000287439293035, 
         0.4995437748597554}, {0.49999335659224775`, 0.5000085151786731}, {
         0.4991110469919617, 0.513111856514986}, {0.4984741694654679, 
         0.5233556749167163}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.29739069792685086`, 0.5224019663775705, -0.5973682994801324], 
        ArrowBox[{{0.4983500653114917, 0.5253518207427936}, {
         0.4982612029710555, 0.5267811217313092}, {0.49744030446570964`, 
         0.5411713574354078}, {0.49664952483053076`, 0.5562308814246936}, {
         0.4958575654613212, 0.5713740397003809}, {0.4950933654942172, 
         0.5873537548340584}, {0.49435692492921873`, 0.6041700268257262}, {
         0.49431266311513183`, 0.6052489349812203}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.32958596430726733`, 0.5223444788662677, -0.520423368071773], 
        ArrowBox[{{0.49423068280191307`, 0.6072472540819259}, {
         0.49399911442250916`, 0.6128918716433064}, {0.49364824376632593`, 
         0.6218228556753842}, {0.4933037805948358, 0.6310125488946873}, {
         0.4929651925422055, 0.6405105212739436}, {0.49263247960843504`, 
         0.6503167728131531}, {0.4923056417935243, 0.6604313035123157}, {
         0.49198467909747345`, 0.6708541133714314}, {0.49166959152028245`, 
         0.6815852023905005}, {0.49151230884245783`, 
         0.6872004398814424}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.368463490464011, 0.5222750595858694, -0.42750820010543644`], 
        ArrowBox[{{0.491456310849283, 0.6891996557839303}, {
         0.4913603790619511, 0.6926245705695226}, {0.4910570417224797, 
         0.703972217908498}, {0.49075914691024475`, 0.7157213829001638}, {
         0.49046626203362287`, 0.7279653040372579}, {0.490178387092614, 
         0.7407039813197797}, {0.48989552208721837`, 0.7539374147477296}, {
         0.4896176670174357, 0.7676656043211075}, {0.4895886614274522, 
         0.7691776156425955}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.41661935512274545`, 0.523145771998002, -0.2829076609930684], 
        ArrowBox[{{0.4895503015898666, 0.7711772477394724}, {
         0.4893448218832663, 0.7818885500399136}, {0.48907698668470984`, 
         0.7966062519041477}, {0.48881416142176654`, 0.8118187099138098}, {
         0.48864841132407216`, 0.82186360263576}, {0.4884846264273447, 
         0.8322035759170537}, {0.48832277143396086`, 0.842854307056789}, {
         0.4882016556089537, 0.851165793242579}}]}}, 
      {Arrowheads[{{0.012039150871337886`, 1.}}], 
       {LABColor[
        0.4788624380416533, 0.527201640368425, -0.005613174641138319], 
        ArrowBox[{{0.48817251449866184`, 0.8531655809302326}, {
         0.4881628110462978, 0.8538314733540642}, {0.48800470996673223`, 
         0.8651507521079771}, {0.48784843289764124`, 0.8768278206176263}, {
         0.4876939445414017, 0.8888783561821098}, {0.4875412096003904, 
         0.9013180361005253}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.1886675222501131, 0.5225961012766809, -0.8572107619122568],
         ArrowBox[{{0.0001494558059013317, 0.00012017175990679379`}, {
         0.000455596389052913, 0.0003664703269085045}, {0.0007945241645588533,
          0.0006385484986507477}, {0.0013689058537448803`, 
         0.0010994492824180815`}, {0.002355876163267718, 
         0.0018950196810778208`}, {0.004165575978589709, 
         0.003359335320171324}, {0.007524561077734682, 
         0.0060583715609383755`}, {0.012460353443192546`, 
         0.010011969995927504`}, {0.020781517231627265`, 
         0.016861465342589792`}, {0.02672115520078175, 
         0.021778569590390515`}, {0.03425357973478643, 
         0.028003037886167963`}, {0.04372515022086889, 
         0.035709065053900965`}, {0.055826152857562414`, 
         0.04560616034979609}, {0.06204661599018507, 
         0.050800741975916254`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.19935350912424543`, 0.5225770204967939, -0.8316718358681199], 
        ArrowBox[{{0.06358173936967361, 0.052082692134755394`}, {
         0.06618215145070772, 0.05425424311552384}, {0.07836615491052662, 
         0.06454345284295526}, {0.08520950951665994, 0.07040000425809592}, {
         0.09264156744190422, 0.07685988529523473}, {0.1006623286862594, 
         0.08392309595437161}, {0.10927179324972554`, 0.0915896362355066}, {
         0.11851715477535327`, 0.10001852763746567`}, {0.12367411617430993`, 
         0.1048751709484318}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2095989775852036, 0.5225587263017097, -0.8071857248150224],
         ArrowBox[{{0.12513008877765108`, 0.10624635429806815`}, {
         0.1284456069061933, 0.10936879165907482`}, {0.1390571496422456, 
         0.11964042830033404`}, {0.15035178298351018`, 
         0.13083343756124333`}, {0.15595133607769474`, 0.1365041256316629}, {
         0.16170528294318093`, 0.14245485088327864`}, {0.16761362357996878`, 
         0.14868561331609048`}, {0.17367635798805828`, 
         0.15519641293009848`}, {0.17988625168058617`, 0.1620244710812738}, {
         0.18108902523111228`, 0.16338497718059194`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.219349330295722, 0.5225413161798292, -0.7838829134124584], 
        ArrowBox[{{0.18241370887451502`, 0.16488338074602457`}, {
         0.18623607017068922`, 0.1692070091255877}, {0.19272581345836742`, 
         0.17674402706304015`}, {0.1993554815436208, 0.18463552489363114`}, {
         0.20611033302350723`, 0.19293589745315515`}, {0.2129756264950846, 
         0.20169953957740666`}, {0.219951361958353, 0.21092645126638568`}, {
         0.22703753941331234`, 0.22061663252009217`}, {0.23196858755528213`, 
         0.22762632018042023`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2293713056976019, 0.5225234210514778, -0.7599309385860293],
         ArrowBox[{{0.23311930980196646`, 0.22926211916287062`}, {
         0.23421805875483287`, 0.23082403597141943`}, {0.24147681987778472`, 
         0.24160261425326066`}, {0.248800388047123, 0.2530007433267474}, {
         0.2561753285278027, 0.2650667991530109}, {0.2579337305872363, 
         0.26803207544973334`}, {0.26366844011247337`, 0.2784759236218294}, {
         0.2694157033301673, 0.28941497334788624`}, {0.2737204440034197, 
         0.2980926996685583}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.24122393667718267`, 0.5225022571247888, -0.7316037967336736], 
        ArrowBox[{{0.2746092306226776, 0.29988436323782236`}, {
         0.2751530632067613, 0.30098065002653995`}, {0.28088800542010767`, 
         0.3131291451915786}, {0.2866112875878727, 0.3253465981690063}, {
         0.29230883200122726`, 0.33828478525759675`}, {0.29798063866017155`, 
         0.35194370645735035`}, {0.30362670756470533`, 0.3663233617682667}, {
         0.30620284030849626`, 0.37334077414264366`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.256557405883931, 0.5224748778518882, -0.6949576412888129], 
        ArrowBox[{{0.3068920763039549, 0.37521826015925314`}, {
         0.30923158918538973`, 0.3815911175687811}, {0.3147798339927855, 
         0.39791434023732847`}, {0.3175327175915002, 0.4064717516471146}, {
         0.3202714419868928, 0.415293029773909}, {0.32299600717896315`, 
         0.42437817461771155`}, {0.3257064131677114, 0.43372718617852235`}, {
         0.3283991578100404, 0.44342030211731065`}, {0.33056055265551226`, 
         0.45160565014588594`}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.2765628844301707, 0.5224391562908223, -0.6471456382339741],
         ArrowBox[{{0.3310711451769097, 0.45353937577524855`}, {
         0.3337211566261495, 0.4640795601117272}, {0.3363504107999295, 
         0.47504570216735537`}, {0.33895850148419326`, 0.4864361862619303}, {
         0.3415454286789407, 0.49825101239545183`}, {0.3441111923841718, 
         0.51049018056792}, {0.34665579259988655`, 0.5231536907793347}, {
         0.3482706681355185, 0.5316546889382594}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.3020823897138663, 0.5223935889446446, -0.5861554118936313],
         ArrowBox[{{0.34864391935427175`, 0.5336195511542173}, {
         0.34984841181219395`, 0.539960218246699}, {0.35143076006147866`, 
         0.5487531052878641}, {0.3530034428641303, 0.5578237057943333}, {
         0.3545661918136086, 0.5671854932113432}, {0.35611873850337306`, 
         0.5768519409841302}, {0.3576608145268835, 0.5868365225579312}, {
         0.35919215147759953`, 0.5971527113779829}, {0.3607124809489809, 
         0.6078139808895217}, {0.36136682310151275`, 
         0.6125922970446145}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.33402460643854226`, 0.5223365532760063, -0.5098152553665788], 
        ArrowBox[{{0.3616381704992989, 0.6145738041956778}, {
         0.36222153453448724`, 0.6188338045377842}, {0.36371904382757814`, 
         0.6302256557680073}, {0.36520474042171336`, 0.6420030080254273}, {
         0.3666783559103526, 0.6541793347552809}, {0.3681396218869554, 
         0.6667681094028047}, {0.3695882699449816, 0.6797828054132357}, {
         0.37102403167789083`, 0.6932368962318103}, {0.3711026949317641, 
         0.6940085628448137}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.3716869093373574, 0.5222693038848069, -0.41980440473442165`], 
        ArrowBox[{{0.37130552265629313`, 0.695998251492357}, {
         0.37244706963428525`, 0.7071965384524976}, {0.3738577926228487, 
         0.7217579933256856}, {0.3752563016271629, 0.7369798912812389}, {
         0.37664269763080993`, 0.7529208627490221}, {0.37801687211270746`, 
         0.7696336343885616}, {0.3784927033966942, 0.7756726418284691}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.42190520857574776`, 0.5234902074730033, -0.25935905206424237`], 
        ArrowBox[{{0.37864980241399027`, 0.7776664622563825}, {
         0.378699295605728, 0.7782946045479625}, {0.37937859683482233`, 
         0.7871675592763325}, {0.3800547659760099, 0.7962591948305826}, {
         0.38072779320531014`, 0.8055762074676239}, {0.3813976686987425, 
         0.8151252934443675}, {0.38206438263232634`, 0.8249131490177243}, {
         0.3827279301255146, 0.8349580488767634}, {0.3833883078188165, 
         0.8452818303050635}, {0.3840455081698362, 0.8558965334513011}, {
         0.38414017688640545`, 0.8574768650915932}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.4846527167791592, 0.527578945079022, 0.020182661507322522`], 
        ArrowBox[{{0.38425977116550947`, 0.8594732861915632}, {
         0.3846995236361777, 0.8668141984641522}, {0.3853503466754451, 
         0.878046865492293}, {0.38599796974524253`, 0.8896065746843997}, {
         0.386642385303174, 0.9015053661891491}, {0.3872835858068437, 
         0.9137552801552165}, {0.3879215692244809, 0.9263888871926382}, {
         0.3885520793021521, 0.9393575371096108}}]}}, 
      {Arrowheads[{{0.006395678101417234, 1.}}], 
       {LABColor[0.5581542703813006, 0.5323684351307962, 0.3476339154679978], 
        ArrowBox[{{0.3886456976750284, 0.9413553446670672}, {
         0.3891878787940461, 0.9529453592529815}, {0.3898161949479133, 
         0.9669112557683566}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000018`, 1.}}], 
       {LABColor[0.6342593559915592, 0.5373275758911781, 0.6866839694404306], 
        ArrowBox[{{0.9616854327713252, 0.6062144136380291}, {
         0.9492341505910583, 0.6107667861480165}, {0.9372504458152555, 
         0.6153887496966307}, {0.9257343184439163, 0.6200803042838715}, {
         0.9146857684770409, 0.624841449909739}, {0.9041047959146297, 
         0.6296721865742335}, {0.893991400756682, 0.6345725142773545}, {
         0.8881572685939525, 0.6375784971311059}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.5349041758734018, 0.5308534182244713, 0.2440541647252342], 
        ArrowBox[{{0.8863793841011196, 0.6384945357384497}, {
         0.8843455830031984, 0.6395424330191022}, {0.8751673426541786, 
         0.6445819427994767}, {0.8663635751486808, 0.6496993906602299}, {
         0.857841175925763, 0.6549031236431139}, {0.8496001449854251, 
         0.6601931417481286}, {0.8416404823276671, 0.6655694449752739}, {
         0.8339621879524896, 0.6710320333245504}, {0.8265652618598917, 
         0.6765809067959573}, {0.8195061167123173, 0.6821713894402526}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.4744043380689983, 0.5269111427609264, -0.02547412117608887], 
        ArrowBox[{{0.8179713434020738, 0.6834537186918932}, {
         0.8126155145224361, 0.6879375091051636}, {0.8060226906240877, 
         0.6937531511313133}, {0.7996312297013374, 0.6996709046562941}, {
         0.7874523967826327, 0.7118127462027501}, {0.7760077060759846, 
         0.7243894139581856}, {0.7652258478910579, 0.7374272881362531}, {
         0.7625499705308555, 0.7409113629261365}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.4577407177295418, 0.5258253120548929, -0.09971096527349965], 
        ArrowBox[{{0.7613317449670348, 0.7424975301542854}, {
         0.7597036529497433, 0.7446173561363801}, {0.754347658083968, 
         0.7519539268871035}, {0.7539916670079259, 0.7524541891980285}, {
         0.7536363979238392, 0.7529551434229209}, {0.74884118763461, 
         0.7603182245087532}, {0.7443562431529284, 0.7680685895249623}, {
         0.7399954049942657, 0.775973868113322}, {0.7355725136740936, 
         0.7838016899156064}, {0.7312456408302792, 0.7918314413622368}, {
         0.7271889082987817, 0.8003156425566655}, {0.7232402318922113, 
         0.8089816236502141}, {0.7218841619345262, 0.8118867653049966}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.48065941830097386`, 0.5273187347515157, 0.002392417219438958], 
        ArrowBox[{{0.7210382182807458, 0.8136990509708419}, {
         0.7192375274231774, 0.8175567147942027}, {0.7151996358660951, 
         0.8261076545604933}, {0.7112534543203065, 0.834882961420067}, {
         0.7073989827858113, 0.8438826353729235}, {0.7036362212626097, 
         0.8531066764190631}, {0.6999651697507018, 0.8625550845584861}, {
         0.6963858282500873, 0.8722278597911918}, {0.6928981967607666, 
         0.8821250021171807}, {0.690999748443543, 0.887783308014154}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.5285607348805432, 0.5304400684918417, 0.2157939769368149], 
        ArrowBox[{{0.690363570547228, 0.8896794297624181}, {
         0.6895022752827393, 0.8922465115364525}, {0.686186489534566, 
         0.9026412808083357}, {0.6829392652348064, 0.9133582026921582}, {
         0.6797606023834611, 0.9243972771879204}, {0.6766505009805296, 
         0.9357585042956217}, {0.6736089610260123, 0.9474418840152629}, {
         0.6706359825199091, 0.9594474163468433}, {0.6689216555785232, 
         0.9667238101993174}}]}}, 
      {Arrowheads[{{0.00403835122441995, 1.}}], 
       {LABColor[0.5962219086094407, 0.5348489891552068, 0.5172261929401109], 
        ArrowBox[{{0.6684630105389282, 0.9686705111849994}, {
         0.6677315654622197, 0.971775101290363}, {0.6648957098529443, 
         0.9844249388458224}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.6273030413947152, 0.5368742902403885, 0.6556934144650702], 
        ArrowBox[{{0.9705588999149272, 0.36821530218477}, {0.9580584540887599,
          0.370161211435915}, {0.9460238135169505, 0.3721225623965968}, {
         0.9344549781994989, 0.3740993550668153}, {0.9233519481364049, 
         0.37609158944657045`}, {0.9127147233276687, 0.37809926553586237`}, {
         0.9025433037732905, 0.3801223833346911}, {0.8928376894732699, 
         0.3821609428430565}, {0.8918364969947414, 
         0.38238350702810503`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.5042598994233674, 0.5288565834637298, 0.1075331490661992], 
        ArrowBox[{{0.8898841546629794, 0.3828175109677301}, {
         0.8835978804276071, 0.3842149440609587}, {0.874731648173677, 
         0.38628523720305474`}, {0.866146764248854, 0.3883726724840017}, {
         0.8498210413865301, 0.39259896946244843`}, {0.8346207118406358, 
         0.39689383499629916`}, {0.8205457756111707, 0.40125726908555376`}, {
         0.8127541994447587, 0.40389328611477704`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.4074907109269186, 0.5225509335433108, -0.32357599849603574`], 
        ArrowBox[{{0.8108596839498047, 0.4045342315409867}, {
         0.8074371012975482, 0.4056921469566332}, {0.7951355574991815, 
         0.41020134383595847`}, {0.7835700583055054, 0.4147869982958021}, {
         0.7726695178059559, 0.419451248908436}, {0.7613449749767658, 
         0.42469907676827584`}, {0.7609746268723945, 0.4248779232306847}, {
         0.76060504599346, 0.42505688594542856`}, {0.7526964758434697, 
         0.4292501633590506}, {0.7451421656190751, 0.4335069373204084}, {
         0.7382716322346221, 0.43772325664691364`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.3484069764325916, 0.5223108722753329, -0.47544217518747156`], 
        ArrowBox[{{0.7365670210867479, 0.43876934499621445`}, {
         0.7309361773646676, 0.44222488969433943`}, {0.7172761213756188, 
         0.45108591979772017`}, {0.7047079299172875, 0.4602331053600004}, {
         0.693112137777629, 0.4696831802157862}, {0.6823692797445993, 
         0.4794528781996839}, {0.6738799830340652, 0.4880566245759802}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.320477218779973, 0.5223607433414632, -0.5421927732859565], 
        ArrowBox[{{0.6724752700908548, 0.48948027535730876`}, {
         0.6723945841046097, 0.4895620491231983}, {0.6631032791440721, 
         0.5000305427978344}, {0.6568152177342701, 0.5077794910184287}, {
         0.6507760723653889, 0.5157672340995002}, {0.644985843037429, 
         0.5239937720410491}, {0.6394445297503899, 0.5324591048430752}, {
         0.634152132504272, 0.5411632325055789}, {0.6291086512990752, 
         0.5501061550285598}, {0.6266723029984013, 0.5547718255905396}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.3236101169493957, 0.5223551492731676, -0.534705317462257], 
        ArrowBox[{{0.6257465481879922, 0.5565446702061234}, {
         0.6243140861347992, 0.5592878724120179}, {0.6197684370114445, 
         0.5687083846559534}, {0.6154216767015689, 0.5784319563498999}, {
         0.6112237779777306, 0.588522852083391}, {0.6071747408399297, 
         0.5989810718564266}, {0.6032745652881661, 0.609806615669007}, {
         0.59952325132244, 0.6209994835211319}, {0.5964472128346193, 
         0.6308704246016745}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.34756581792696273`, 0.5223123742386503, -0.47745249815714086`], 
        ArrowBox[{{0.5958566559387528, 0.6327812033087742}, {
         0.5924672081490998, 0.6444871913440156}, {0.5891624789414857, 
         0.6567820313147743}, {0.5859809768276668, 0.6695738667862536}, {
         0.5828970673154009, 0.6829923692196294}, {0.5799107504046881, 
         0.6970375386149015}, {0.5772500880393056, 0.7105510479182261}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.38429052524460133`, 0.5222467990077431, -0.3896824498475973], 
        ArrowBox[{{0.576874952204442, 0.712515503326673}, {0.5742308943879216,
          0.727007878291135}, {0.5715373552818679, 0.7429330485720966}, {
         0.5689414087773672, 0.7594848858149548}, {0.5676800327506992, 
         0.7679958045470948}, {0.5664430548744196, 0.776663390019709}, {
         0.5650743980483639, 0.7866907037637666}, {0.5644465886371391, 
         0.7915334783007962}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.4348205623748231, 0.5243317945620417, -0.20182082886225328`], 
        ArrowBox[{{0.564189463525057, 0.7935168811032387}, {
         0.5637352379812023, 0.7970206704038107}, {0.5624243644765471, 
         0.8076698917961569}, {0.5611405673380108, 0.81865496979712}, {
         0.5598826363692057, 0.8299925062630159}, {0.5586493613737439, 
         0.8416991030501595}, {0.5574395321552384, 0.8537913620148664}, {
         0.5562519385173013, 0.8662858850134519}, {0.5556405374251395, 
         0.8730538216898406}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.49866477705661455`, 0.5284919954842828, 0.08260673941540682], 
        ArrowBox[{{0.5554605944126008, 0.8750457103695208}, {
         0.5550853702635448, 0.8791992739022315}, {0.5539386171975814, 
         0.8925481305375201}, {0.5528104691230238, 0.9063490567756339}, {
         0.5516997158434838, 0.9206186544728874}, {0.5506051471625744, 
         0.9353735254855962}, {0.5495255528839075, 0.9506302716700759}, {
         0.5492436807676406, 0.9548022270923671}}]}}, 
      {Arrowheads[{{0.006493499182280054, 1.}}], 
       {LABColor[
        0.5738713284745421, 0.5333925861819184, 0.41765380115725415`], 
        ArrowBox[{{0.5491088610332742, 0.9567976778282223}, {
         0.5484597228110957, 0.9664054948826416}, {0.5474064467477514, 
         0.9827157969796086}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.19378717461215506`, 0.5225869596820889, -0.8449750718832536], 
        ArrowBox[{{0.013758522509749226`, 0.03684696765196294}, {
         0.016500036111427377`, 0.04421796195949106}, {0.0197810912719455, 
         0.05305649808059269}, {0.023721282089756414`, 0.06371655206373385}, {
         0.028440202663312916`, 0.07655209995738052}, {0.031134387007006256`, 
         0.08393108981891707}, {0.034108654586656975`, 0.0921447645546273}, {
         0.037363005402265066`, 0.10119312416451118`}, {0.04089743945383054, 
         0.11107616864856874`}, {0.0412190711465695, 
         0.1119854208710807}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2049519850705018, 0.5225670239201097, -0.8182917835776355],
         ArrowBox[{{0.04188603731384493, 0.11387093303802895`}, {
         0.04585108790098988, 0.1250801239857008}, {0.0513901904921353, 
         0.1409607550178212}, {0.05439602018338229, 0.14969229150269}, {
         0.05758167959398475, 0.1590679320776817}, {0.0609471687239427, 
         0.16908767674279637`}, {0.06449248757325614, 0.17975152549803397`}, {
         0.06770701786061038, 0.18958669545432705`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.21714403670056617`, 0.522545253927664, -0.7891534448753624], 
        ArrowBox[{{0.06832652127171443, 0.19148832479213243`}, {
         0.07219825241459125, 0.20360097192074766`}, {0.0763776079027734, 
         0.21693392874869122`}, {0.08077461210263188, 0.23120570798769247`}, {
         0.08359707818386687, 0.2405324595232665}, {0.0865138783674222, 
         0.25035347392049195`}, {0.08952501265329786, 0.26066875117936883`}, {
         0.09163511375335327, 0.26801360858835693`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2311028876785064, 0.5225203291578583, -0.7557925520550923],
         ArrowBox[{{0.09218735501808904, 0.26993585456260766`}, {
         0.09263048104149388, 0.27147829129989715`}, {0.09583469796196481, 
         0.28287313255363267`}, {0.09914207784466526, 0.2949443132121313}, {
         0.10255262068959523`, 0.307691833275393}, {0.10606632649675472`, 
         0.3211156927434178}, {0.1096870345436135, 0.33537342973028267`}, {
         0.11260115398162793`, 0.3472821157332604}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.24787158005952864`, 0.5224903871663431, -0.7157162914700743], 
        ArrowBox[{{0.11307653846616503`, 0.3492247967652009}, {
         0.11341858410764129`, 0.35062258235006466`}, {0.11532592445859359`, 
         0.35861893952229956`}, {0.1172609751888381, 0.3668631506027637}, {
         0.1192237362983749, 0.37535521559145724`}, {0.12121420778720397`, 
         0.38409513448838006`}, {0.12378333424832505`, 0.395636249303701}, {
         0.12639906767789066`, 0.4077425233802496}, {0.12906140807590083`, 
         0.4204139567180256}, {0.13047193259433676`, 
         0.42730613138064255`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2681976958623632, 0.5224540930789406, -0.6671379828526681],
         ArrowBox[{{0.13087293286382082`, 0.429265518729758}, {
         0.13177035544235555`, 0.43365054931702923`}, {0.13452634367504102`, 
         0.4475650020562822}, {0.1373298066717435, 0.4622700158148062}, {
         0.14018074443246292`, 0.47776559059260143`}, {0.14307915695719936`, 
         0.4940517263896677}, {0.14454618518191645`, 0.5025408586525096}, {
         0.14545197956188186`, 0.5079219558572755}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2932524769802677, 0.5224093555390897, -0.6072584219324555],
         ArrowBox[{{0.14578396692219003`, 0.509894209490203}, {
         0.14602511994932288`, 0.5113268391343336}, {0.14751596125941854`, 
         0.5204096678351395}, {0.14901870911220352`, 0.5297893447549276}, {
         0.1505333635076778, 0.5394658698936975}, {0.15205992444584132`, 
         0.5494392432514493}, {0.15359839192669417`, 0.5597094648281834}, {
         0.1551487659502363, 0.5702765346238994}, {0.1566429284925797, 
         0.580714464888781}, {0.15779401992429593`, 0.5889850794253186}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.3238171419831648, 0.5223547796115587, -0.5342105389182638],
         ArrowBox[{{0.15806971942207648`, 0.5909659857297469}, {
         0.15814789064496654`, 0.5915276475009665}, {0.15966365240739683`, 
         0.6027160824604563}, {0.1611902137798705, 0.61427976976725}, {
         0.16272750743878067`, 0.6262729171357818}, {0.1642754660605202, 
         0.6387497322804853}, {0.1658340896450893, 0.6517102152013606}, {
         0.1674033781924878, 0.6651543658984077}, {0.16798894131787148`, 
         0.6703466769132135}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.36086954605321053`, 0.5222886192489574, -0.44565731323603514`], 
        ArrowBox[{{0.16821307065537847`, 0.6723340787447686}, {
         0.16898323482356611`, 0.6791632859136272}, {0.1705735626591745, 
         0.6938180767890194}, {0.17217436169931305`, 0.7091187385245847}, {
         0.17378563194398164`, 0.7250652711203227}, {0.17459517066255006`, 
         0.7333014604624096}, {0.17540728097132147`, 0.7417405604628454}, {
         0.17622196287029604`, 0.7503825711216305}, {0.17636369656262926`, 
         0.751916517899803}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.4057693191415395, 0.5224387646376587, -0.33124484182050606`], 
        ArrowBox[{{0.1765477088404358, 0.7539080347793741}, {
         0.17703921635947364`, 0.7592274924387646}, {0.1778590231938153, 
         0.7682940469375632}, {0.1786813651282819, 0.7776009571413408}, {
         0.1795062421628734, 0.7871482230500974}, {0.1803336542975897, 
         0.7969358446638319}, {0.18173812215404905`, 0.8140762615918659}, {
         0.18178565345514178`, 0.8146680755936534}, {0.18183319288937616`, 
         0.8152608177846259}, {0.18307178443877553`, 0.8316732822390067}, {
         0.18321393140912495`, 0.8336285656195019}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.46552518133223186`, 0.5263325613463201, -0.06503098582830538], 
        ArrowBox[{{0.18335894652199478`, 0.8356233013456169}, {
         0.18431580892894203`, 0.8487852924673811}, {0.18493880707296048`, 
         0.8575279364906092}, {0.18556515398001738`, 0.8667870453031787}, {
         0.18619284039228978`, 0.8762527400314855}, {0.18681985705195442`, 
         0.8856151418019235}, {0.18744652066916492`, 0.8949512951486919}, {
         0.18807448745929028`, 0.904544830521726}, {0.18870375742233045`, 
         0.9143957479210255}, {0.18876888894029595`, 
         0.9154398280571697}}]}}, 
      {Arrowheads[{{0.012540891736182726`, 1.}}], 
       {LABColor[
        0.5357768444790245, 0.5309102828402555, 0.24794192512210983`], 
        ArrowBox[{{0.18889341033556553`, 0.9174359478987925}, {
         0.1893343305582854, 0.9245040473465905}, {0.18996620686715526`, 
         0.9348697287984215}, {0.1905993863489399, 0.9454927922765177}, {
         0.19123386900363937`, 0.9563732377808796}, {0.19186965483125365`, 
         0.9675110653115072}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2154527707511124, 0.522548273833424, -0.7931954782891059], 
        ArrowBox[{{0.406969338927736, 0.16461255013053736`}, {
         0.4135274536447697, 0.1772199212278647}, {0.4195534841586744, 
         0.19093565435036283`}, {0.4253175309537199, 0.2052851443259083}, {
         0.4305576103110472, 0.22090214800754862`}, {0.43298873948373623`, 
         0.2292294432836161}, {0.4353040313633348, 0.23796056857713083`}, {
         0.4355763647432884, 0.239091645922769}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.22522605155365272`, 0.5225308227713964, -0.7698378699966172], 
        ArrowBox[{{0.4360445325130308, 0.24103607872936697`}, {
         0.4375034859498433, 0.247095523888093}, {0.43958710324326133`, 
         0.2566343092165023}, {0.44156305218288483`, 0.2666422328968223}, {
         0.4434395017080093, 0.2771846032635162}, {0.44521645181863473`, 
         0.28826142031658397`}, {0.4468939025147612, 0.29987268405602574`}, {
         0.44847187491795626`, 0.3120678458192765}, {0.44937001437872875`, 
         0.3198637056877476}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2403980519712267, 0.5225037318153786, -0.7335776161548306],
         ArrowBox[{{0.4495989147922385, 0.321850563659696}, {
         0.44995949124147905`, 0.3249803709924374}, {0.45136176002457656`, 
         0.3386732058380267}, {0.45268368980649576`, 0.3532092966185628}, {
         0.45393028912648387`, 0.36865158959656424`}, {0.4551065665237877, 
         0.38506303103454914`}, {0.4556698996699478, 0.39365185313307244`}, {
         0.45615975197565467`, 0.4015723381813174}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2597564274125769, 0.5224691657144543, -0.6873121542415228],
         ArrowBox[{{0.4562794980533159, 0.4035687471376696}, {
         0.45675008519431365`, 0.4116350415032547}, {0.4572681897073312, 
         0.4210451443405432}, {0.4578784618059812, 0.4329888978456601}, {
         0.45846896403118464`, 0.445635526956005}, {0.4590396963829417, 
         0.4589850316715783}, {0.45959065886125217`, 0.47303741199237964`}, {
         0.45996665429255484`, 0.483481662844306}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2837203057506313, 0.5224263760785327, -0.6300397914906604],
         ArrowBox[{{0.4600386081406676, 0.48548036808614176`}, {
         0.4601218514661163, 0.48779266791840936`}, {0.4606332741975337, 
         0.5032507994496671}, {0.46112492705550473`, 0.5194118065861533}, {
         0.4615968100400293, 0.5362756893278675}, {0.46188155891857124`, 
         0.5472547676499948}, {0.4621601173194273, 0.5587402723713588}, {
         0.46231245670036364`, 0.5654475356271766}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.31305591619158984`, 0.5223739947372239, -0.559929281873168], 
        ArrowBox[{{0.46235787018638996`, 0.5674470199645214}, {
         0.4624324852425976, 0.5707322034919593}, {0.462698662688082, 
         0.5832305610117962}, {0.4629586496558807, 0.5962353449308696}, {
         0.4632124461459935, 0.6097465552491795}, {0.4634600521584205, 
         0.6237641919667261}, {0.4637014676931617, 0.6382882550835093}, {
         0.4638440871045334, 0.6474330517005467}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.3485771572639844, 0.5223105684023239, -0.4750354522784634],
         ArrowBox[{{0.4638752746915657, 0.6494328085193661}, {
         0.46389512782072273`, 0.6507057967234714}, {0.46408525890927704`, 
         0.6637234399115718}, {0.46427186095882494`, 0.6773411846478107}, {
         0.46445493396936627`, 0.6915590309321878}, {0.46463447794090085`, 
         0.7063769787647035}, {0.46481049287342896`, 0.7217950281453573}, {
         0.4648926672876331, 0.7294262734740824}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.3913750014039989, 0.5222341490455258, -0.3727509380623561],
         ArrowBox[{{0.4649142023443347, 0.7314261575310549}, {
         0.4649829787669505, 0.7378131790741497}, {0.46515193562146545`, 
         0.7544314315510806}, {0.46527998692225525`, 0.7678014008378901}, {
         0.46540619594295685`, 0.7818096950699647}, {0.46553056268357035`, 
         0.7964563142473045}, {0.46565053387605504`, 
         0.8114227378135652}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.4473991955805734, 0.5251514403470813, -0.14578270429920556`], 
        ArrowBox[{{0.4656658306041205, 0.8134226792896643}, {
         0.46577376932453307`, 0.8276645274377789}, {0.4658926092248822, 
         0.8442261214509139}, {0.4660096068451433, 0.8614260404093143}, {
         0.4660674148002407, 0.8702653717429885}, {0.46612476218531623`, 
         0.8792642843129792}, {0.4662112155612394, 0.89342081024119}}]}}, 
      {Arrowheads[{{0.011504057925752266`, 1.}}], 
       {LABColor[0.5150250864131003, 0.5295580619150821, 0.1554923255210282], 
        ArrowBox[{{0.4662228630201592, 0.8954207763079486}, {
         0.46630095825186385`, 0.908971148910619}, {0.46638753915584835`, 
         0.9248589484734775}, {0.46647310864030667`, 0.9414363262123621}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.6865154591389401, 0.44208388311485464`, 0.75557462078745], 
        ArrowBox[{{0.9785979268146368, 0.7754525579568885}, {
         0.9694396278832109, 0.7804897178028176}, {0.9605978695637644, 
         0.7855949098139878}, {0.9520726518562972, 0.7907681339903991}, {
         0.9438639747608094, 0.7960093903320516}, {0.9359282634272809, 
         0.8013239271527901}, {0.9282219430056916, 0.806716992766459}, {
         0.9207450134960414, 0.8121885871730586}, {0.9134974748983306, 
         0.817738710372589}, {0.9117204033723253, 0.8191610285137542}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.6285883808779733, 0.5369580452138076, 0.6614196339112097], 
        ArrowBox[{{0.9101589490760132, 0.8204107726797851}, {
         0.9064596505512921, 0.8233715873258473}, {0.89961186379366, 
         0.8290914429936301}, {0.8929541146254345, 0.8348982773759378}, {
         0.8864864030466167, 0.840792090472769}, {0.8765986300347588, 
         0.8503149216908994}, {0.8671194862065923, 0.860078093902827}, {
         0.8664933306348844, 0.8607453309965295}, {0.8658689142392639, 
         0.8614137124064885}, {0.8594806812379228, 0.8688612008806944}, {
         0.8535508102091532, 0.8766351308830399}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.6035859854857134, 0.5353288453107695, 0.5500333390373341], 
        ArrowBox[{{0.8523735415098477, 0.8782519134393691}, {
         0.847729074321424, 0.8846382356847168}, {0.8418532708631746, 
         0.892526753086728}, {0.83610759130055, 0.9006035399383977}, {
         0.8307308135684934, 0.9091067934780812}, {0.8255015965686645, 
         0.9177806336929705}, {0.8201985992027216, 0.9263691805702567}, {
         0.8148468881284842, 0.9349333401240957}, {0.8096190907359982, 
         0.9437046050438486}, {0.8087479737143165, 0.9452370089202058}}]}}, 
      {Arrowheads[{{0.00425339064637845, 1.}}], 
       {LABColor[0.6242846518866356, 0.5366776066900028, 0.6422464139470624], 
        ArrowBox[{{0.8077595835261439, 0.9469757109751663}, {
         0.8045152070252638, 0.9526829753295148}, {0.7995352369962808, 
         0.9618684509810949}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.21034881852958864`, 0.5225573873940188, -0.8053936458382203], 
        ArrowBox[{{0.5243593583454208, 0.1115578830236067}, {
         0.5158812836012407, 0.12248400356590897`}, {0.5089395138970801, 
         0.13456169914100904`}, {0.5026173309964131, 0.14730012271392423`}, {
         0.4975343217027336, 0.16136000228246966`}, {0.49343993191050955`, 
         0.17693003792573955`}, {0.49200629960689357`, 
         0.18374998807311935`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2153050935160024, 0.5225485375242606, -0.7935484188298628],
         ArrowBox[{{0.4916054873550844, 0.18570927914127427`}, {
         0.49008360751420926`, 0.19419892972282823`}, {0.4886481077032423, 
         0.20354156495006462`}, {0.4873288999686798, 0.21345115075777576`}, {
         0.4861259843105217, 0.2239276871459617}, {0.485039360728768, 
         0.23497117411462237`}, {0.48425106940911034`, 0.2441917686054324}, {
         0.4835096698920363, 0.2539736928169799}, {0.48281516217754616`, 
         0.26431694674926487`}, {0.4827646043778909, 
         0.2651682410820903}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.22906661854086086`, 0.5225239650974924, -0.7606591242795234], 
        ArrowBox[{{0.4826460346380009, 0.2671647232925751}, {
         0.48216754626563973`, 0.27522153040228725`}, {0.48156682215631713`, 
         0.28668744377604716`}, {0.4810129898495782, 0.29871468687054453`}, {
         0.480506049345423, 0.3113032596857793}, {0.48004600064385167`, 
         0.3244531622217516}, {0.4797602540734668, 0.3336267977335739}, {
         0.4794848042160495, 0.343250961884143}, {0.47938365801637406`, 
         0.3470940876771695}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.24617862309365116`, 0.5224934100915632, -0.7197623663208786], 
        ArrowBox[{{0.4793310387722729, 0.34909339536113165`}, {
         0.4792196510715998, 0.35332565467345894`}, {0.4789647946401178, 
         0.3638508761015218}, {0.4787202349216032, 0.3748266261683313}, {
         0.47848597191605646`, 0.38625290487388775`}, {0.47826200562347715`, 
         0.39812971221819105`}, {0.47804833604386543`, 
         0.41045704820124107`}, {0.4778824377355367, 0.42086046619563167`}, {
         0.47776155954051047`, 0.42907754440172347`}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.26716620940684804`, 0.5224559348897388, -0.6696031792461524], 
        ArrowBox[{{0.47773214151259813`, 0.43107732803492826`}, {
         0.47772177915363867`, 0.43178174220947063`}, {0.4775663602981717, 
         0.44322087624275813`}, {0.4774161811691354, 0.455177868295494}, {
         0.47727124176653013`, 0.46765271836767836`}, {0.47713154209035563`, 
         0.48064542645931113`}, {0.476997082140612, 0.49415599257039206`}, {
         0.47686786191729924`, 0.5081844167009216}, {0.47684321363782906`, 
         0.5110722906146562}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2926903784022697, 0.5224103592160891, -0.6086018068890433],
         ArrowBox[{{0.47682614406868, 0.5130722177707819}, {
         0.47677207861620924`, 0.5194067049309791}, {0.476678777856723, 
         0.5311743535235817}, {0.47658795963884065`, 0.5434873624787291}, {
         0.47649962396256196`, 0.5563457317964213}, {0.47641377082788705`, 
         0.5697494614766584}, {0.4763304002348159, 0.5836985515194403}, {
         0.4762780999981796, 0.5930703088106504}}]}}, 
      {Arrowheads[{{0.0007806932205981055, 1.}}], 
       {LABColor[0.3242822209466841, 0.5223539491717091, -0.5330990255509064],
         ArrowBox[{{0.4762669389276081, 0.5950702776680339}, {
         0.47624951218334843`, 0.598193001924767}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.6373689567366269, 0.5375302029256229, 0.700537318293451], 
        ArrowBox[{{0.9772962229071486, 0.25802329206484487`}, {
         0.9667918214285482, 0.2589959565150119}, {0.9566973011066782, 
         0.25997321095911374`}, {0.9469948533445517, 0.26095510580183223`}, {
         0.9376666695451823, 0.2619416914478492}, {0.9286949411115838, 
         0.2629330183018466}, {0.9200618594467691, 0.2639291367685064}, {
         0.9037404020355463, 0.26593595015854044`}, {0.8977759715514236, 
         0.26671945642260303`}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.5071983066144052, 0.5290480552261597, 0.12062382636753402`], 
        ArrowBox[{{0.895793007653302, 0.26697994476926484`}, {
         0.8912288763576501, 0.26757950334734987`}, {0.8792262984536026, 
         0.2692363181744822}, {0.8677326683234038, 0.27090639463993743`}, {
         0.8567479859670536, 0.27258973274371545`}, {0.8462722513845521, 
         0.2742863324858164}, {0.8363054645758993, 0.2759961938662402}, {
         0.8268476255410951, 0.27771931688498686`}, {0.8178987342801396, 
         0.2794557015420564}, {0.8168229479185595, 0.279680774624994}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.4033849613147053, 0.5224354286086179, -0.33717755897309576`], 
        ArrowBox[{{0.8148653332860727, 0.28009034140913736`}, {
         0.8010968595192975, 0.2829709438676797}, {0.7854689047328961, 
         0.28654460893962574`}, {0.7710148699209353, 0.29017669675789454`}, {
         0.757734755083415, 0.2938672073224861}, {0.7454155134455882, 
         0.2976192688523445}, {0.7374977530817483, 0.3002308801193288}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.3333687041206472, 0.5223377244479253, -0.5113828261474724],
         ArrowBox[{{0.7355984065929202, 0.3008573646884734}, {
         0.7338440982327075, 0.3014360095664139}, {0.723020509444773, 
         0.30531742946469426`}, {0.7129447470817847, 0.30926352854718553`}, {
         0.7035192321381227, 0.3132769458209519}, {0.6946463856081674, 
         0.3173603202930575}, {0.6862809848390176, 0.3215156127521514}, {
         0.6783778071777727, 0.32574478398688206`}, {0.6720341801641315, 
         0.32938148207313483`}, {0.6716161391473329, 0.3296289357360498}, {
         0.6635890024186087, 0.33510911514370373`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.288252084700484, 0.5224182841841989, -0.619209086866754], 
        ArrowBox[{{0.661937231076861, 0.33623679037823756`}, {
         0.6580867062354997, 0.3388655691890904}, {0.6458272028144197, 
         0.3484686682938227}, {0.6341124126444332, 0.35826981038058736`}, {
         0.623487048976634, 0.3684670384314168}, {0.61381941547889, 
         0.37908841200863513`}, {0.6049778158190692, 0.3901619906745665}, {
         0.6042710342810396, 0.391170024219968}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.27287343569576683`, 0.5224457441296466, -0.6559632195656211], 
        ArrowBox[{{0.6031228473182754, 0.39280760374430823`}, {
         0.5968722581582355, 0.4017223860537177}, {0.5894127506574529, 
         0.41380420977059545`}, {0.5846729899403466, 0.42234510378690904`}, {
         0.5801410099839636, 0.4312136081748991}, {0.5758168107883036, 
         0.44040972293456554`}, {0.5717003923533667, 0.4499334480659082}, {
         0.5677917546791532, 0.45978478356892744`}, {0.5664078475649428, 
         0.46359112246298334`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.2828855751027395, 0.5224278665643385, -0.6320347522307758],
         ArrowBox[{{0.5657244556985813, 0.4654707435835795}, {
         0.5640908977656629, 0.4699637294436231}, {0.5605978216128956, 
         0.480470285689995}, {0.5573125262208516, 0.4913044523080433}, {
         0.5541911963994498, 0.5025807946885908}, {0.551190016958609, 
         0.5144138782224601}, {0.5483089878983296, 0.5268037029096512}, {
         0.5455481092186113, 0.5397502687501643}, {0.5449800517665575, 
         0.5426550182344891}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.3065643696688695, 0.5223855859708446, -0.575443724152444], 
        ArrowBox[{{0.544596199784005, 0.544617837038019}, {0.5429073809194542,
          0.5532535757439991}, {0.5403868030008584, 0.5673136238911558}, {
         0.5379863754628236, 0.5819304131916342}, {0.53570609830535, 
         0.5971039436454345}, {0.5340523288695941, 0.6090555708352143}, {
         0.5324432165819143, 0.6215802320485772}, {0.5321980806542828, 
         0.623632522069855}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.3387192408183415, 0.5223281705888191, -0.49859533514375076`], 
        ArrowBox[{{0.5319608766289945, 0.625618405815291}, {0.530878761442311,
          0.6346779272855235}, {0.5293589634507839, 0.648348656546053}, {
         0.5278838226073331, 0.6625924198301657}, {0.5264533389119587, 
         0.6774092171378617}, {0.5250675123646606, 0.6927990484691411}, {
         0.524024038215568, 0.7052186856550993}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.37793668313818934`, 0.5222581443578823, -0.40486778607934826`], 
        ArrowBox[{{0.5238565920082611, 0.7072116637702973}, {
         0.5237263429654387, 0.7087619138240036}, {0.5227093049998309, 
         0.7217355169974667}, {0.5217137059936806, 0.7353304139580509}, {
         0.5207395459469882, 0.7495466047057561}, {0.5197868248597532, 
         0.7643840892405819}, {0.5188555427319762, 0.7798428675625291}, {
         0.5184490735867605, 0.7870265816275069}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.42973161928347264`, 0.5240001901113113, -0.22449219722022298`], 
        ArrowBox[{{0.5183360902361256, 0.789023387767942}, {
         0.5179456995636568, 0.795922939671597}, {0.5170572953547948, 
         0.812624305567786}, {0.5166211328601606, 0.8212079736860508}, {
         0.5161903301053907, 0.8299469652510959}, {0.5155293855822233, 
         0.844003926584611}, {0.514879213199545, 0.8587303266500353}, {
         0.5144556804214535, 0.8689283871865173}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.49399664618391786`, 0.5281878118952367, 0.06181009998393044], 
        ArrowBox[{{0.5143726905247749, 0.8709266646139656}, {
         0.5142398129573561, 0.8741261654473687}, {0.5136111848556564, 
         0.8901914429766111}, {0.512993328894446, 0.9069261592377627}, {
         0.5126884404665243, 0.9155445568928045}, {0.512386245073725, 
         0.9243303142308236}, {0.5120867427160479, 0.9332834312518198}, {
         0.5117899333934931, 0.9424039079557932}, {0.5115216636900924, 
         0.9508755405012521}}]}}, 
      {Arrowheads[{{0.002069074758044329, 1.}}], 
       {LABColor[0.5689848109597192, 0.5330741721365262, 0.395884243789926], 
        ArrowBox[{{0.5114593606642114, 0.9528745696765664}, {
         0.5112043938537506, 0.9611469404126725}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2163933431195069, 0.5225465943578135, -0.7909475616073314],
         ArrowBox[{{0.2966446560870691, 0.10704286656798155`}, {
         0.3065400364728729, 0.1138162736845936}, {0.3162937574999656, 
         0.12100740763143797`}, {0.32578757353089277`, 
         0.12872725468013763`}, {0.3350608997781394, 0.13693881940681826`}, {
         0.3442819934229414, 0.14520062417866983`}, {0.35317813207917365`, 
         0.1540546267188442}, {0.35743535481766975`, 
         0.15874646162811648`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.21859617100795928`, 0.5225426610127174, -0.7856829230490218], 
        ArrowBox[{{0.3587793029450923, 0.16022761098952382`}, {
         0.3617493157468362, 0.1635008270273415}, {0.36999554442592886`, 
         0.1735392251041616}, {0.37787925000746087`, 0.18429077825095572`}, {
         0.3853628643824413, 0.19587644376937496`}, {0.3924463875508701, 
         0.2082962216594194}, {0.3991298195127472, 0.221550111921089}, {
         0.4016723126887762, 0.22733927188787234`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2251595916561248, 0.5225309414414537, -0.7699967055284083],
         ArrowBox[{{0.40247653433482744`, 0.22917045389521692`}, {
         0.4054124696918383, 0.23585546669844393`}, {0.411293647511909, 
         0.25142963813554436`}, {0.4140836842873116, 0.2596925301014991}, {
         0.41677335297295914`, 0.26827262623239023`}, {0.41936265356885166`, 
         0.27716992652821776`}, {0.42185158607498896`, 
         0.28638443098898164`}, {0.42505991791206377`, 
         0.29943600231594997`}, {0.4263614359178078, 
         0.30538201881350174`}}]}}, 
      {Arrowheads[{{0.018214604395546983`, 1.}}], 
       {LABColor[
        0.23812695022448502`, 0.5225077870695204, -0.7390054255122567], 
        ArrowBox[{{0.42678908896596807`, 0.30733576211045743`}, {
         0.42810419582101195`, 0.313343859594798}, {0.4309880921208856, 
         0.32819041085810197`}, {0.43371527913073715`, 0.3440580641384382}, {
         0.43628942916961855`, 0.36102922746838306`}, {0.43752026292464935`, 
         0.36995437791213887`}, {0.43871421455658216`, 
         0.37918630888051286`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.6496346318212224, 0.5261837779797269, 0.7350003474641096], 
        ArrowBox[{{0.9800650944500936, 0.4800450582167485}, {
         0.9686996281027745, 0.4825621044386884}, {0.9578210396576671, 
         0.485100669953549}, {0.9474293291147715, 0.4876607547613305}, {
         0.9375244964740881, 0.4902423588620329}, {0.9280112039586013, 
         0.4928468739246469}, {0.9187941137912963, 0.49547569161816335`}, {
         0.9098732259721726, 0.4981288119425821}, {0.9027151488092244, 
         0.5003509451643219}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.5299388535837123, 0.5305298691218354, 0.22193353012098355`], 
        ArrowBox[{{0.9008078134737503, 0.5009524479851805}, {
         0.8848877766038906, 0.5062339887012525}, {0.8697118220992771, 
         0.5117589530282113}, {0.8555549776465834, 0.5173859157402505}, {
         0.8422515439050026, 0.5231196646988406}, {0.8297271756891006, 
         0.5289638189416184}, {0.8265705653214563, 0.530555037937916}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.44021369835470414`, 0.524683220754518, -0.17779427360123568`], 
        ArrowBox[{{0.8247846429990084, 0.5314553053749491}, {
         0.8179075278134443, 0.5349219975062189}, {0.8036646026109184, 
         0.54275757054611}, {0.803200837775647, 0.5430254413012822}, {
         0.8027381595995314, 0.5432935444127485}, {0.7892259436230126, 
         0.5523517092856873}, {0.7766420608909652, 0.561672353434991}, {
         0.7647687204834778, 0.5713008365151874}, {0.7589865193729034, 
         0.5764735457731678}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.390617208832937, 0.5222355021515533, -0.3745620209934042], 
        ArrowBox[{{0.7574959292602009, 0.577807015351341}, {
         0.7536785193738541, 0.5812220386414338}, {0.742515005399199, 
         0.5911651714341262}, {0.7319880049923446, 0.6014448846057601}, {
         0.7220975181532912, 0.6120611781563357}, {0.7128435448820384, 
         0.6230140520858529}, {0.704127287259445, 0.634348367248642}, {
         0.7029369321897082, 0.636039648571878}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.3786242585219945, 0.5222569166308871, -0.4032245183977012],
         ArrowBox[{{0.7017858198199566, 0.6376751730480644}, {
         0.6958499473663691, 0.6461089844990325}, {0.6880115252028108, 
         0.6582959038370247}, {0.6806120207687703, 0.6709091252626187}, {
         0.6735921450359351, 0.684013477196982}, {0.6668926089759933, 
         0.6976737880612822}, {0.6625970921870636, 0.7072465025337641}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.39629279301135173`, 0.5222253678912632, -0.3609976842318941], 
        ArrowBox[{{0.6617782979433412, 0.7090712151101571}, {
         0.6605134125889451, 0.7118900578555197}, {0.65445455587479, 
         0.7266622865796941}, {0.6492306251710046, 0.7405780083354071}, {
         0.6441889190256402, 0.7552030343580874}, {0.6393294374386973, 
         0.7705373646477354}, {0.6352643186418914, 0.7844812809233371}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.43780215244774734`, 0.5245260801967377, -0.18853777074540665`], 
        ArrowBox[{{0.6347045542789156, 0.7864013496351134}, {
         0.6346521804101752, 0.7865809992043507}, {0.6323818861053223, 
         0.7948688055827711}, {0.6301571479400746, 0.8033339380279334}, {
         0.627977965914432, 0.8119763965398374}, {0.625844340028395, 
         0.8207961811184836}, {0.6237562702819631, 0.8297932917638715}, {
         0.6217137566751365, 0.8389677284760013}, {0.6197167992079152, 
         0.8483194912548729}, {0.6177653978802993, 0.8578485801004864}, {
         0.6165185514028592, 0.8642841654699374}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[0.4954042782709945, 0.5282795356690512, 0.06808113602928406],
         ArrowBox[{{0.616138140196955, 0.86624765402718}, {0.6150691850908145,
          0.8717650548990195}, {0.6124336962762185, 0.8863204489646815}, {
         0.6098589314365108, 0.9015147622974726}, {0.6073448905716916, 
         0.9173479948973925}, {0.6048915736817608, 0.9338201467644413}, {
         0.6036876867273786, 0.942295817423139}, {0.6032880112513352, 
         0.9451992753934731}}]}}, 
      {Arrowheads[{{0.010054299879975397`, 1.}}], 
       {LABColor[0.5672373371622752, 0.5329603036812566, 0.3880992044513863], 
        ArrowBox[{{0.603015273188635, 0.9471805916098188}, {
         0.6024989807667185, 0.9509312178986191}, {0.6013254557997806, 
         0.9597263481908812}, {0.6001671118265648, 0.9686812082999258}, {
         0.599023948847071, 0.9777957982257524}, {0.5978959668612994, 
         0.9870701179683612}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.5927445716390569, 0.5346223997838248, 0.5017345700342956], 
        ArrowBox[{{0.9523681781693517, 0.06949461230110897}, {
         0.9401301882389499, 0.06979777289303286}, {0.9284131768362005, 
         0.07010228883331189}, {0.917217143961104, 0.07040816012194606}, {
         0.9065420896136602, 0.07071538675893538}, {0.8963254807612187, 
         0.0710239816182323}, {0.8865047843711288, 0.07133395757378931}, {
         0.877080000443391, 0.07164531462560643}, {0.8724019836482021, 
         0.07180734974979777}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.46916396393205756`, 0.5265696707978668, -0.0488201186178945], 
        ArrowBox[{{0.8704031823308175, 0.0718765833660664}, {
         0.8680511289780051, 0.07195805277368365}, {0.8510477565102599, 
         0.07258772375800339}, {0.835361300043865, 0.07322302192613356}, {
         0.8207037999307838, 0.07386408742914051}, {0.8067872965229801, 
         0.0745110604180906}, {0.7936117898204539, 0.07516394089298382}, {
         0.7904787103741276, 0.07532993336233246}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.3729649538535266, 0.5222670218226645, -0.4167499480179742],
         ArrowBox[{{0.7884815114240534, 0.07543574618680202}, {
         0.7811772798232048, 0.07582272885382019}, {0.7694837665312335, 
         0.07648742430059972}, {0.7585312499445395, 0.07715802723332238}, {
         0.748319730063123, 0.07783453765198818}, {0.738849206886984, 
         0.07851695555659713}, {0.7299348115128814, 0.07920551749610961}, {
         0.7213916750375744, 0.07990046001948602}, {0.7086822107527317, 
         0.0810216357884399}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.3033594059902299, 0.5223913087185158, -0.5831034126142612],
         ArrowBox[{{0.7066899476555712, 0.08119738490420565}, {
         0.7054191787833469, 0.0813094868178306}, {0.6909317181243015, 
         0.08274403595163089}, {0.6779292930604384, 0.08420410742088688}, {
         0.6661500979506252, 0.08569045682991006}, {0.6553323271537304, 
         0.08720383978301188}, {0.6453714044416508, 0.08874479262969016}, {
         0.6361627535862842, 0.09031385171944256}, {0.6312959497019116, 
         0.09120922206568827}, {0.6274747063494373, 
         0.09206937931182979}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2513875379467487, 0.5224841091108553, -0.7073133438047187],
         ArrowBox[{{0.625523528125383, 0.09250858716464738}, {
         0.6159891729259025, 0.0946547589615338}, {0.6025956708832996, 
         0.09823565529027821}, {0.5899909673680225, 0.10188740977163682`}, {
         0.5789638609073973, 0.10568088055822387`}, {0.5692728811470201, 
         0.10962238293687471`}, {0.5606765577324874, 0.11371823219442471`}, {
         0.5507293720196914, 0.1196755551432079}}]}}, 
      {Arrowheads[{{0.017041578008086984`, 1.}}], 
       {LABColor[
        0.21847945977907937`, 0.5225428694109959, -0.785961856523112], 
        ArrowBox[{{0.5490135505121628, 0.12070315261026504`}, {
         0.5461778193203235, 0.12240145874362628`}, {0.5391022253895561, 
         0.1277304927184141}, {0.5327426726478806, 0.13332117544242117`}, {
         0.5270991610952971, 0.13917350691564753`}, {0.5221716907318056, 
         0.14528748713809306`}, {0.5138168499055464, 0.1584346789574798}, {
         0.5070301265025507, 0.17289703602741938`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.1964101686676908, 0.5225822760929354, -0.8387062590924858],
         ArrowBox[{{0.009137258213306123, 0.058183813151473834`}, {
         0.010670296675682908`, 0.06803403822472018}, {0.0124584395090648, 
         0.07956988611860213}, {0.01454854851161835, 0.0931486618420774}, {
         0.016987485481510113`, 0.10912767040410376`}, {0.018353854802192936`,
          0.11816395749231492`}, {0.019839611810680533`, 
         0.12809369377564653`}, {0.02120034707390845, 0.1372688729199343}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.20790802072261358`, 0.5225617456555675, -0.8112270195280125], 
        ArrowBox[{{0.02149338826700849, 0.13924728799047498`}, {
         0.023169288891070068`, 0.15063351392767108`}, {0.024311411563059215`,
          0.15846024113609403`}, {0.025512240446825617`, 
         0.16676856192212575`}, {0.02677177554236926, 0.1755584762857661}, {
         0.028090016849690154`, 0.1848299842270152}, {0.029473017973355792`, 
         0.1946710202815943}, {0.03092683251793366, 0.20516951898522476`}, {
         0.032451460483423754`, 0.2163254803379065}, {0.03273871643328971, 
         0.21845246310374744`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.22083250968104057`, 0.5225386678311351, -0.7803381955424101], 
        ArrowBox[{{0.033006392851599974`, 0.2204344694950289}, {
         0.03404690186982609, 0.22813890433963963`}, {0.035720355094904795`, 
         0.24076026621049518`}, {0.03747901857642402, 0.2543400411705443}, {
         0.03932289231438377, 0.26887822921978694`}, {0.04125197630878403, 
         0.28437483035822314`}, {0.04248417593501703, 0.2944615325413239}, {
         0.043122854421777206`, 0.2997914769804409}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.23617135877170145`, 0.5225112789519735, -0.743679182468302], 
        ArrowBox[{{0.04336080885113103, 0.3017772709500034}, {
         0.043753575400128836`, 0.30505501386306344`}, {0.045060174704119445`,
          0.3161552743234419}, {0.046403973846988855`, 0.3277623139224592}, {
         0.04778710024906031, 0.33997111789010065`}, {0.049211681330657044`, 
         0.3528766714563512}, {0.05067771709177907, 0.3664789746212112}, {
         0.05218520753242638, 0.3807780273846805}, {0.05223682804816429, 
         0.3812825186715834}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2546611552924523, 0.5224782637759562, -0.6994895768215201],
         ArrowBox[{{0.05244040893471613, 0.38327213039818503`}, {
         0.05373646052054148, 0.39593854263911077`}, {0.05533378392406687, 
         0.41212523327685396`}, {0.05614972203160842, 0.42060339436446786`}, {
         0.05697717774300255, 0.42933809929790995`}, {0.057816151058249256`, 
         0.4383293480771802}, {0.058666641977348534`, 0.4475771407022788}, {
         0.05976746995470079, 0.45981562950719324`}, {0.06003786479427028, 
         0.46290981090690836`}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.2775060495067869, 0.5224374721857006, -0.6448915251209004],
         ArrowBox[{{0.060211977569069756`, 0.46490221767804013`}, {
         0.06088859596331679, 0.47264489521403746`}, {0.06203002000319653, 
         0.4860649378228114}, {0.06319174207434003, 0.5000757573335151}, {
         0.06437442334150241, 0.5147962859313562}, {0.06557872496943877, 
         0.5303454558015421}, {0.06664887210329506, 0.5446421792590086}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.3053213662180175, 0.5223878054640486, -0.578414434633173], 
        ArrowBox[{{0.06679815969431256, 0.5466365997801546}, {
         0.06680464695814912, 0.5467232669440731}, {0.06805218930763347, 
         0.5639297193589491}, {0.06868423830352001, 0.5728959148193997}, {
         0.06932203276130827, 0.5821737281497035}, {0.06996557268099823, 
         0.5917631593498599}, {0.07061485806258992, 0.6016642084198692}, {
         0.07126988890608331, 0.6118768753597315}, {0.07193066521147845, 
         0.6224011601694468}, {0.07218000899925268, 0.6264548387597714}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.3391545932760616, 0.5223273932282892, -0.4975548665046059],
         ArrowBox[{{0.07230279792555004, 0.6284510659210881}, {
         0.07259718697877529, 0.6332370628490148}, {0.07326945420797384, 
         0.6443845833984357}, {0.07391862863707568, 0.6554045478237815}, {
         0.07457330309734202, 0.666819305086478}, {0.07523347758877288, 
         0.6786288551865254}, {0.07589915211136825, 0.6908331981239235}, {
         0.07657040328240301, 0.7034892691023565}, {0.07681895191535652, 
         0.7083231518732767}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.37987768446912035`, 0.5222546785273893, -0.40022889871909756`], 
        ArrowBox[{{0.07692165226489725, 0.7103205132923003}, {
         0.07724730771915204, 0.7166540033255077}, {0.07792986542161534, 
         0.7303274007933775}, {0.0786180763897929, 0.7445094615059656}, {
         0.07931201756730333, 0.7592850916211595}, {0.08001176589776518, 
         0.7747391972968459}, {0.08068931903472405, 0.790231502694201}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.4318514667249679, 0.5241383230858505, -0.2150482240127952],
         ArrowBox[{{0.08077478101427583, 0.7922296754847854}, {
         0.08142868401754319, 0.8076828353296971}, {0.08178655735597433, 
         0.8163644232619172}, {0.08214591115842726, 0.8252588924816586}, {
         0.08250674542490201, 0.834366242988922}, {0.08286906015539854, 
         0.8436864747837068}, {0.08323286488547932, 0.8532390737200829}, {
         0.08359816915070678, 0.8630435256521196}, {0.0839309565899409, 
         0.872167236915832}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.49666894697190017`, 0.5283619436980646, 0.07371526662464482], 
        ArrowBox[{{0.0840030641756836, 0.8741659364790302}, {
         0.0843332762866016, 0.8834079885031719}, {0.08470503373982421, 
         0.8940428296905081}, {0.08507832114132274, 0.9049695629787042}, {
         0.08510357447005716, 0.9057171107274209}, {0.08512883479413044, 
         0.906466053378915}, {0.08540394564172912, 0.914914984040026}, {
         0.08568113050525461, 0.9238243598528673}, {0.08595914497515081, 
         0.9329179137264008}, {0.08623674464186164, 0.9419193785695879}, {
         0.08651518748550066, 0.9511628997424127}, {0.08660005628417523, 
         0.9541235909305349}}]}}, 
      {Arrowheads[{{0.006183970593033073, 1.}}], 
       {LABColor[0.572390771995333, 0.5332961105269051, 0.41105788512667746`],
         ArrowBox[{{0.0866573631403684, 0.9561227697430059}, {
         0.08679572373157712, 0.9609495493083183}, {0.0870770973386286, 
         0.9709534502314564}, {0.08735805226519257, 
         0.9808487254759782}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.19316305490892288`, 0.5225880741033231, -0.8464666839478463], 
        ArrowBox[{{0.019559797880602532`, 0.02905334995791093}, {
         0.024301062418531204`, 0.03611083971583134}, {0.0301880684203426, 
         0.044895731822171936`}, {0.037539888798310245`, 
         0.055950780763020166`}, {0.046675596464707696`, 
         0.06981874102446349}, {0.05382271622495841, 0.08077781860793551}, {
         0.06202730330502936, 0.09349240730624246}, {0.06354679404080948, 
         0.09587280325133153}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.20414375926718864`, 0.5225684670791585, -0.820223399184215], 
        ArrowBox[{{0.0646229097651569, 0.09755861906209266}, {
         0.06656240921604235, 0.10059699008975141`}, {0.07143440620910026, 
         0.10831839418455386`}, {0.07664329428420308, 0.11665661959064978`}, {
         0.08218907344135082, 0.1256116663080392}, {0.08810963984695697, 
         0.1353303672136322}, {0.09444288966743504, 0.14595955518433898`}, {
         0.10118882290278504`, 0.15749923022015952`}, {0.10606417383179197`, 
         0.1659783697426251}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.21553360356185147`, 0.5225481294992519, -0.7930022922783312], 
        ArrowBox[{{0.10706109236899301`, 0.16771219598253062`}, {
         0.10834743955300695`, 0.16994939232109377`}, {0.11299194120420505`, 
         0.1781736585881124}, {0.11781358627300835`, 0.18688000623245618`}, {
         0.12281237475941685`, 0.19606843525412504`}, {0.1279883066634306, 
         0.20573894565311915`}, {0.13334533013325114`, 
         0.21597902953270295`}, {0.13888739331708, 0.2268761789961411}, {
         0.14457689169945298`, 0.23835452834551024`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.22802252453252658`, 0.5225258294201974, -0.7631544520368991], 
        ArrowBox[{{0.14544913293168182`, 0.24015430089795547`}, {
         0.15052663882676282`, 0.25064167467458043`}, {0.15662206128460426`, 
         0.26366006993743574`}, {0.16289900372042915`, 
         0.27763562887985366`}, {0.16935746613423738`, 0.2925683515018341}, {
         0.175997448526029, 0.30845823780337706`}, {0.17793079183624755`, 
         0.31324448489933204`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.24252334223559535`, 0.5224999369206058, -0.7284982882908386], 
        ArrowBox[{{0.17867986311639625`, 0.31509890993617135`}, {
         0.180295565686432, 0.31909879536411767`}, {0.184660792463738, 
         0.330278520413964}, {0.1890931288579471, 0.34199741295291614`}, {
         0.1935925748690592, 0.35425547298097415`}, {0.19815490562506927`, 
         0.36715830640798114`}, {0.2027758962539722, 0.3808115191437802}, {
         0.2058651855853527, 0.3903201059965457}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2601462579176731, 0.5224684696374192, -0.6863804805873562],
         ArrowBox[{{0.20648317654255827`, 0.3922222330103942}, {
         0.2074555467557679, 0.39521511118837127`}, {0.21219385713045652`, 
         0.4103690825417545}, {0.21458349328305046`, 0.4182740066637847}, {
         0.21698476142969725`, 0.42645961802209625`}, {0.2193976615703968, 
         0.4349259166166888}, {0.22182219370514925`, 0.44367290244756263`}, {
         0.22425835783395445`, 0.4527005755147176}, {0.22670615395681254`, 
         0.46200893581815383`}, {0.22852753496737072`, 
         0.46911030583913155`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.28195765222687214`, 0.5224295234531552, -0.634252437315043], 
        ArrowBox[{{0.22902441798150194`, 0.47104759963984116`}, {
         0.22916558207372345`, 0.4715979833578712}, {0.23163664218468719`, 
         0.48146771813386974`}, {0.2340065340439959, 0.4912056838607003}, {
         0.23638448509217724`, 0.5012967297490252}, {0.2387704953292313, 
         0.5117408557988447}, {0.241164564755158, 0.5225380620101584}, {
         0.243565740021766, 0.533739236723985}, {0.24597306778086414`, 
         0.5453952682813431}, {0.2467035140590948, 0.5490606611730711}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.30902184793322574`, 0.5223811979248558, -0.5695704850789063], 
        ArrowBox[{{0.24709439181153664`, 0.5510220929416131}, {
         0.2483865480324522, 0.5575061566822325}, {0.2508061807765303, 
         0.570071901926653}, {0.2532309311726355, 0.5831689207810932}, {
         0.25565976438030497`, 0.5968736300120407}, {0.25809268039953875`, 
         0.6111860296194962}, {0.2605296792303367, 0.6261061196034591}, {
         0.26110414147826466`, 0.6297799614625421}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.34228136903548495`, 0.5223218100921012, -0.4900820429070196], 
        ArrowBox[{{0.2614131180920324, 0.631755950696355}, {
         0.26296994014399055`, 0.6417122499001018}, {0.2654126424117921, 
         0.6580827704455969}, {0.266634767037351, 0.6665724383614855}, {
         0.26785721796915235`, 0.6752887264392293}, {0.26907999520719605`, 
         0.6842316346788285}, {0.27030309875148223`, 0.6934011630802824}, {
         0.2719587802850175, 0.7061992349846378}, {0.2720146755444633, 
         0.706639186531654}, {0.2720705709744753, 0.7070796906907754}, {
         0.2725325296559428, 0.710975471657715}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.3825586036727699, 0.5222498915077325, -0.39382164798233577`], 
        ArrowBox[{{0.272768038136323, 0.712961557193554}, {0.27388583498216, 
         0.7223881398114689}, {0.27570102773947397`, 0.7383524668150251}, {
         0.27751542326187195`, 0.7551527530932853}, {0.2784223087005329, 
         0.7639893580634664}, {0.2793292635442023, 0.7727289715156359}, {
         0.28023616108871824`, 0.7814442723211719}, {0.281142735819902, 
         0.7904019223874746}, {0.28134927490112055`, 
         0.7924986455731523}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.43459176479944656`, 0.5243168857110387, -0.2028401277653178], 
        ArrowBox[{{0.2815453372662636, 0.7944890122602164}, {
         0.2820489877377535, 0.7996019217145439}, {0.2829549168422727, 
         0.8090442703023797}, {0.2838605231334598, 0.8187289681509822}, {
         0.2847658066113145, 0.8286560152603514}, {0.28567076727583707`, 
         0.838825411630487}, {0.28657540512702734`, 0.8492371572613893}, {
         0.28747959616234425`, 0.8599480251443754}, {0.2883832163792468, 
         0.871014788270763}, {0.2886329187839846, 0.8741732702632322}}]}}, 
      {Arrowheads[{{0.01722608833724024, 1.}}], 
       {LABColor[
        0.49926432792878617`, 0.5285310632698883, 0.0852777534999322], 
        ArrowBox[{{0.2887905424201313, 0.876167049285423}, {
         0.2892862657777348, 0.8824374466405517}, {0.2901887443578083, 
         0.8942160002537414}, {0.2910906521194673, 0.9063504491103325}, {
         0.2919919890627119, 0.9188407932103247}, {0.292892755187542, 
         0.9316870325537182}, {0.2937929504939576, 0.944889167140513}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.20659102047094385`, 0.52256409727664, -0.8143745783284937],
         ArrowBox[{{0.4001471054130413, 0.07357215575957962}, {
         0.4107762926248339, 0.08227143472140357}, {0.42013027148927756`, 
         0.09203662293840802}, {0.42886070734193504`, 0.10241551116119912`}, {
         0.4363440571710204, 0.11402179939556355`}, {0.44270479860589007`, 
         0.1270344460246859}, {0.4464585752955507, 
         0.13725288217937526`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.20871574284512504`, 0.5225603033958857, -0.809296607691089], 
        ArrowBox[{{0.44714822081556405`, 0.13913021780646104`}, {
         0.44806740927590066`, 0.14163240943175082`}, {0.45255718051225613`, 
         0.15807933774924537`}, {0.4545217355920147, 0.1670950317990864}, {
         0.4562994036461605, 0.17663887910965664`}, {0.45786396587552625`, 
         0.18655367915975193`}, {0.45927238939902404`, 0.1971422457220679}, {
         0.460540975530461, 0.20846289130307483`}, {0.4614106564855261, 
         0.21766138728850426`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.22057219084186191`, 0.5225391326535731, -0.7809603433758285], 
        ArrowBox[{{0.4615989089581046, 0.21965250782894577`}, {
         0.46168602558364413`, 0.220573928409243}, {0.4627238408723802, 
         0.23353366954704266`}, {0.4636707227104765, 0.2474004272229441}, {
         0.4645429724117397, 0.2622325139434175}, {0.46535689128997704`, 
         0.27808824221493333`}, {0.46581541855523734`, 
         0.28811891789986843`}, {0.46625314942425194`, 0.2987616932037903}, {
         0.4662808011319969, 0.2995081330700045}}]}}, 
      {Arrowheads[{{0.0021289107584215503`, 1.}}], 
       {LABColor[
        0.23581309613227594`, 0.5225119186617772, -0.7445354106445518], 
        ArrowBox[{{0.4663548399261585, 0.30150676216439876`}, {
         0.46667008389702086`, 0.3100165681266991}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.21161668177881618`, 0.5225551235114341, -0.8023635217946953], 
        ArrowBox[{{0.335586359999369, 0.050696258807135686`}, {
         0.34888036207901163`, 0.05533609164231357}, {0.3614539486642428, 
         0.06040718822554995}, {0.3736046575100822, 0.06571633482699757}, {
         0.38490961087713826`, 0.07150158146486772}, {0.39533932078223083`, 
         0.07780996367673926}, {0.40486429924218, 0.0846885170001911}, {
         0.4067239400815513, 0.08630577528233836}}]}}, 
      {Arrowheads[{{0.004565548338975823, 1.}}], 
       {LABColor[
        0.20673885197283243`, 0.5225638333103464, -0.8140212690985464], 
        ArrowBox[{{0.40823307907895723`, 0.08761821556155441}, {
         0.4134978948186852, 0.09219682379535327}, {0.42125345607344594`, 
         0.10039446642235575`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.00009475232702387958, 1.}}], 
       {LABColor[0.1956807299974282, 0.5225835785705514, -0.8404495777464386],
         ArrowBox[{{0.4776757567141579, 0.05249228609842473}, {
         0.477616091001928, 0.052866569491600464`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.19978940556764666`, 0.5225762421649292, -0.8306300671328546], 
        ArrowBox[{{0.44173640086424565`, 0.06197768482600767}, {
         0.4490206024701717, 0.07367450540837288}, {0.45474156983452974`, 
         0.08765178031553829}, {0.4597823045961146, 0.10305100037023746`}, {
         0.46179249752482704`, 0.11181706925823734`}, {0.46346257415215286`, 
         0.12129411072000411`}, {0.464870530177677, 0.13165625933127612`}, {
         0.46549278556371415`, 0.13746345079550687`}}]}}, 
      {Arrowheads[{{0.000911584268323101, 1.}}], 
       {LABColor[0.2078385538785626, 0.5225618696947955, -0.8113930414980592],
         ArrowBox[{{0.46570587087175064`, 0.13945206706102897`}, {
         0.46609436130098425`, 0.14307764966779168`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2122445612343816, 0.5225540023768277, -0.8008629241270026],
         ArrowBox[{{0.5434712671016646, 0.04847099946587651}, {
         0.5306487075418387, 0.05342888402987066}, {0.5204383500315323, 
         0.05890141973798347}, {0.5112448776247528, 0.06466120475695492}, {
         0.5040851754250275, 0.07099548839764366}, {0.4984929377295381, 
         0.07796764213439993}, {0.49400185883546616`, 0.08564103744157393}, {
         0.4903848879691128, 0.09409803151361844}, {0.4881895290806682, 
         0.10098955224098519`}}]}}, 
      {Arrowheads[{{0.019976406810587696`, 1.}}], 
       {LABColor[
        0.20299751132288923`, 0.5225705138068008, -0.822962869279258], 
        ArrowBox[{{0.48758246836883956`, 0.10289519577852155`}, {
         0.4874149743567789, 0.1034209815449862}, {0.48432789262224374`, 
         0.11705258075327232`}, {0.4819474928503035, 0.13258106430870503`}, {
         0.4809839231213845, 0.141146287672776}, {0.48012027272527036`, 
         0.150365032035983}, {0.479356541661961, 0.16023729739832596`}, {
         0.47869272993145645`, 0.1707630837598049}, {0.4781080335989031, 
         0.1820883243057681}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.5873547242520926, 0.5342711878818263, 0.4777226655367183], 
        ArrowBox[{{0.9492051733798057, 0.028299732639650223`}, {
         0.9359496235729773, 0.028434232846046684`}, {0.9233031816568911, 
         0.028569377528630823`}, {0.9112658476315467, 
         0.028705166687402636`}, {0.8998376214969446, 
         0.028841600322362118`}, {0.8889403450072164, 
         0.028978684688115933`}, {0.8784958599164944, 
         0.029116426039270744`}, {0.8692108191466779, 
         0.029245036286646604`}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.46472871195794724`, 0.526280662005997, -0.06857927674964404], 
        ArrowBox[{{0.8672110243276926, 0.029273675419407577`}, {
         0.8589652639320685, 0.029393879697783336`}, {0.8498389265929026, 
         0.029533598215952993`}, {0.841084927761819, 0.029673986141147402`}, {
         0.8246939456238981, 0.029956770212610447`}, {0.8094505246814044, 
         0.030242299700098067`}, {0.7950128720974369, 
         0.030530642391535863`}, {0.7872238640587067, 
         0.030697003517569207`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.36961373266675657`, 0.5222730057261235, -0.42475918395046874`], 
        ArrowBox[{{0.7852243200860053, 0.030739710674269744`}, {
         0.7813809878719955, 0.030821798286923836`}, {0.7685548720050803, 
         0.031115767386261976`}, {0.7565345244966915, 0.0314125496895503}, {
         0.7453199453468285, 0.031712145196788784`}, {0.734911134555492, 
         0.03201455390797745}, {0.7253080921226815, 0.032319775823116285`}, {
         0.7163030097095368, 0.032627924319440164`}, {0.7076880789771971, 
         0.03293911277418394}, {0.7052582378907905, 
         0.033034660317671306`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.3004216468941597, 0.5223965543486419, -0.5901244966913574],
         ArrowBox[{{0.7032597823627065, 0.033113244681704575`}, {
         0.6916286725549332, 0.0335706095589312}, {0.6771298728558899, 
         0.03421426617735807}, {0.664191679880067, 0.034870082629464554`}, {
         0.6525301077732966, 0.035538417203787386`}, {0.6418611706814102, 
         0.03621962818886332}, {0.6320765079862728, 0.036913972687204644`}, {
         0.6233918871011529, 0.037596244022565825`}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.2478761950844231, 0.5224903789258057, -0.7157052618121813],
         ArrowBox[{{0.6213992804897985, 0.03776792588719034}, {
         0.6128445350195793, 0.0385176259569208}, {0.6035374847118045, 
         0.039434997042450806`}, {0.5999455911540046, 0.03982063049775949}, {
         0.5849115433799237, 0.041859446079372475`}, {0.5720701311577061, 
         0.044003501958996716`}, {0.5601147036143627, 0.04620306440961393}, {
         0.5499312454287676, 0.048513640002217105`}, {0.542607505678844, 
         0.050753382931713484`}}]}}, 
      {Arrowheads[{{0.005217451386432174, 1.}}], 
       {LABColor[0.2113568437689154, 0.5225555874753086, -0.8029845204723537],
         ArrowBox[{{0.5406949437051397, 0.05133828180907632}, {
         0.5336548804961877, 0.05349127090124365}, {0.5213152037781132, 
         0.05898630285973549}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.6484960408967924, 0.5287801236694198, 0.7343651751378248], 
        ArrowBox[{{0.9872242742654498, 0.008917187017850377}, {
         0.9726955490114357, 0.008957530681938384}, {0.9587685016770539, 
         0.008998059435127189}, {0.9454431322623039, 0.009038773277416791}, {
         0.932719440767186, 0.00907967220880719}, {0.9205974271917006, 
         0.009120756229298392}, {0.9090770915358471, 0.00916202533889039}, {
         0.9072246740699856, 0.009169058298760272}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.5186690772455678, 0.5297955107441957, 0.17172639553771848`], 
        ArrowBox[{{0.9052246884842954, 0.009176651521467209}, {
         0.8981584337996259, 0.009203479537583187}, {0.8878414539830363, 
         0.009245118825376783}, {0.8748950049652423, 0.009300388491226608}, {
         0.8625056531998118, 0.009355994688651736}, {0.8506733986867449, 
         0.009411937417652172}, {0.8393982414260415, 0.009468216678227913}, {
         0.8286801814177017, 0.00952483247037896}, {0.8252255426994818, 
         0.009544195763736366}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.40858167324543787`, 0.5226220225600097, -0.31871573416534316`], 
        ArrowBox[{{0.8232255741149073, 0.009555405612744447}, {
         0.8185192186617255, 0.009581784794105312}, {0.8089153531581128, 
         0.00963907364940697}, {0.7998685849068637, 0.009696699036283934}, {
         0.7885006382900552, 0.009773621698160973}, {0.7776427432613335, 
         0.009851169518429723}, {0.7672948998206989, 0.009929342497090179}, {
         0.7574571079681511, 0.010008140634142343`}, {0.7481293677036904, 
         0.01008756392958622}, {0.7432276905617804, 
         0.010132062175193645`}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.33018511783326204`, 0.5223434090243633, -0.5189914238096569], 
        ArrowBox[{{0.74122777296981, 0.0101502177618685}, {0.7393116790273165,
          0.010167612383421799`}, {0.7232064564388296, 
         0.010329584766268088`}, {0.7131271843636827, 
         0.010441875691151053`}, {0.7035286917035256, 0.01055542864851651}, {
         0.6944109784583581, 0.010670243638364458`}, {0.6857740446281801, 
         0.010786320660694897`}, {0.6699425152127937, 
         0.011022260802803252`}, {0.6612345314721008, 
         0.011173142297506515`}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.2696646174991814, 0.5224514737599022, -0.6636321201151859],
         ArrowBox[{{0.6592348316225258, 0.011207790697325155`}, {
         0.656034103457366, 0.011263249074841568`}, {0.6404893698143127, 
         0.011574382676764784`}, {0.6264692509152696, 
         0.011894357858554373`}, {0.6139737467602367, 
         0.012223174620210329`}, {0.6030028573492142, 
         0.012560832961732658`}, {0.5932629410197251, 
         0.012907704075893842`}, {0.5844603561092927, 
         0.013264159155466373`}, {0.5792711500223361, 
         0.013517166820372713`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.22569591268100467`, 0.5225299837925679, -0.7687149275184167], 
        ArrowBox[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAA1ATDUgZ54j+FlBTf8+GLP5JZ5BEb
N+I/W8j9taWvjD832RGc3c/hP0pclC3JSo4/9ZQcsOJ34T+MIOxS/v2PP+04
pzTRKuE/Y9GuPI3lkD+OOTyParHgP5DwxuSD2ZI/tw095MaM4D8nwRDrGqqT
P9wk63Xua+A/qPbq4bmDlD9CRzTSak7gPzBVK2XFZpU/K+KQ5qJL4D9eUliN
AX6VP/1/ymDiSOA/ikAU+1aVlT9soQssd0PgP4YsJxROxJU/uqNRh3k/4D/F
XKSKyueVP9GqB0F9OeA/mpfR84Aelj/q24NBwzbgP8d6KfQOOJY/Jz7QNDgw
4D/RD9svAXeWP0WEnrVrKuA/mE5+gdWwlj9HjZOgwiTgP+Ufs/4+65Y/XLcG
xPXl3z9EjJank1KZP5runEI=
         "]]}}, 
      {Arrowheads[{{0.016482573341303798`, 1.}}], 
       {LABColor[0.1960394960279716, 0.5225829379618981, -0.8395921464928614],
         ArrowBox[{{0.4966493546394106, 0.025676142030670025`}, {
         0.4935572329324549, 0.027346042790997664`}, {0.4897128697524449, 
         0.030228272235756776`}, {0.48309018252384067`, 
         0.03880327438921744}, {0.4793031625473281, 0.04982765383408633}, {
         0.47704285610352753`, 0.06402701055678642}, {0.4761893182580378, 
         0.0736352658582173}, {0.47553881013079574`, 
         0.08471180577393353}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.1911695849739321, 0.5225916336211748, -0.8512309684112851],
         ArrowBox[{{0.0191604492277867, 0.000603938009903171}, {
         0.030921383996436482`, 0.0009717396534344}, {0.0392704350740614, 
         0.0012294478537580743`}, {0.0497474925094467, 
         0.0015586125293532498`}, {0.06261257920333553, 
         0.001987214989806525}, {0.07844407313531371, 
         0.0025421052484497636`}, {0.08777382149586942, 
         0.0028734647062610267`}, {0.09820709008228722, 
         0.00324426379862187}, {0.09911564558377793, 
         0.003276721182665705}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.20134470657846246`, 0.5225734650366588, -0.8269129825098379], 
        ArrowBox[{{0.101114370588265, 0.0033481239587891364`}, {
         0.10983032700744148`, 0.0036594941990687655`}, {0.12272998038420661`,
          0.004124147581138187}, {0.13245168453264808`, 
         0.004465344756862934}, {0.1430954783960381, 
         0.0048250753243470655`}, {0.15455210608600178`, 
         0.005209127068873564}, {0.16671231171416423`, 
         0.005623287775725412}, {0.17946683939215058`, 
         0.006073345230185592}, {0.18106585539909403`, 
         0.006132735519540175}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2091352973843436, 0.5225595542439442, -0.8082938952158826],
         ArrowBox[{{0.1830644773134514, 0.006206967880747734}, {
         0.19270643323158587`, 0.006565087217537083}, {0.20632183734409526`, 
         0.007104301523062869}, {0.22020379584130376`, 0.00769677593204593}, {
         0.23348742580762727`, 0.008309174451606338}, {0.24695430413065933`, 
         0.00897421353579324}, {0.26060443081039997`, 0.009691893184606632}, {
         0.2629814624155821, 0.009824259688705062}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2126049335135045, 0.5225533589000747, -0.8000016540268907],
         ArrowBox[{{0.2649783687191687, 0.009935458675643907}, {
         0.2744378058468492, 0.010462213398046517`}, {0.2882504122234066, 
         0.011294878187727469`}, {0.30183823292347167`, 
         0.01219959156526405}, {0.31520126794704445`, 0.01317635353065627}, {
         0.328339517294125, 0.014225164083904125`}, {0.341065691768756, 
         0.015359646576221065`}, {0.34476156080830167`, 
         0.015735663101229844`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.20987843739363926`, 0.5225582273013688, -0.8065178311086185], 
        ArrowBox[{{0.34675128951616657`, 0.01593809745873444}, {
         0.3531925021749801, 0.01659342435882053}, {0.36471994851279727`, 
         0.017926497431702538`}, {0.3756480307822075, 
         0.019358865794867067`}, {0.3859020676354832, 
         0.020902439909496962`}, {0.39540737772489665`, 
         0.02256913023677505}, {0.4121649674849981, 0.026310792333718913`}, {
         0.4131271264296766, 0.02656762041457682}, {0.4250208167142317, 
         0.031059766804485935`}}]}}, 
      {Arrowheads[{{0.007758941960985604, 1.}}], 
       {LABColor[
        0.20008989224898646`, 0.5225757056192368, -0.8299119203465656], 
        ArrowBox[{{0.426810510034614, 0.0319440348889483}, {
         0.43572601626779117`, 0.036785348811978494`}, {0.4448598201185371, 
         0.04280904387853972}, {0.45191021960039957`, 
         0.049829086601530244`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.21411750532709917`, 0.522550658068586, -0.7963866898556966], 
        ArrowBox[{{0.2233246420918961, 0.08437684657221348}, {
         0.23479644607366157`, 0.09052510061883609}, {0.246462547562472, 
         0.09709689980348564}, {0.25815313259993566`, 0.10421462332197498`}, {
         0.26992480583884976`, 0.11183747810903318`}, {0.2816002377778894, 
         0.11951441883555977`}, {0.2912800591749403, 
         0.1264538705414113}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.21809204329985996`, 0.5225435611775732, -0.7868877607870425], 
        ArrowBox[{{0.2929055148065603, 0.12761915762605397`}, {
         0.29316427531863054`, 0.12780466270959198`}, {0.30461691846107314`, 
         0.13670820973112988`}, {0.3159581672052172, 0.14622505990017334`}, {
         0.32706660954990946`, 0.15648604638272764`}, {0.3378208334939965, 
         0.16762200234479782`}, {0.34822083903747847`, 0.179632927786384}, {
         0.3506056431812841, 0.1826919549355187}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.22185506310149386`, 0.5225368419710655, -0.7778943486157072], 
        ArrowBox[{{0.35183531016796066`, 0.18426926882370895`}, {
         0.3582666261803553, 0.19251882270748616`}, {0.36788129735071784`, 
         0.2065166748659392}, {0.37249812785674036`, 0.21402145531836045`}, {
         0.37698795497665705`, 0.22186347201957815`}, {0.3813507787104678, 
         0.2300427249695923}, {0.38558659905817283`, 0.23855921416840298`}, {
         0.3896954160197719, 0.2474129396160101}, {0.3921473429993091, 
         0.2530725634341626}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.22988475166838462`, 0.5225225042480353, -0.7587038307082139], 
        ArrowBox[{{0.3929424004418673, 0.2549077428976029}, {
         0.3936772295952652, 0.2566039013124137}, {0.39869376282002417`, 
         0.2692301288632069}, {0.4035030215100153, 0.2827138180007923}, {
         0.40809831782318673`, 0.2971377973586704}, {0.4124729639174863, 
         0.3125848955703414}, {0.416620271950862, 0.32913794126930584`}, {
         0.4170628196851697, 0.33108010781016445`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2438853047179734, 0.5224975050154719, -0.7252432722102423],
         ArrowBox[{{0.41750715617683193`, 0.3330301244978308}, {
         0.41860658424406216`, 0.33785507837449197`}, {0.42053355408126186`, 
         0.3468797630890641}, {0.4224003454822046, 0.35622234899220984`}, {
         0.4242061224666339, 0.3658931896631165}, {0.4259500490542931, 
         0.3759026386809718}, {0.42763128926492594`, 0.38626104962496344`}, {
         0.4292543828294778, 0.39701826191722306`}, {0.430826941313867, 
         0.4082466783187078}, {0.43128906986838567`, 
         0.4118036132390631}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.26299781910008607`, 0.5224633779213338, -0.6795654048245114], 
        ArrowBox[{{0.4315467506425848, 0.41378694392722587`}, {
         0.43235273649029593`, 0.4199904974168431}, {0.43383554013096687`, 
         0.43229391779905424`}, {0.43527533703714716`, 0.445196752595305}, {
         0.4366699480267124, 0.4587363089598666}, {0.4380198988967776, 
         0.47295302651662563`}, {0.4393257154444579, 0.4878873448894686}, {
         0.4397646630534859, 0.493355537509785}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.28722893965395685`, 0.5224201111006694, -0.6216543477475188], 
        ArrowBox[{{0.4399246940568792, 0.4953491247483961}, {
         0.4405884521156719, 0.5036178949708912}, {0.4418094654413683, 
         0.5202451312354505}, {0.442404631763604, 0.5289178738729627}, {
         0.4429897343462082, 0.5378422286801267}, {0.4435648955547635, 
         0.5470273425315648}, {0.44413023775485244`, 0.5564823623018996}, {
         0.44468589741632614`, 0.5662323205886384}, {0.4451706123516778, 
         0.5751743716241915}}]}}, 
      {Arrowheads[{{0.016849602678390273`, 1.}}], 
       {LABColor[0.3170719779985, 0.5223668237017124, -0.5503311131047183], 
        ArrowBox[{{0.4452765558476804, 0.5771715618910969}, {
         0.44576872042755067`, 0.5867232929947743}, {0.44629614152779146`, 
         0.5974972646076177}, {0.4468144075247779, 0.6086455314892756}, {
         0.44732364729375496`, 0.6201845723864712}, {0.4478239897099675, 
         0.6321308660459274}, {0.44831556364866065`, 0.6445008912143679}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.18984086843647627`, 0.5225940061627175, -0.8544065284960397], 
        ArrowBox[{{0.00859391265304619, 0.004346868405642808}, {
         0.014599984898423284`, 0.00738135169986379}, {0.024942360495377725`, 
         0.01260463437699494}, {0.03277885796344081, 0.016572515152193917`}, {
         0.04315208074663604, 0.021840777677764676`}, {0.05303478894668615, 
         0.02687938895820333}, {0.06511504786118201, 0.03306391400653943}, {
         0.07209321645178965, 0.036665469920518785`}, {0.0798486879518938, 
         0.040712655730172034`}, {0.07984967020311069, 
         0.040713172921120956`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.20042479438528035`, 0.522575107621689, -0.8291115224992186], 
        ArrowBox[{{0.08161934576787817, 0.041644971394754}, {
         0.08838146236149448, 0.04520547143549916}, {0.09769153968059167, 
         0.050143917036500174`}, {0.107875318140064, 0.05566059436835131}, {
         0.11902919597079009`, 0.061888105266228816`}, {0.13115317317276995`, 
         0.0688264497301327}, {0.1442472497460035, 0.07647562776006293}, {
         0.15139074615508025`, 0.08075816504916382}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.20972493143647006`, 0.5225585013999069, -0.8068847019773231], 
        ArrowBox[{{0.15310610909450217`, 0.08178652781884085}, {
         0.15334288181743377`, 0.08192847343719493}, {0.16286111938029296`, 
         0.0878127789044352}, {0.17280196243458099`, 0.09412854416178373}, {
         0.1831654109802979, 0.1008757692092405}, {0.19390432061957116`, 
         0.1081382952045031}, {0.20497154695452813`, 0.11599996330526909`}, {
         0.21636708998516893`, 0.12446077351153846`}, {0.21926100904461457`, 
         0.12669713331835503`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2172528709319705, 0.5225450595944651, -0.788893336995796], 
        ArrowBox[{{0.22084353945884355`, 0.12792007955104076`}, {
         0.22809094971149346`, 0.13352072582331123`}, {0.24003848385522747`, 
         0.1433169639165325}, {0.2521050501380965, 0.1539866314671473}, {
         0.25818297033170673`, 0.15964900128897735`}, {0.2642906485601007, 
         0.1655297284751558}, {0.2704280848232784, 0.1716288130256826}, {
         0.27659527912123993`, 0.1779462549405578}, {0.28001436703076343`, 
         0.18161725846733107`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.223807496673046, 0.5225333557272902, -0.7732281388236417], 
        ArrowBox[{{0.2813774725143937, 0.1830807964547086}, {
         0.284408161712121, 0.18633478436839201`}, {0.2921735278481906, 
         0.19520709538861747`}, {0.29989137752944883`, 
         0.20456318800123416`}, {0.30756171075589556`, 0.2144030622062421}, {
         0.31514599086885897`, 0.22481460863956287`}, {0.32260568120966726`, 
         0.23588571793711816`}, {0.3294592791943061, 
         0.24684634626579877`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.23173999439661572`, 0.522519191547154, -0.754269901732977],
         ArrowBox[{{0.33048993883741606`, 0.24856003822876024`}, {
         0.3371512925748184, 0.26000662512493206`}, {0.3442052940976099, 
         0.2732074347230436}, {0.3510708668451437, 0.2873698306010955}, {
         0.3544329924281889, 0.29481162339509903`}, {0.3577480108174196, 
         0.3024938127590876}, {0.3610159220128359, 0.31041639869306126`}, {
         0.36423672601443774`, 0.31857938119702}, {0.3649940578066393, 
         0.32061468556358896`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2437210551348798, 0.5224977982977095, -0.7256358197591788],
         ArrowBox[{{0.3656915327032039, 0.3224891264852139}, {
         0.36824348828083936`, 0.32934742344822976`}, {0.37216032698110224`, 
         0.340657784584108}, {0.37598724211522655`, 0.3525104646046549}, {
         0.3797242336832123, 0.3649054635098704}, {0.38336846882788467`, 
         0.37794930642051244`}, {0.38691711469206924`, 
         0.39174851845733916`}, {0.38865306829371987`, 
         0.39906553657680444`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2609055069682487, 0.522467113930718, -0.6845659167496755], 
        ArrowBox[{{0.3891147503702061, 0.4010115195315734}, {
         0.39037017127576573`, 0.4063030996203504}, {0.39372763857897436`, 
         0.42161304990954623`}, {0.3953703630229625, 0.42959823815837633`}, {
         0.3969888636919627, 0.4378661680525787}, {0.3985831405859745, 
         0.4464168395921531}, {0.40015319370499813`, 0.4552502527770997}, {
         0.40169902304903365`, 0.46436640760741843`}, {0.403220628618081, 
         0.4737653040831093}, {0.4041182938609206, 0.4795693482283699}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2834840635402982, 0.5224267979100087, -0.630604397493762], 
        ArrowBox[{{0.40442398342505426`, 0.4815458486433407}, {
         0.4047180104121402, 0.4834469422041724}, {0.40619116843121117`, 
         0.49341132197060766`}, {0.4075768232393147, 0.5032492067225881}, {
         0.4089406667653366, 0.5134434277633001}, {0.4102826990092767, 
         0.5239939850927436}, {0.4116029199711352, 0.5349008787109186}, {
         0.41290154991736927`, 0.5462155333837139}, {0.41417880911443605`, 
         0.5579893738770177}, {0.4144780053359632, 0.560903705366455}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.31189821810608354`, 0.5223760619101118, -0.5626961171814497], 
        ArrowBox[{{0.4146822592699265, 0.5628932481105197}, {
         0.4154346975623358, 0.5702224001908306}, {0.4166692152610683, 
         0.5829146123251521}, {0.41788265183608536`, 0.5961432162578227}, {
         0.4190752969128384, 0.6099854179666825}, {0.4202471504913277, 
         0.6244412174517318}, {0.4213982125715531, 0.6395106147129702}, {
         0.4216189922340172, 0.6425887825436865}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.3467775744041286, 0.5223137817175602, -0.4793363572027814],
         ArrowBox[{{0.4217620734228332, 0.6445836579216003}, {
         0.42252874199800505`, 0.6552727518289639}, {0.42363899761517443`, 
         0.671806770878279}, {0.42418657053731157`, 0.680381172277799}, {
         0.4247291705911948, 0.6891844164603828}, {0.42526679777682425`, 
         0.6982165034260305}, {0.4257994520941998, 0.707477433174741}, {
         0.4265343621164051, 0.7208100344150516}, {0.4265590093432319, 
         0.7212686180209493}, {0.4265836457213483, 0.7217277958483981}, {
         0.42671629532787725`, 0.7244286820566715}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.3888074436696804, 0.5222387336481978, -0.37888726106772525`], 
        ArrowBox[{{0.4268144038016204, 0.7264262742891804}, {
         0.4273407703391039, 0.7371436533963382}, {0.4280874521205127, 
         0.7532177960072302}, {0.4288239279746344, 0.7701301867973052}, {
         0.42918638064714776`, 0.7790241537088399}, {0.42955011893178263`, 
         0.7878208380611529}, {0.42991451403561187`, 0.7965930085598769}, {
         0.4302763659414646, 0.8056079990290875}, {0.4303051529053878, 
         0.8063497129071348}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.44376233807700577`, 0.5249144563381807, -0.1619849951577869], 
        ArrowBox[{{0.43038271733545924`, 0.8083482082809567}, {
         0.4306356746493408, 0.8148658094687847}, {0.43099244015924054`, 
         0.8243664398789685}, {0.4313466624711639, 0.8341098902596391}, {
         0.4316983415851107, 0.8440961606107964}, {0.43204747750108097`, 
         0.85432525093244}, {0.4323940702190748, 0.8647971612245705}, {
         0.43273816585126645`, 0.8755684126394832}, {0.4330798105098304, 
         0.8866955263294737}, {0.43312722985152385`, 
         0.8883008485542885}}]}}, 
      {Arrowheads[{{0.017664190829999687`, 1.}}], 
       {LABColor[
        0.5106428469942141, 0.5292725075142206, 0.13596933964459948`], 
        ArrowBox[{{0.43318628175623547`, 0.8902999765823422}, {
         0.4334190041947666, 0.898178502294542}, {0.433755746906075, 
         0.910017340534688}, {0.43409003864375567`, 0.9222120410499118}, {
         0.4344218794078086, 0.9347626038402136}, {0.4347512691982337, 
         0.947669028905593}, {0.4350782080150311, 0.9609313162460502}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2138687247656935, 0.5225511022884028, -0.7969812618342883],
         ArrowBox[{{0.2774966876409945, 0.059284055619319244`}, {
         0.29102409019617714`, 0.06438763815825026}, {0.3044159627972299, 
         0.0698930199605414}, {0.3173754819141094, 0.07593026160305286}, {
         0.33000158872349694`, 0.08245600956016462}, {0.3425020890816568, 
         0.08903751995639926}, {0.34971852231407025`, 0.0933867695699432}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.21295267564163584`, 0.5225527379755798, -0.7991705692990707], 
        ArrowBox[{{0.35143147431500993`, 0.09441914326317484}, {
         0.35441796422986926`, 0.0962190615454799}, {0.36574921416813455`, 
         0.10400063432740662`}, {0.3764958388964524, 0.11238223830217935`}, {
         0.38658368706220514`, 0.12149788794133756`}, {0.395938607312775, 
         0.1314815977164207}, {0.4045605996481621, 0.14233336762742885`}, {
         0.4090281282923052, 0.1489702352774218}}]}}, 
      {Arrowheads[{{0.012754715303961849`, 1.}}], 
       {LABColor[0.2133853125071456, 0.5225519654639813, -0.7981365907772584],
         ArrowBox[{{0.4101449509109216, 0.15062936373494}, {
         0.4124496640683662, 0.1540531976743619}, {0.4196368122333499, 
         0.16688079686763602`}, {0.4261530558030757, 0.1810558742176672}, {
         0.4319983947775437, 0.19657842972445558`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.21088717041347232`, 0.5225564261188536, -0.8041070141859291], 
        ArrowBox[{{0.19127325156133468`, 0.05407404536085812}, {
         0.20355223798840033`, 0.05855167833827209}, {0.21623398549581252`, 
         0.0633689721582713}, {0.2291377212645035, 0.06862980261482748}, {
         0.24232370290082922`, 0.07429954444328342}, {0.2553839267373656, 
         0.08001261354224465}, {0.26516094632200543`, 0.0846495518142728}}]}}, 
      {Arrowheads[{{0.007849249158823693, 1.}}], 
       {LABColor[0.2151793604157561, 0.5225487620318926, -0.793848914084659], 
        ArrowBox[{{0.2669680128897444, 0.08550658764768934}, {
         0.268474880841958, 0.0862212485541162}, {0.28159656521460646`, 
         0.0929254494788981}, {0.294748979855311, 
         0.10012521631659033`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.20559017847754524`, 0.5225658843690257, -0.8167665361282126], 
        ArrowBox[{{0.11103743969916689`, 0.07384536479377497}, {
         0.1194093229884979, 0.07983424295549234}, {0.12831102684905812`, 
         0.08633471327321246}, {0.1377689913640096, 0.09343678711525066}, {
         0.14778321653335236`, 0.10114046448160689`}, {0.15835370235708637`, 
         0.10944574537228116`}, {0.16945469898518128`, 
         0.11849949359867094`}, {0.17435468902646636`, 
         0.12270002850592601`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.21474133441177723`, 0.5225495441662772, -0.794895772353604], 
        ArrowBox[{{0.17587311901643563`, 0.12400170833044583`}, {
         0.1810604565676068, 0.12844857297217374`}, {0.19317097510436293`, 
         0.1392929834927895}, {0.20578625459544958`, 0.1510327251605183}, {
         0.2121105736987408, 0.15712442206576333`}, {0.2185221118254784, 
         0.1635021568138174}, {0.22502086897566237`, 0.17016592940468056`}, {
         0.2316068451492927, 0.17711573983835271`}, {0.2336124867211241, 
         0.1793080920010037}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.22310427794835316`, 0.5225346113868616, -0.7749087932371576], 
        ArrowBox[{{0.23496246695470982`, 0.18078374554060161`}, {
         0.23826116247896076`, 0.18438952554042234`}, {0.2449649430972579, 
         0.19202522393647786`}, {0.2517181870041841, 0.2000228350265192}, {
         0.2585208941997394, 0.20838235881054645`}, {0.2653493189323314, 
         0.217159685298709}, {0.2721797154503677, 0.22641070450115625`}, {
         0.2790120837538483, 0.23613541641788832`}, {0.28413475476409766`, 
         0.24377961777081225`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.23213486684118848`, 0.5225184864672876, -0.7533261781183408], 
        ArrowBox[{{0.2852481449528396, 0.2454410515755764}, {
         0.2858464238427732, 0.24633382104890506`}, {0.2926630293767478, 
         0.2570618930866393}, {0.29944219401537764`, 0.2683756072235237}, {
         0.30617057766615885`, 0.2803254225980864}, {0.31283484023658775`, 
         0.2929617983488553}, {0.3145418988430227, 0.2963328277680118}, {
         0.3195077183356031, 0.30713140118903226`}, {0.32324157447409985`, 
         0.31571590529832266`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.24396304042588793`, 0.5224973662114523, -0.7250574881063685], 
        ArrowBox[{{0.3240392895663985, 0.31754993109735574`}, {
         0.3244216537763278, 0.3184290241876174}, {0.32926810018315267`, 
         0.3303585157115283}, {0.33405225921675913`, 0.3428756027781779}, {
         0.3388288762267463, 0.3554629213859763}, {0.3435281218162764, 
         0.36877829861881095`}, {0.34814999598534957`, 
         0.38282173447668194`}, {0.35120722375246993`, 
         0.3927589763693754}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.26034905340641296`, 0.5224681075280391, -0.6858958104253939], 
        ArrowBox[{{0.35179532777283595`, 0.3946705552092953}, {
         0.3526944987339657, 0.3975932289595891}, {0.357153961257101, 
         0.4132623813708948}, {0.3593489266322295, 0.42149717903845807`}, {
         0.3615207147497318, 0.4299987910139613}, {0.363669325609608, 
         0.4387672172974049}, {0.36579475921185806`, 0.4478024578887887}, {
         0.36789701555648197`, 0.4571045127881126}, {0.3699760946434797, 
         0.4666733819953767}, {0.3711356349165758, 0.472269854230919}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.28194749151814136`, 0.5224295415960042, -0.6342767208549619], 
        ArrowBox[{{0.3715413996218578, 0.47422826047170447`}, {
         0.3720307426289488, 0.4765900538620533}, {0.37405970566898683`, 
         0.4869355167396143}, {0.3760629837635937, 0.49770977062805993`}, {
         0.3780405769127695, 0.5089128155273902}, {0.3799924851165142, 
         0.5205446514376051}, {0.38191870837482766`, 0.5326052783587044}, {
         0.38381924668771006`, 0.5450946962906883}, {0.38497820772946345`, 
         0.5530802279348871}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.3092121701119766, 0.5223808580876801, -0.5691156254477904],
         ArrowBox[{{0.38526546341137297`, 0.555059491478029}, {
         0.3856941000551613, 0.5580129052335567}, {0.3868737522041303, 
         0.5664923370526016}, {0.3880430189852949, 0.5752268701899726}, {
         0.38920183020246774`, 0.5842301955299491}, {0.39035011565946126`, 
         0.5935160039568099}, {0.39148780516008796`, 0.603097986354834}, {
         0.39261482850816026`, 0.6129898336083007}, {0.39373111550749074`, 
         0.6232052366014889}, {0.3948365959618919, 0.6337578862186775}, {
         0.39490813818637116`, 0.6344705339726475}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.34334001883169635`, 0.5223199197787426, -0.4875519276101788], 
        ArrowBox[{{0.395107912687642, 0.6364605314974304}, {
         0.39593119967517615`, 0.6446614733441457}, {0.39701485645115603`, 
         0.6559296888621725}, {0.39808749609364397`, 0.6675762236570368}, {
         0.39914904840645254`, 0.6796147686130176}, {0.4001994431933942, 
         0.6920590146143942}, {0.4012386102582814, 0.7049226525454455}, {
         0.40210664022158876`, 0.7161516616640333}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.38444055851375286`, 0.5222465311099983, -0.38932387851392875`], 
        ArrowBox[{{0.40226078525613057`, 0.7181457126434032}, {
         0.40226647940492666`, 0.7182193732904506}, {0.4032829804371425, 
         0.7319628677336882}, {0.40428826532427253`, 0.7462196918587158}, {
         0.40528261298739243`, 0.7610866102772493}, {0.40626614365791286`, 
         0.776622626815806}, {0.4072389775672444, 0.7928867453009033}, {
         0.40752597344974817`, 0.7979710752794169}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.4377311569036018, 0.5245214540026542, -0.18885405766475394`], 
        ArrowBox[{{0.40763868830063393`, 0.7999678965940041}, {
         0.40820112451048085`, 0.8099318419223439}, {0.4086781687798166, 
         0.8187624130674541}, {0.4091525311762491, 0.8278072913632369}, {
         0.4096242148962423, 0.8370731957555022}, {0.41009322313625973`, 
         0.8465668451900589}, {0.41055955909276537`, 0.8562949586127169}, {
         0.411023225962223, 0.8662642549692857}, {0.41148422989936617`, 
         0.8764929235926797}, {0.4116314057587334, 0.8798676141364392}}]}}, 
      {Arrowheads[{{0.01870708454187699, 1.}}], 
       {LABColor[
        0.5034288092876571, 0.5288024281739157, 0.10383062178948654`], 
        ArrowBox[{{0.41171854625013676`, 0.8818657148683239}, {
         0.4119425779691652, 0.8870026831656918}, {0.4123982747334392, 
         0.8978055466589491}, {0.41285132475400727`, 0.9089135270430786}, {
         0.4133017325926884, 0.9203386372887078}, {0.41374950281130163`, 
         0.9320928903664637}, {0.41419463997166606`, 0.9441882992469736}, {
         0.41463714863560086`, 0.9566368769008644}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.6671506486747848, 0.48624174622578503`, 0.7447718017532682], 
        ArrowBox[{{1., 0.046280786198310025`}, {0.9987736306472259, 
         0.04629680653659385}, {0.9835190549350123, 0.046508566466582656`}, {
         0.9825189525555601, 0.04652289544188417}, {0.9815225105411073, 
         0.04653722887117108}, {0.9724678261236018, 0.04667578078139718}, {
         0.9641111528912858, 0.046815374683088815`}, {0.9560336841330455, 
         0.04695538538136667}, {0.9478166131377673, 0.047095187681351416`}, {
         0.932381568868622, 0.04737669930293217}, {0.9200113378810861, 
         0.04761847300922714}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[0.5387770878368849, 0.5311057839556899, 0.2613080840884421], 
        ArrowBox[{{0.918011719770935, 0.04765755514780264}, {
         0.9178917942211601, 0.04765989906883999}, {0.9033153678655582, 
         0.04794310954260663}, {0.8895109077153598, 0.048228029576417995`}, {
         0.876478413770565, 0.04851465917027408}, {0.8642178860311739, 
         0.04880299832417489}, {0.8526139953595624, 0.049093068289687514`}, {
         0.8415514126181071, 0.04938489031837909}, {0.8380328181901987, 
         0.04948306931116848}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.4243686114727452, 0.5236507271231395, -0.2483845307364553],
         ArrowBox[{{0.8360335963077599, 0.04953885340189047}, {
         0.8310301378068075, 0.04967846441024958}, {0.8210501709256638, 
         0.049973790565299006`}, {0.8115408636824838, 0.05027089067176309}, {
         0.8024315677850754, 0.050569786617877546`}, {0.7937222832334385, 
         0.05087047840364237}, {0.7854130100275729, 0.051172966029057576`}, {
         0.7698073791668097, 0.05178117331974389}, {0.7560843562881145, 
         0.05236375965548498}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.3413050798685622, 0.5223235533432318, -0.49241532079004696`], 
        ArrowBox[{{0.7540863757111949, 0.05245352630047818}, {
         0.7419104562894391, 0.05301978896316678}, {0.7296191642728315, 
         0.053650197315903356`}, {0.7182265102053627, 
         0.054288193865221906`}, {0.7075263524214523, 0.05493396645368766}, {
         0.6975186909211007, 0.0555875150813006}, {0.6882035257043078, 
         0.05624883974806073}, {0.6742415468668181, 
         0.057355286869547474`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.2788394016378921, 0.5224350913668933, -0.6417048862200498],
         ArrowBox[{{0.6722477975527307, 0.057513285833391686`}, {
         0.6712089611777291, 0.05759561066214232}, {0.656100935898048, 
         0.05897507265905212}, {0.6446864869788453, 0.06015567480002294}, {
         0.6341561532294678, 0.061360779968318374`}, {0.624509934649916, 
         0.06259038816393844}, {0.6157478312401893, 0.06384449938688312}, {
         0.6001901497665567, 0.0664305627211276}, {0.5929688547952513, 
         0.06788246032760048}}]}}, 
      {Arrowheads[{{0.019635769880285148`, 1.}}], 
       {LABColor[0.2328922785316199, 0.5225171340413564, -0.7515160054712343],
         ArrowBox[{{0.5910080933181597, 0.06827668669652263}, {
         0.5867972886449142, 0.06912330177743309}, {0.5752122293795191, 
         0.07192748825362269}, {0.5650779534746285, 0.07484789384751958}, {
         0.549988985943008, 0.08029456630683922}, {0.5378481453007623, 
         0.08614806104075834}, {0.5280220953446761, 0.09244319853134594}, {
         0.5198774998715342, 0.09921479926067106}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.20781210885175336`, 0.5225619169147425, -0.8114562436703875], 
        ArrowBox[{{0.15661871262935165`, 0.04188622150549318}, {
         0.16713759925519428`, 0.045205389231202014`}, {0.17812620782651015`, 
         0.04876537096223827}, {0.18951560070187928`, 0.05263445781996974}, {
         0.20132875709510836`, 0.056789886097273826`}, {0.21306554509628411`, 
         0.06097258735849875}, {0.22507335983121307`, 0.06549617600713795}, {
         0.23211694659683682`, 0.06828661508208086}}]}}, 
      {Arrowheads[{{0.014840426746802039`, 1.}}], 
       {LABColor[0.213643496555747, 0.5225515044534017, -0.7975195449769339], 
        ArrowBox[{{0.23397634720898877`, 0.06902324888766473}, {
         0.23735220129989532`, 0.07036065204319146}, {0.24990206950233074`, 
         0.07556601546665924}, {0.26258017582321835`, 0.08117365369080365}, {
         0.275243731647257, 0.08724495412888697}, {0.2878927369744467, 
         0.09377991678090926}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.5617209058346585, 0.5326008433478339, 0.36352336534200147`], 
        ArrowBox[{{0.9323539959513312, 0.20917578361543526`}, {
         0.9217707719770091, 0.21007281254928997`}, {0.9116430084522503, 
         0.21097436211175025`}, {0.9019498235634069, 0.21188048330629636`}, {
         0.89267033549683, 0.21279122713640852`}, {0.883783662438871, 
         0.2137066446055669}, {0.8752689225758814, 0.21462678671725183`}, {
         0.8592717151802163, 0.21648144888212215`}, {0.8527730158198493, 
         0.21729260879745832`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.4444059087089592, 0.5249563925284827, -0.15911787194585963`], 
        ArrowBox[{{0.8507884158406133, 0.21754032420355188`}, {
         0.8458574130214074, 0.21815580610347524`}, {0.8330564325554008, 
         0.21984606285205618`}, {0.8208687737821965, 0.22155221912786502`}, {
         0.8092944367017945, 0.22327427493090177`}, {0.7983334213141945, 
         0.2250122302611664}, {0.7879857276193968, 0.22676608511865892`}, {
         0.7782513556174013, 0.22853583950337933`}, {0.7717515005344697, 
         0.22980833458481043`}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.3579287881866771, 0.5222938702336547, -0.45268556421104933`], 
        ArrowBox[{{0.7697887598666948, 0.2301925858971861}, {
         0.7691303053082081, 0.23032149341532762`}, {0.7604806501606857, 
         0.23212393352347918`}, {0.7521604636437026, 0.2339440464968094}, {
         0.7365084965013542, 0.2376372910390057}, {0.7221744038811627, 
         0.24140122704191647`}, {0.7091581857831287, 0.2452358545055418}, {
         0.6972013883535847, 0.2491453627033781}, {0.6925631445215097, 
         0.2508036881924903}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.2978279254357167, 0.52240118566897, -0.5963233495709748], 
        ArrowBox[{{0.6906798935662337, 0.2514770126606721}, {
         0.6860455577388633, 0.2531339409089216}, {0.675690693938965, 
         0.25720158912217256`}, {0.6661367969538893, 0.2613483073431307}, {
         0.6572712027607968, 0.26557766730615195`}, {0.6489812473368479, 
         0.2698932407455923}, {0.6412162695314987, 0.2742977126074999}, {
         0.6339256081942057, 0.278793767837923}, {0.6294475787947759, 
         0.2817540944267318}, {0.6291514003167915, 0.2819553584381916}, {
         0.6204275781728643, 0.28890023622294875`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.26182084496306357`, 0.5224654795133257, -0.6823783088450135], 
        ArrowBox[{{0.6188628544978012, 0.29014588457649687`}, {
         0.6168354524955126, 0.29175986281839256`}, {0.6057875533435791, 
         0.30201769053772476`}, {0.5952795577320048, 0.31252257647928045`}, {
         0.5858513692011492, 0.3235215788652832}, {0.5773640709363, 
         0.3350543153586811}, {0.5696787461227456, 0.3471604036224224}, {
         0.5675983481980331, 0.35095670379375554`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.2553405160141159, 0.5224770507169709, -0.6978659417345393],
         ArrowBox[{{0.5666371959464495, 0.35271060982010805`}, {
         0.5627027492276903, 0.35989016935297546`}, {0.5563434347183389, 
         0.3732939382468089}, {0.5525005367927834, 0.38242691308334464`}, {
         0.5488379107187553, 0.39196328471211733`}, {0.5453555564962547, 
         0.40190305313312685`}, {0.5420534741252813, 0.41224621834637337`}, {
         0.5389316636058353, 0.4229927803518569}, {0.5378417382041497, 
         0.4271241635133035}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.2692176984837295, 0.5224522717735496, -0.6647002321967171],
         ArrowBox[{{0.5373315612768051, 0.4290579989517018}, {
         0.5359901249379168, 0.43414273914957724`}, {0.5332288581215255, 
         0.44569609473953453`}, {0.5306478631566618, 0.4576528471217288}, {
         0.528207894180653, 0.4701809037467998}, {0.5258697053308269, 
         0.48344817206538737`}, {0.5236332966071835, 0.4974546520774915}, {
         0.522170327242591, 0.5075606233226573}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.29274275320356286`, 0.5224102656962237, -0.6084766339693536], 
        ArrowBox[{{0.5218837883386575, 0.5095399907611418}, {
         0.5214986680097227, 0.5122003437831121}, {0.5194658195384446, 
         0.5276852471822492}, {0.5175347511933491, 0.5439093622749029}, {
         0.5157054629744364, 0.5608726890610731}, {0.5148289864122985, 
         0.5696315568392268}, {0.5139779548817063, 0.5785752275407599}, {
         0.5130404679471965, 0.5890404787237321}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.32308971367227807`, 0.5223560784994993, -0.5359490529229103], 
        ArrowBox[{{0.5128691007544134, 0.5910331150740294}, {
         0.5119843170639002, 0.6016147627443327}, {0.5110236067275841, 
         0.6139080118105501}, {0.5100869687729925, 0.6267169151863884}, {
         0.5091744032001256, 0.6400414728718473}, {0.5082859100089833, 
         0.653881684866927}, {0.5074214891995654, 0.6682375511716275}, {
         0.5072747338023189, 0.6708346595179896}}]}}, 
      {Arrowheads[{{0.009149762215427796, 1.}}], 
       {LABColor[
        0.36015696431389566`, 0.5222898916270241, -0.4473603447440392], 
        ArrowBox[{{0.5071618993438276, 0.672831474077476}, {
         0.5065811407718722, 0.6831090717859487}, {0.5059028970069693, 
         0.6959348395368773}, {0.5052386536649911, 0.709379808449663}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.5618517187796197, 0.5326093673485907, 0.36410614027344956`], 
        ArrowBox[{{0.9315622683281437, 0.31834981828288283`}, {
         0.9200678112571349, 0.32004659275929825`}, {0.9089945561713131, 
         0.3217560285234124}, {0.8983425030706788, 0.3234781255752253}, {
         0.8881116519552311, 0.3252128839147369}, {0.878302002824971, 
         0.3269603035419474}, {0.8689135556798977, 0.32872038445685636`}, {
         0.8599463105200118, 0.33049312665946423`}, {0.8527492495555299, 
         0.33199670644525064`}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.4490205325359825, 0.525257089504656, -0.13855960773698486`], 
        ArrowBox[{{0.8507933499719097, 0.3324141870395625}, {
         0.8352436266776955, 0.3358898283569064}, {0.8201154734032637, 
         0.3395567864416892}, {0.8060158075220183, 0.34327940440411936`}, {
         0.7929446290339585, 0.3470576822441967}, {0.7807283435974562, 
         0.35089452408592364`}, {0.7736168850430886, 
         0.35329787923684247`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.36684565317422285`, 0.5222779483782274, -0.43137474302580686`], 
        ArrowBox[{{0.771722162024433, 0.35393821093415}, {0.7691933568708827, 
         0.35479283405330214`}, {0.7583396688542382, 0.3587526121463325}, {
         0.7481672795475226, 0.36277385836501447`}, {0.7385932781703752, 
         0.366859014940812}, {0.7295347539424358, 0.3710105241051892}, {
         0.7209522545709931, 0.37523019365258575`}, {0.7128063277633369, 
         0.37951983137744083`}, {0.7048102762671052, 0.38403426022434145`}, {
         0.7042849171399553, 0.38434177856331486`}, {0.6993770711816536, 
         0.38762347299079264`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.31558803459518037`, 0.5223694734146287, -0.5538776569361361], 
        ArrowBox[{{0.6977145039532324, 0.3887351699868216}, {
         0.690229314423425, 0.3937402383971356}, {0.6773963525128824, 
         0.40348853824835706`}, {0.6650917155097571, 0.4134255777003681}, {
         0.6538437283214663, 0.42374009635395843`}, {0.6435315523321553, 
         0.43445796120584923`}, {0.6377406216789725, 
         0.44125490481066326`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.29484971239657887`, 0.522406503533209, -0.6034411163665098], 
        ArrowBox[{{0.6364435665499306, 0.4427772871516756}, {
         0.6340343489259699, 0.4456050392527622}, {0.6252677418688298, 
         0.45721294364969634`}, {0.6171473549266555, 0.46931328755165114`}, {
         0.6118056263735655, 0.4781112079957546}, {0.6066865992281497, 
         0.48723566078505837`}, {0.6017902734904084, 0.4966866459195626}, {
         0.5971166491603411, 0.5064641633992669}, {0.5951291594896392, 
         0.5109759680315656}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.3021391006313604, 0.522393487682258, -0.5860198758926203], 
        ArrowBox[{{0.594322902122725, 0.5128062546370722}, {
         0.5926657262379483, 0.5165682132241719}, {0.5884375047232298, 
         0.5269987953942771}, {0.5844319846161855, 0.5377559099095827}, {
         0.5806491659168157, 0.5488395567700886}, {0.577043293067358, 
         0.5603608986216438}, {0.5735686105100501, 0.5724310981100972}, {
         0.5702251182448922, 0.5850501552354487}, {0.5693347465960501, 
         0.5886999795910646}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.32649712516100676`, 0.5223499942632591, -0.5278055252321512], 
        ArrowBox[{{0.5688607485217471, 0.5906429993607933}, {
         0.5670128162718844, 0.5982180699976986}, {0.5639317045910265, 
         0.6119348423968466}, {0.5609817832023185, 0.6262004724328928}, {
         0.5581630521057604, 0.6410149601058373}, {0.5554755113013524, 
         0.6563783054156798}, {0.553457803967657, 0.6688685958222084}, {
         0.5534210330665279, 0.6691135226600243}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[0.361229611071777, 0.5222879763208456, -0.4447967774719019], 
        ArrowBox[{{0.5531241004262368, 0.6710913575892158}, {
         0.551492942903936, 0.6819563144341682}, {0.5495809281101894, 
         0.695641461251559}, {0.5477217595864174, 0.7099240362743808}, {
         0.5459154373326199, 0.7248040395026336}, {0.5441619613487968, 
         0.7402814709363177}, {0.5430860636227303, 0.7504511773643104}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.4052067009882264, 0.5224780592002548, -0.33140836405122504`], 
        ArrowBox[{{0.5428756491248702, 0.7524400780001116}, {
         0.5424613316349481, 0.7563563305754326}, {0.540813548191074, 
         0.7730286184199789}, {0.5395633480492833, 0.7865693461125159}, {
         0.5383382930896382, 0.8007562965143183}, {0.5371383833121387, 
         0.8155894696253866}, {0.5359636187167844, 0.83106886544572}, {
         0.5358879015961723, 0.8321309433726612}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.46431008079711034`, 0.5262533832658626, -0.07044428900918169], 
        ArrowBox[{{0.5357456795730897, 0.8341258801877385}, {
         0.534813999303576, 0.8471944839753193}, {0.5336895250725129, 
         0.8639663252141839}, {0.5331367174002858, 0.8725945793495907}, {
         0.5325901960235953, 0.8813843891623142}, {0.532049960942441, 
         0.8903357546523538}, {0.5315160121568231, 0.89944867581971}, {
         0.5307040342576878, 0.913965786832653}}]}}, 
      {Arrowheads[{{0.011626667320702288`, 1.}}], 
       {LABColor[
        0.5342165895607891, 0.5308086138952756, 0.24099095055849784`], 
        ArrowBox[{{0.5305984429204296, 0.9159629965949626}, {
         0.5298849356909093, 0.9295352415746213}, {0.5290884636874661, 
         0.9456251981630995}, {0.5283047025036985, 0.9624129372255931}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.6722214307595403, 0.47467876699712364`, 0.7476005793095878], 
        ArrowBox[{{1., 0.421465987182876}, {0.9936508362109436, 
         0.4225175980090872}, {0.978673153288627, 0.42515845787944284`}, {
         0.9644792023348346, 0.42782489096502924`}, {0.9635474053474684, 
         0.42800576862547907`}, {0.9626188771966291, 0.4281867647707289}, {
         0.953766089985619, 0.4300355281068867}, {0.9455993723648116, 
         0.43191558526375096`}, {0.9377070825800854, 0.43380815994889776`}, {
         0.9296775788773186, 0.4356944758699033}, {0.9217012802081664, 
         0.4377219961045728}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.5518553342322772, 0.5319579854117902, 0.31957199786853263`], 
        ArrowBox[{{0.9197629227023587, 0.4382147132441965}, {
         0.9146001268045352, 0.43952706043485384`}, {0.9004514727896664, 
         0.44341213101004684`}, {0.8862175069271313, 0.44729877012971736`}, {
         0.8727417154271784, 0.45124103234858554`}, {0.8600240982898075, 
         0.4552389176666513}, {0.8480646555150189, 0.45929242608391463`}, {
         0.843134062144452, 0.46108426437879513`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.44836605058932294`, 0.5252144423139645, -0.141475341127987], 
        ArrowBox[{{0.8412543400678111, 0.46176737850878274`}, {
         0.836749761175017, 0.46340439790093174`}, {0.825965789342007, 
         0.46757767341825907`}, {0.8157127400159887, 0.47181225263589643`}, {
         0.8059906131969619, 0.47610813555384374`}, {0.796729922563192, 
         0.48046862110477206`}, {0.7878611817929442, 0.4848970082213524}, {
         0.7793843908862184, 0.48939329690358463`}, {0.7712995498430145, 
         0.49395748715146875`}, {0.7688165832893118, 
         0.49544292188470823`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.3800295220065096, 0.522254407407963, -0.39986601528270727`], 
        ArrowBox[{{0.7671002737656873, 0.4964697040520232}, {
         0.7635585675916118, 0.49858852975994705`}, {0.7560890813887106, 
         0.5032995226228466}, {0.7488910912343111, 0.5080904657401676}, {
         0.7419645971284131, 0.5129613591119099}, {0.7289260970621222, 
         0.5229429966186584}, {0.7169735811898375, 0.5332444351430922}, {
         0.7059035219407584, 0.5439088078764112}, {0.7042907405874886, 
         0.5456270232275534}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.34991078843537715`, 0.5223081870852653, -0.47184814648653844`], 
        ArrowBox[{{0.7029219757535952, 0.5470852697188904}, {
         0.6955123917440841, 0.5549792480098155}, {0.6858001905998145, 
         0.5664557555433047}, {0.6767669185079495, 0.5783383304768792}, {
         0.6683038835409604, 0.5906892479920978}, {0.6603023937713184, 
         0.6035707832705195}, {0.6558548216470476, 0.6114821833375136}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.3522808777215497, 0.5223039550800688, -0.46618376230653485`], 
        ArrowBox[{{0.6548747328303762, 0.6132255782759701}, {
         0.6527624491990236, 0.6169829363121443}, {0.6456840498240759, 
         0.6309257071169723}, {0.6403277694911885, 0.6424991943419536}, {
         0.6351687856647331, 0.6545828907353332}, {0.6302070983447093, 
         0.667176796297111}, {0.6254427075311173, 0.6802809110272872}, {
         0.6233176052483155, 0.6866157552082593}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.37776220069492816`, 0.5222584559118018, -0.4052847896062041], 
        ArrowBox[{{0.6226815174779285, 0.6885119071927701}, {
         0.6208756132239571, 0.6938952349258618}, {0.6165058154232287, 
         0.7080197679928346}, {0.6123333141289319, 0.7226545102282058}, {
         0.6083581093410669, 0.7377994616319753}, {0.6045432134098249, 
         0.7536771745288275}, {0.6019016643875119, 0.7657222416288733}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.42003743070121907`, 0.5233684997932255, -0.26768004906581605`], 
        ArrowBox[{{0.6014732351057888, 0.767675814855185}, {
         0.6008516386853967, 0.7705102012434469}, {0.599052096775738, 
         0.7792849572824194}, {0.5972833851677826, 0.7882985417758336}, {
         0.5955455038615308, 0.7975509547236899}, {0.5938384528569824, 
         0.8070421961259876}, {0.5921622321541375, 0.8167722659827273}, {
         0.5905168417529961, 0.8267411642939088}, {0.5889022816535582, 
         0.8369488910595321}, {0.587465454818044, 0.8464264489739838}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.47844119474094265`, 0.5271741914166782, -0.007489824048943773], 
        ArrowBox[{{0.5871718669997487, 0.8484047736510136}, {
         0.5857656523597929, 0.858080829954104}, {0.5842435831654655, 
         0.8690050420830526}, {0.5827523442728416, 0.880168082666443}, {
         0.5812919356819212, 0.8915699517042752}, {0.5798581056192103, 
         0.9032886714486728}, {0.5784466023112147, 0.9154022641517592}, {
         0.5770741699800152, 0.9277599609811414}}]}}, 
      {Arrowheads[{{0.016887755704812928`, 1.}}], 
       {LABColor[0.5488092999482926, 0.5317595004793563, 0.3060018391845818], 
        ArrowBox[{{0.5768627243548693, 0.929748750447749}, {
         0.5756905759593702, 0.940814068433999}, {0.5743458451751007, 
         0.9541508051606444}, {0.5730230256647058, 0.9679594651409635}, {
         0.5717221174281854, 0.9822400483749562}, {0.5704431204655396, 
         0.9969925548626224}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2058056966216525, 0.5225654995422131, -0.8162514595135436],
         ArrowBox[{{0.05722977314081128, 0.11450362213489282`}, {
         0.06131166569648931, 0.12306902545952264`}, {0.06565642179679362, 
         0.13225449333977154`}, {0.07029792592883752, 0.14220604586270508`}, {
         0.07527006257973431, 0.15306970311538878`}, {0.08057283174948401, 
         0.16484546509782272`}, {0.0862062334380866, 0.17753333181000686`}, {
         0.08988321001856239, 0.18594306901517393`}, {0.09045479353497407, 
         0.18727236122306193`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2177622879948689, 0.5225441499849959, -0.7876758579881736],
         ArrowBox[{{0.09124483488302809, 0.18910970568406127`}, {
         0.09370882722736087, 0.1948400420733601}, {0.097683085064482, 
         0.20422425098456526`}, {0.1018059835299258, 0.21409569574878942`}, {
         0.10608489148273358`, 0.22454336303181846`}, {0.11052717778194672`, 
         0.23565623949943834`}, {0.11513284242756514`, 
         0.24743432515164887`}, {0.11990188541958889`, 
         0.25987761998845016`}, {0.12117303899983135`, 
         0.2632918574136872}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.23128180078314495`, 0.5225200096925988, -0.7553649594890981], 
        ArrowBox[{{0.12187086307722454`, 0.2651661683689479}, {
         0.12483939298178506`, 0.2731394503197825}, {0.1299504513379207, 
         0.28737314245558604`}, {0.13523506048799586`, 
         0.30257869639586077`}, {0.14069322043201052`, 0.3187561121406069}, {
         0.14414154919289843`, 0.32927661934231767`}, {0.14765671679533698`, 
         0.34031353079312865`}, {0.1478175304474748, 
         0.3408322152011709}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.24740124303843486`, 0.5224912269949222, -0.7168403713083727], 
        ArrowBox[{{0.14840980018223832`, 0.34274250747233864`}, {
         0.1512387232393262, 0.35186684649304006`}, {0.15488756852486602`, 
         0.36393656644205163`}, {0.15860264042011665`, 0.3766204662117128}, {
         0.16238332669323813`, 0.39001632137357245`}, {0.16622962734423047`, 
         0.4041241319276308}, {0.17014154237309376`, 0.4189438978738878}, {
         0.17032612120395682`, 0.41967283286304485`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2668981514522988, 0.5224564135310555, -0.6702438231433807],
         ArrowBox[{{0.1708170607393494, 0.4216116413560602}, {
         0.1741173722047019, 0.4346451647073715}, {0.17815541726392878`, 
         0.4513974779231099}, {0.18019777050389926`, 0.46016777692432465`}, {
         0.1822556775507745, 0.4692008375211032}, {0.18432913840455442`, 
         0.4784966597134454}, {0.186418153065239, 0.4880552435013512}, {
         0.18885526285711798`, 0.49954468402678387`}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.29110470581169706`, 0.5224131905755163, -0.612391477931863], 
        ArrowBox[{{0.1892643560366638, 0.5015023834865209}, {
         0.19181734061712122`, 0.5140070026693856}, {0.19455213160371404`, 
         0.5278957912444957}, {0.197310387397408, 0.5423931858136676}, {
         0.200091096795998, 0.557622195174522}, {0.20289324859727895`, 
         0.5737058281246796}, {0.20397628181188845`, 
         0.5801330093119692}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.32071617671963176`, 0.522360316660811, -0.5416216768378241], 
        ArrowBox[{{0.20430848417792172`, 0.5821052265150901}, {
         0.20571684280125085`, 0.5906440846641405}, {0.2071366808042459, 
         0.5994336967798596}, {0.20856187940791368`, 0.6084369647929044}, {
         0.20999212379728124`, 0.6177078205991796}, {0.21142709915737565`, 
         0.6273001960945895}, {0.2128668054881968, 0.6372140912791343}, {
         0.21431124278974478`, 0.6474495061528137}, {0.2157604110620196, 
         0.6580064407156281}, {0.21618916206999553`, 
         0.6612144678524424}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.3567859948520736, 0.5222959107927843, -0.45541677797725977`], 
        ArrowBox[{{0.21645410517966404`, 0.6631968414672383}, {
         0.21721431030502122`, 0.6688848949675772}, {0.21867294051874964`, 
         0.6800848689086609}, {0.22013630170320486`, 0.6916063625388795}, {
         0.22154161967311192`, 0.7029954655444275}, {0.22295077869692997`, 
         0.7147918305207945}, {0.2243637787746589, 0.7269954574679804}, {
         0.22578061990629883`, 0.7396063463859857}, {0.22610693825686948`, 
         0.742610335747943}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.40028370990754003`, 0.5222928172679867, -0.3491592298976028], 
        ArrowBox[{{0.2263229243259058, 0.7445986390492485}, {
         0.22720112320877328`, 0.7526830759103794}, {0.2286251097990058, 
         0.7662842246767312}, {0.23005257967699638`, 0.780409792685041}, {
         0.23148353284274514`, 0.7950597799353091}, {0.2329177776432665, 
         0.8103213448800407}, {0.23416870094699008`, 
         0.8242116186791973}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.4583921223636127, 0.5258677587225029, -0.09680894138680848], 
        ArrowBox[{{0.23434808995775416`, 0.8262035573285581}, {
         0.23435512242557485`, 0.8262816459717406}, {0.23507495730989925`, 
         0.834523822572704}, {0.2357955671896704, 0.8429406832104096}, {
         0.2365169520648883, 0.8515322278848573}, {0.237239111935553, 
         0.8602984565960472}, {0.2379620089521701, 0.8692615303922955}, {
         0.23868560526524502`, 0.8784436103219181}, {0.23940990087477804`, 
         0.8878446963849155}, {0.2401348957807689, 0.8974647885812873}, {
         0.24075911363830774`, 0.905945495009152}}]}}, 
      {Arrowheads[{{0.01880048267470079, 1.}}], 
       {LABColor[
        0.5272517272900604, 0.5303547712630748, 0.20996231548285685`], 
        ArrowBox[{{0.24090481012370843`, 0.9079401803822188}, {
         0.24158687847001287`, 0.9174416812676196}, {0.24231384000023803`, 
         0.9278184042309459}, {0.24304144832086522`, 0.9384539782743776}, {
         0.24385505779243682`, 0.9506665188821858}, {0.24466942226034574`, 
         0.963251291143594}, {0.24472442718716217`, 0.9641134803935899}, {
         0.24477943546557696`, 0.9649774572858356}, {0.2453155079562003, 
         0.9737395364887034}, {0.24585234599995331`, 0.9829785061746725}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.011438104174948423`, 1.}}], 
       {LABColor[0.569924239693994, 0.5331353869592974, 0.40006942222452185`],
         ArrowBox[{{0.2811721024027181, 0.9529418680081208}, {
         0.2819988906080102, 0.9655973522620079}, {0.28282543737194094`, 
         0.9786491034542147}, {0.28288123094286177`, 0.9795436279982865}, {
         0.28293702330314774`, 0.9804400581803949}, {0.2834650896381104, 
         0.9892830423165337}, {0.28399285173242983`, 0.9986070102759729}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2143301978741519, 0.5225502782871282, -0.7958783662639404],
         ArrowBox[{{0.010869207756971668`, 0.18237242307798204`}, {
         0.011357468481613493`, 0.19119776345703604`}, {0.011867559517297318`,
          0.200509652416958}, {0.012399480864023147`, 0.21030808995774808`}, {
         0.012955320828380086`, 0.2206818999909607}, {0.013537167716957234`, 
         0.23171990642815032`}, {0.01414502152975459, 0.24342210926931687`}, {
         0.014778882266772164`, 0.25578850851446056`}, {0.01510402579632471, 
         0.26226016036466143`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.22846441260386055`, 0.5225250403897481, -0.7620983636375298], 
        ArrowBox[{{0.0152043816103481, 0.2642576409554537}, {
         0.015441238458363569`, 0.26897203604368297`}, {0.016134578634882435`,
          0.28312562373708616`}, {0.016858902796328762`, 0.29824927159467}, {
         0.01761421094270255, 0.31434297961643454`}, {0.018095610264180814`, 
         0.3248098107025284}, {0.01859048271889542, 0.3357917567811277}, {
         0.018960897076410087`, 0.344169279063019}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.24553473385823701`, 0.5224945598130554, -0.7213012264895791], 
        ArrowBox[{{0.019049241290127323`, 0.346167326935294}, {
         0.019098828306846373`, 0.34728881785223265`}, {0.019620647028033674`,
          0.35930099391584314`}, {0.020156695447377165`, 
         0.3719256992148418}, {0.020707730129796695`, 0.3852603479921114}, {
         0.021273751075292256`, 0.39930494024765173`}, {0.02185475828386385, 
         0.4140594759814629}, {0.02231444680362384, 0.42610053893277516`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.26636605533369984`, 0.5224573636359956, -0.671515503857697], 
        ArrowBox[{{0.022390744701533634`, 0.4280990830605778}, {
         0.02245159080186222, 0.42969288341213085`}, {0.023065087675638102`, 
         0.4463740907582415}, {0.02337808524594261, 0.4551076193995879}, {
         0.023695248905191497`, 0.4641030980197949}, {0.02401657865338476, 
         0.4733605266188626}, {0.024342074490522406`, 0.48287990519679097`}, {
         0.024763734176700223`, 0.49549616487961395`}, {0.025171104638219838`,
          0.5080506577386676}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.29191043110399884`, 0.5224117518813522, -0.6104658384102764], 
        ArrowBox[{{0.025234785701899888`, 0.5100496434867825}, {
         0.025629213615272563`, 0.5225474326115306}, {0.02607303336766708, 
         0.5369824406606242}, {0.026524495824947786`, 0.5521461747617044}, {
         0.02698385700326197, 0.5681611115113343}, {0.027216499612806616`, 
         0.5764877808793555}, {0.027451116902609627`, 0.585027250909514}, {
         0.027585946079358586`, 0.5900150002901042}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.3230371408895977, 0.5223561723728781, -0.5360746990073219],
         ArrowBox[{{0.027639990471490048`, 0.5920142699576777}, {
         0.027687708872671014`, 0.59377952160181}, {0.027926275522990762`, 
         0.6027445929562434}, {0.02816688501323956, 0.6119761743472607}, {
         0.028409605503088083`, 0.6215279751493084}, {0.028654436992536326`, 
         0.6313999953623862}, {0.028901379481584298`, 0.6415922349864945}, {
         0.02915043297023199, 0.6521046940216332}, {0.029401597458479405`, 
         0.662937372467802}, {0.0296071773489761, 0.6719900113145095}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.3606554835168592, 0.522289001476653, -0.446168911027525], 
        ArrowBox[{{0.029652584418454968`, 0.6739894957975804}, {
         0.02965487294632655, 0.6740902703250015}, {0.029910259433773418`, 
         0.6855633875932311}, {0.0301568789956046, 0.6969078512524247}, {
         0.03040553141021305, 0.708658175008899}, {0.03065621667759878, 
         0.7208143588626541}, {0.030908934797761776`, 0.7333764028136897}, {
         0.031163718516828597`, 0.7464027234627779}, {0.031307234376352966`, 
         0.7539723386839741}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.40623803032164013`, 0.5225149128116732, -0.3277499402569064], 
        ArrowBox[{{0.03134514649423002, 0.7559719793195179}, {
         0.03142060058092579, 0.7599517374106907}, {0.03167958099005335, 
         0.7740234446574281}, {0.03194065974421128, 0.7886178452029898}, {
         0.032203870590141064`, 0.8038218922367449}, {0.032469247274584154`, 
         0.8197225389480617}, {0.0326027478062482, 0.8279340871828059}, {
         0.03273103786587466, 0.8359599431539907}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.4665495951411151, 0.5263993139454979, -0.060467196767339436`], 
        ArrowBox[{{0.03276257350690518, 0.8379596945042498}, {
         0.03287137324846128, 0.8448796334104658}, {0.03300649815901032, 
         0.8536136314033813}, {0.03314217097298778, 0.8625438956952456}, {
         0.03327839813419373, 0.871692542665616}, {0.0334151796426282, 
         0.8810595723144935}, {0.033552515498291156`, 0.8906449846418772}, {
         0.03369041007879646, 0.9004686690396343}, {0.03382886776175794, 
         0.9105505148996302}, {0.033928369259521536`, 0.9179511795725992}}]}}, 
      {Arrowheads[{{0.01854238408433846, 1.}}], 
       {LABColor[0.537390315118216, 0.5310154194148791, 0.255129977049445], 
        ArrowBox[{{0.033955256710882696`, 0.9199509988306721}, {
         0.03396788854717561, 0.9208905222218657}, {0.03410747243504943, 
         0.9314886910063386}, {0.034261974054006404`, 0.9434924655275262}, {
         0.034417168136352996`, 0.9558573660533322}, {0.0344276690071521, 
         0.9567043380582141}, {0.03443817304776947, 0.9575530432610591}, {
         0.03454228107518506, 0.9662670312902136}, {0.03464716841512579, 
         0.975454917247954}, {0.03475236748007658, 0.9848323623771287}, {
         0.03485741068252234, 0.9941150279205863}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2058615695465508, 0.5225653997761368, -0.8161179262691503],
         ArrowBox[{{0.08478063424251318, 0.10030829720504526`}, {
         0.09065387840658319, 0.1076786497149496}, {0.09691762989653491, 
         0.11567050037810504`}, {0.10357188871236843`, 0.1242838491945117}, {
         0.11061665485408374`, 0.13351869616416953`}, {0.11807703949567955`, 
         0.14352128295857608`}, {0.1259781538111546, 0.15443785124922893`}, {
         0.13287486268360624`, 0.1642188850093201}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.21684172213218866`, 0.5225457937372112, -0.7898759602120178], 
        ArrowBox[{{0.1340273867948414, 0.16585341496408434`}, {
         0.1343199978005089, 0.16626840103612808`}, {0.14310257146374247`, 
         0.17901293231927357`}, {0.14877429248451682`, 
         0.18744645313716435`}, {0.15461876931227975`, 
         0.19636680146107266`}, {0.1606360019470313, 0.20577397729099844`}, {
         0.16682599038877147`, 0.21566798062694184`}, {0.17318246664749282`, 
         0.22613765825822024`}, {0.17727442877560995`, 
         0.2331290414489341}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2285273525822096, 0.5225249280048195, -0.761947940520675], 
        ArrowBox[{{0.1782846851486491, 0.234855130108515}, {
         0.17969916273318803`, 0.23727185697415132`}, {0.18637607864585706`, 
         0.249070576774735}, {0.1932132143854999, 0.2615338176599713}, {
         0.20019555019498028`, 0.27481462737756646`}, {0.20730806631716198`, 
         0.28906605367522675`}, {0.21091314199551578`, 
         0.29655574804158125`}, {0.21455076275204488`, 0.304288096552952}, {
         0.21523547762010142`, 0.3057759320180376}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2420161071123123, 0.5225008426340277, -0.7297105525817364],
         ArrowBox[{{0.21607160182036253`, 0.30759276891818516`}, {
         0.21822092858674935`, 0.31226309920933915`}, {0.22192363949962912`, 
         0.3204807560107425}, {0.226526886027599, 0.33102167957412204`}, {
         0.23116514707087454`, 0.3420794725927917}, {0.23583842262945579`, 
         0.3536541350667515}, {0.24054671270334269`, 0.36574566699600136`}, {
         0.24528277200786136`, 0.3784519719546148}, {0.24639649723839838`, 
         0.38159394541471764`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2585788242683705, 0.5224712684295946, -0.690126561554902], 
        ArrowBox[{{0.24706469419029536`, 0.38347902176157356`}, {
         0.25003935525833776`, 0.3918709535166652}, {0.254816462454772, 
         0.4060026116821526}, {0.259614093597164, 0.42084694645107695`}, {
         0.26201850866528076`, 0.4285788070439384}, {0.26442386075426033`, 
         0.43657371575187987`}, {0.26683014986410253`, 0.4448316725749013}, {
         0.26923737599480746`, 0.4533526775130027}, {0.27100272669948017`, 
         0.4597919979706808}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.2793985073363355, 0.5224340930339464, -0.6403686540824299],
         ArrowBox[{{0.271531518330104, 0.4617208264781905}, {
         0.2716455391463751, 0.46213673056618404`}, {0.27405463931880547`, 
         0.47118383173444545`}, {0.27646467651209855`, 
         0.48049398101778684`}, {0.27887565072625436`, 0.4900671784162083}, {
         0.28195160800284536`, 0.50276007323897}, {0.28502303503988435`, 
         0.516062476992267}, {0.2880899318373713, 0.5299743896760993}, {
         0.29010359808701897`, 0.5395229842184436}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.3054426999015203, 0.5223875888119663, -0.578124453744544], 
        ArrowBox[{{0.2905162933013711, 0.5414799417192726}, {
         0.2911522983953063, 0.544495811290467}, {0.2942077076765089, 
         0.5597499516821957}, {0.29725373264379884`, 0.575860020698111}, {
         0.29877322600972656`, 0.5842360284401389}, {0.30029037329717595`, 
         0.5928260183382132}, {0.3018051745061473, 0.6016299903923343}, {
         0.3033176296366404, 0.6106479446025022}, {0.3048271370169028, 
         0.6199338963376512}, {0.3048649848810412, 0.6201753645260083}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[0.3378795332118564, 0.5223296699614272, -0.5006021905435672],
         ArrowBox[{{0.3051746848322081, 0.6221512405191433}, {
         0.306333094975182, 0.6295418609667157}, {0.307835503511478, 
         0.6394718384896959}, {0.3093343626257907, 0.6497238289065916}, {
         0.31082967231812025`, 0.660297832217403}, {0.3123214325884665, 
         0.6711938484221299}, {0.31380964343682966`, 0.6824118775207727}, {
         0.31529430486320953`, 0.6939519195133309}, {0.31621772247329116`, 
         0.7013815944783635}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.3772650816418913, 0.5222593435620805, -0.40647287704072754`], 
        ArrowBox[{{0.3164644000127958, 0.7033663237272798}, {
         0.3167122239167539, 0.7053602764469069}, {0.31812609379256884`, 
         0.7171765830867639}, {0.3195359144906542, 0.729400839432902}, {
         0.32094168601101014`, 0.7420330454853211}, {0.32234316091760223`, 
         0.7551318756021018}, {0.32374009177439594`, 0.7687560041413244}, {
         0.3251312761490746, 0.7828932119924966}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.42749548423615774`, 0.5238544796325707, -0.23445423461105366`], 
        ArrowBox[{{0.32531962965654815`, 0.7848843228895568}, {
         0.3265203213385886, 0.7975801564870958}, {0.3279033817056839, 
         0.8128674745815155}, {0.32928142134237354`, 0.8288546796741193}, {
         0.32996855838681627`, 0.8371107398447403}, {0.33065444024865764`, 
         0.8455417717649074}, {0.3313390669278976, 0.8541477754346204}, {
         0.33202243842453616`, 0.8629287508538795}, {0.332148722251039, 
         0.8645910269651277}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.4910148873203915, 0.5279935152618491, 0.0485262899007432], 
        ArrowBox[{{0.33230022653078856`, 0.8665852803224566}, {
         0.33270451164627485`, 0.8719068920301223}, {0.3333852435008151, 
         0.881104392970786}, {0.334064633988157, 0.8905212536758711}, {
         0.3347426831083005, 0.9001574741453773}, {0.33541936314653126`, 
         0.9100330050709253}, {0.33609464638813485`, 0.9201677971441355}, {
         0.33676853283311126`, 0.9305618503650077}, {0.33744102248146035`, 
         0.9412151647335402}, {0.3377585988178717, 0.9463981112490195}}]}}, 
      {Arrowheads[{{0.009404147262546046, 1.}}], 
       {LABColor[
        0.5653338561507425, 0.5328362695224981, 0.37961914908424976`], 
        ArrowBox[{{0.3378809160563304, 0.9483943673681525}, {
         0.33819444219539374`, 0.9535112133785719}, {0.3389460474707629, 
         0.9661839760506965}, {0.3389967286375143, 0.9670522566411607}, {
         0.33904740144467255`, 0.9679223468629391}, {0.3395364910390172, 
         0.9766973288163004}, {0.3400236008262696, 0.9859497059103606}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.21077142586929815`, 0.5225566327910306, -0.8043836373362749], 
        ArrowBox[{{0.03948880933865255, 0.15572517799441954`}, {
         0.0417590502733547, 0.1652687826848911}, {0.0441570652549941, 
         0.17545858603971606`}, {0.04668285428357073, 0.18629458805889448`}, {
         0.04935103104003651, 0.19792444960132874`}, {0.0521762092053433, 
         0.21049583152592113`}, {0.0551583887794911, 0.22400873383267167`}, {
         0.05726805416464098, 0.23372273101039487`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.2239994531244794, 0.5225330129719752, -0.7727693733699128],
         ArrowBox[{{0.05769251515666806, 0.23567717028196292`}, {
         0.05829756976247993, 0.2384631565215804}, {0.06031365147379594, 
         0.24790182186546145`}, {0.062399069635425373`, 
         0.25783628640036305`}, {0.06455382424736829, 0.26826655012628525`}, {
         0.06677791530962464, 0.2791926130432281}, {0.069075473541048, 
         0.2907060122505353}, {0.0714506296604919, 0.30289828484755027`}, {
         0.07358163928597782, 0.3140810353008236}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.23970565453129553`, 0.5225049681525836, -0.7352324082877275], 
        ArrowBox[{{0.07395500704298522, 0.31604587370104054`}, {
         0.07643373556344135, 0.32931945021070413`}, {0.07904595198715783, 
         0.34370682275783954`}, {0.08174429957931671, 0.3590900282566761}, {
         0.08312577256356206, 0.3671550683629823}, {0.084528778339918, 
         0.37546906670721375`}, {0.08595331690838454, 0.38403202328937047`}, {
         0.08739938826896168, 0.3928439381094525}, {0.08772167779411105, 
         0.3948500495531986}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2587349751930193, 0.5224709896082319, -0.689753369358121], 
        ArrowBox[{{0.08803891764628144, 0.39682472898951093`}, {
         0.08926927966334897, 0.4044831948401951}, {0.09117669810238828, 
         0.4166909442068732}, {0.09312164358607962, 0.4294671862094867}, {
         0.09510411611442299, 0.4428119208480357}, {0.09712515238997445, 
         0.45683869209263783`}, {0.09918578911529005, 0.4716610439134107}, {
         0.09976371780629867, 0.47595867816802007`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2821018871953907, 0.5224292659087919, -0.633907723603772], 
        ArrowBox[{{0.10003027047548294`, 0.4779408360009261}, {
         0.1012860262903698, 0.4872789763103543}, {0.10342586391521369`, 
         0.5036924892834687}, {0.10451087149728132`, 0.5122475495455747}, {
         0.10560625639375827`, 0.5211014270706934}, {0.10671201860464449`, 
         0.5302541218588244}, {0.10782815812994002`, 0.5397056339099677}, {
         0.10895467496964487`, 0.5494559632241236}, {0.10984600088208424`, 
         0.5573345020570644}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.31060977037072834`, 0.522378362548127, -0.5657754370245826], 
        ArrowBox[{{0.1100708334290842, 0.559321824458138}, {
         0.11009156912375902`, 0.5595051098012921}, {0.11123884059228245`, 
         0.5698530736414728}, {0.1123964893752152, 0.580499854744666}, {
         0.1135140201050158, 0.591018955384827}, {0.11464133810785211`, 
         0.6019160330120056}, {0.11577844338372413`, 0.613191087626202}, {
         0.11692533593263187`, 0.6248441192274161}, {0.11808209771800868`, 
         0.6369297316982159}, {0.11826492753171278`, 
         0.6388999524834604}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.34527984132467754`, 0.5223164560531696, -0.48291585760835953`], 
        ArrowBox[{{0.11844972678852964`, 0.6408913964908781}, {
         0.11924881070328791`, 0.6495025289211688}, {0.12042547488846957`, 
         0.662562510896275}, {0.12161209027355367`, 0.6761096776235347}, {
         0.12280872861838793`, 0.6902256911882024}, {0.12401546168282002`, 
         0.704992213675533}, {0.12523228946685, 0.7204092450855265}, {
         0.12524695257454072`, 0.7206012703141175}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[0.3869741821560988, 0.5222420070996654, -0.3832686561383349],
         ArrowBox[{{0.12539922990081198`, 0.7225954647920718}, {
         0.12645921197047785`, 0.7364767854181828}, {0.12707647023873314`, 
         0.7447753536794063}, {0.12769627518007223`, 0.7532782636690889}, {
         0.12831862679449518`, 0.7619855153872308}, {0.12894352508200194`, 
         0.7708971088338319}, {0.12957097658257094`, 0.7800318821166767}, {
         0.1302009878361806, 0.7894086733435491}, {0.13083355884283082`, 
         0.799027482514449}, {0.1310504622848248, 0.8023950525927371}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.44115887638374757`, 0.5247448102114126, -0.17358348191509457`], 
        ArrowBox[{{0.13117901486799888`, 0.8043909168750367}, {
         0.13146868960252167`, 0.8088883096293757}, {0.13202089557143126`, 
         0.8176378315344254}, {0.13257502848688474`, 0.8265943975431916}, {
         0.1326125050229974, 0.8272060763872344}, {0.13264999034961872`, 
         0.8278187385013628}, {0.1336041872291013, 0.8443533506899565}, {
         0.13408445516382328`, 0.853016679885017}, {0.13456401876632731`, 
         0.8615920039465743}, {0.13504499775423937`, 0.8703990707020887}, {
         0.13552950800462985`, 0.879725780877905}, {0.13576053923398243`, 
         0.8842589764046098}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.5074220277689419, 0.5290626332886837, 0.12162050968918348`], 
        ArrowBox[{{0.13586233575934498`, 0.8862563840914439}, {
         0.1360154307600117, 0.8892603484218422}, {0.13650064726289785`, 
         0.8986909872817189}, {0.13698550872266893`, 0.9080951574962375}, {
         0.13747177885369694`, 0.9177581764722209}, {0.13795945765598183`, 
         0.927680044209669}, {0.13844854512952365`, 0.937860760708582}, {
         0.13893904127432238`, 0.9483003259689599}, {0.139430946090378, 
         0.9589987399908027}, {0.1397534249412861, 0.9661614987686103}}]}}, 
      {Arrowheads[{{0.0032563411426933813`, 1.}}], 
       {LABColor[0.584721300041879, 0.5340995893449411, 0.46599069501929985`],
         ArrowBox[{{0.13984337702080227`, 0.9681594749004474}, {
         0.13992425957769053`, 0.9699560027741099}, {0.14041898173626, 
         0.9811721143188822}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.6689839049135524, 0.4820613449670894, 0.7457944988474302], 
        ArrowBox[{{1., 0.29465900500863285`}, {0.9968936026576258, 
         0.2949653594572272}, {0.9817425258658401, 0.29655210121431724`}, {
         0.9673895207590274, 0.29815002338674435`}, {0.9664474686337783, 
         0.29825827876676686`}, {0.9655087430184175, 0.29836658566403446`}, {
         0.9483896433207593, 0.3005737253546003}, {0.9323762130326101, 
         0.30280216453049136`}, {0.9206238016056798, 
         0.3045466112446929}}]}}, 
      {Arrowheads[{{0.011023465174426133`, 1.}}], 
       {LABColor[
        0.5428823394249646, 0.5313732893440463, 0.27959708227230595`], 
        ArrowBox[{{0.9186454764758524, 0.3048402601518816}, {
         0.9172129210779519, 0.30505289877267155`}, {0.9029849444821244, 
         0.3073255962208196}, {0.88867093256488, 0.30959870417410984`}, {
         0.8751201653636315, 0.31189459634365213`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.6590491287793648, 0.5047157616154336, 0.7402523021437034], 
        ArrowBox[{{0.9850435648515347, 0.5373898083054752}, {
         0.9750593359831919, 0.5400585072414951}, {0.9653794724904347, 
         0.542751642956932}, {0.9560039743732623, 0.545469215451786}, {
         0.9469328416316756, 0.548211224726057}, {0.9381660742656744, 
         0.5509776707797455}, {0.9297036722752581, 0.5537685536128506}, {
         0.9136919644211821, 0.5594236296173126}, {0.9087500633550594, 
         0.5613253430942019}}]}}, 
      {Arrowheads[{{0.020000000000000018`, 1.}}], 
       {LABColor[
        0.5468123244569184, 0.5316293740564327, 0.29710526357859146`], 
        ArrowBox[{{0.9068834964801057, 0.5620436244466854}, {
         0.8987299800663022, 0.5651812129659013}, {0.8846499812074738, 
         0.5710460638850751}, {0.871376235669224, 0.5770217729369795}, {
         0.8588330112760821, 0.5831119306837594}, {0.8500652776596144, 
         0.5876560699628617}, {0.8416363987291113, 0.5922655449397413}, {
         0.8410787760732539, 0.5925789512214955}, {0.840522602775215, 
         0.5928926628821414}, {0.8348643125983393, 0.5965734050008563}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.46341938360958596`, 0.5261953438760846, -0.07441236718794846], 
        ArrowBox[{{0.8331878118007513, 0.5976639759869397}, {
         0.8262948261690772, 0.6021478928143034}, {0.8130168244384852, 
         0.611666327990296}, {0.800468197466782, 0.6214926894344901}, {
         0.7887224119595201, 0.6316120701387622}, {0.7769024340431947, 
         0.6417529999818931}, {0.7707595620408618, 0.6475170981791054}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.42133375319919164`, 0.5234529704391325, -0.261904900015277], 
        ArrowBox[{{0.7693010985477257, 0.6488856317881881}, {
         0.7657369127731837, 0.6522300473628193}, {0.7552258481494872, 
         0.6630432122815415}, {0.7453692401721048, 0.6741924947380589}, {
         0.7360673382301914, 0.6857217156565912}, {0.7272203917129015, 
         0.6976746959613581}, {0.7188284006202353, 0.7100514356523595}, {
         0.7185582330112731, 0.7104871499887767}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.41821680263858324`, 0.5232498644778256, -0.2757909924797893], 
        ArrowBox[{{0.7175042840150023, 0.7121869121819261}, {
         0.7108913649521926, 0.7228519347295951}, {0.7033488132680924, 
         0.7361389419946286}, {0.6961402741272531, 0.749975206249023}, {
         0.6892657475296754, 0.7643607274927788}, {0.6827252334753586, 
         0.7792955057258955}, {0.6811136208393777, 0.783307135921694}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.4475633362988549, 0.525162136043958, -0.1450514533066316], 
        ArrowBox[{{0.6803680644032447, 0.7851629768632999}, {
         0.6770168063213333, 0.7935049368449717}, {0.6715031573753846, 
         0.8084238356689014}, {0.6661842866375124, 0.8240522021976847}, {
         0.661060194107717, 0.8403900364313218}, {0.658571189670848, 
         0.8488250039374605}, {0.6561308797859983, 0.8574373383698126}, {
         0.6551521636366763, 0.861034330975293}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.4988775343529357, 0.5285058591225902, 0.0835545784753366], 
        ArrowBox[{{0.6546270683986424, 0.8629641690490687}, {
         0.6537392644531675, 0.8662270397283781}, {0.6513963436723561, 
         0.8751941080131572}, {0.6491021174435636, 0.8843385432241494}, {
         0.6468565857667904, 0.8936603453613552}, {0.6446597486420363, 
         0.9031595144247743}, {0.6425116060693015, 0.9128360504144069}, {
         0.6394200857387169, 0.9275588964608551}, {0.636799051472433, 
         0.9409326731727584}}]}}, 
      {Arrowheads[{{0.008374990578523834, 1.}}], 
       {LABColor[0.5664604831427071, 0.5329096825118247, 0.3846383004243923], 
        ArrowBox[{{0.6364144027220414, 0.9428953359911819}, {
         0.6363989965300586, 0.9429739457881655}, {0.633448338443327, 
         0.9590811983963383}, {0.6305681114785218, 0.975880654285373}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.6696640314306765, 0.4805104424319535, 0.7461739130275195], 
        ArrowBox[{{1., 0.3301414779505867}, {0.9955637572158738, 
         0.33065189737699174`}, {0.9804815757920722, 0.33250078936944144`}, {
         0.9794925665716377, 0.3326260839668036}, {0.9785071529489826, 
         0.3327514433554317}, {0.9694974716751342, 0.33397535617206753`}, {
         0.9611820056827058, 0.3352148417131487}, {0.9531442258028455, 
         0.336460556344008}, {0.9449676028667012, 0.3377031564299782}, {
         0.9296081869218793, 0.3402176510649333}, {0.9208616345169586, 
         0.34175854760095564`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.5451777102363449, 0.53152285972899, 0.28982301646901265`], 
        ArrowBox[{{0.9188919667884602, 0.3421055476576009}, {
         0.915189010374603, 0.34275790443167614`}, {0.9006837069998886, 
         0.3452986853937037}, {0.8869463893678432, 0.34786628027808814`}, {
         0.8739770574784673, 0.35046068908482975`}, {0.8617757113317605, 
         0.3530819118139283}, {0.850227680434044, 0.35573089145643205`}, {
         0.8405258192554272, 0.35809055755491975`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.4358555785770215, 0.5243992380317496, -0.1972098058747116],
         ArrowBox[{{0.838584757189396, 0.358572321757211}, {
         0.8287475529045434, 0.36111495045479874`}, {0.8188154562727595, 
         0.3638500298106618}, {0.809351736125312, 0.3666148578939435}, {
         0.8002861241912256, 0.36941048352760913`}, {0.7916186204705004, 
         0.3722369067116589}, {0.7833492249631366, 0.37509412744609266`}, {
         0.7677986621575769, 0.3808940796500427}, {0.7624998566195311, 
         0.38307148097302535`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.3601564141891925, 0.5222898926093207, -0.4473616595120878],
         ArrowBox[{{0.7606499527321139, 0.38383164911713474`}, {
         0.7533504549629344, 0.3868311809900448}, {0.7400046033792094, 
         0.39290543146609913`}, {0.7277611074064015, 0.39911683107820556`}, {
         0.7164141258921493, 0.40547706699849184`}, {0.7057578176840905, 
         0.4119978263990857}, {0.6957921827822254, 0.4186791092799872}, {
         0.6907890995436782, 0.42236970426241016`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.3155092953889246, 0.5223696140104839, -0.5540658393463361],
         ArrowBox[{{0.6891796199127685, 0.42355695963413403`}, {
         0.686517221186554, 0.42552091564119615`}, {0.6778227193547063, 
         0.43253813532814406`}, {0.6695984637443122, 0.4397456581862621}, {
         0.6618444543553722, 0.4471434842155504}, {0.6545606911878857, 
         0.45473161341600876`}, {0.6487929118520471, 0.46122346778984497`}, {
         0.643243906159376, 0.4678863699015449}, {0.6379136741098725, 
         0.4747203197511086}, {0.6335953281059701, 
         0.48063839653747487`}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.30306037694838206`, 0.5223918426614632, -0.5838180757216331], 
        ArrowBox[{{0.6324335268034538, 0.4822660691723436}, {
         0.6279095309403682, 0.4889013626638271}, {0.6232356198203673, 
         0.496248455726982}, {0.6187804823435341, 0.5037665965280005}, {
         0.6145441185098685, 0.5114557850668828}, {0.6104841976697886, 
         0.5193535886089936}, {0.6065583891737126, 0.5274975744196976}, {
         0.6027666930216408, 0.535887742498995}, {0.5991091092135727, 
         0.5445240928468854}, {0.5957034672398532, 0.5531095819646942}}]}}, 
      {Arrowheads[{{0.002014294339019778, 1.}}], 
       {LABColor[0.3164932937700572, 0.5223678569938657, -0.551714136861643], 
        ArrowBox[{{0.5950007293189817, 0.554981985909702}, {
         0.5921962786294489, 0.5625353403484459}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.680789615773751, 0.455140608249483, 0.7523804118998028], 
        ArrowBox[{{1., 0.5696077148473951}, {0.9968162785706698, 
         0.5704635062552891}, {0.9816669572451109, 0.5748293944930638}, {
         0.9806736352345949, 0.5751261451284239}, {0.9796839339372022, 
         0.5754231734066159}, {0.9707551879256435, 0.5783055222801484}, {
         0.962507749773717, 0.5812544045596524}, {0.9545328347656433, 
         0.584229900201545}, {0.9464216581856433, 0.5871920891622433}, {
         0.9311763767737266, 0.593247281721594}, {0.9245864626278542, 
         0.5960859251988768}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.5756165385296653, 0.5335063071277709, 0.42542875546731124`], 
        ArrowBox[{{0.9227496284059797, 0.596877152120405}, {
         0.9168549996710517, 0.5994162974019694}, {0.9024496493671496, 
         0.6055902828686746}, {0.8888002569700348, 0.6118880310290639}, {
         0.8759068224797073, 0.6183095418831374}, {0.8637693458961673, 
         0.624854815430895}, {0.8522758326948076, 0.6315331337568312}, {
         0.8510955344625044, 0.6322675554046208}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.4900841980103384, 0.527932869915277, 0.04438004581896079], 
        ArrowBox[{{0.8493974301987147, 0.6333241735519659}, {
         0.8413142883510212, 0.6383537789454399}, {0.8308847128648083, 
         0.6453167509967211}, {0.8209871062361689, 0.6524220499106751}, {
         0.8115525344359396, 0.6596811558061864}, {0.8025120634349571, 
         0.66710554880214}, {0.7938656932332215, 0.6746952288985358}, {
         0.7861060366656769, 0.6819872693306974}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.44628237987407277`, 0.5250786666783109, -0.15075814611797467`], 
        ArrowBox[{{0.7846787333348034, 0.683387929629468}, {
         0.7777039541040548, 0.6903854163976131}, {0.7700685469996137, 
         0.6985328207162418}, {0.7627072025174094, 0.7068924090512603}, {
         0.7556199206574421, 0.7154641814026683}, {0.7488067014197115, 
         0.724248137770466}, {0.7422675448042179, 0.7332442781546535}, {
         0.736002450810961, 0.7424526025552306}, {0.7342222723984807, 
         0.7452518176953141}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.4444222319489292, 0.5249574561794074, -0.15904515150479487`], 
        ArrowBox[{{0.7331490107900994, 0.746939451992185}, {
         0.7300114194399411, 0.7518731109721974}, {0.7242434860004064, 
         0.7615541015160979}, {0.7186476858016055, 0.7715438722974762}, {
         0.7132240188435385, 0.7818424233163324}, {0.7079724851262048, 
         0.792449754572666}, {0.7028930846496052, 0.8033658660664776}, {
         0.6979858174137392, 0.8145907577977668}, {0.6965928975443604, 
         0.8179835827671781}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.47615030115013257`, 0.5270249127752736, -0.01769581211637661], 
        ArrowBox[{{0.6958333219879944, 0.8198337300516317}, {
         0.693250683418607, 0.8261244297665338}, {0.6886876826642084, 
         0.8379668819727786}, {0.6842694379425494, 0.8502052056511388}, {
         0.679968572045635, 0.8629264920362515}, {0.6757850849734657, 
         0.876130741128117}, {0.6717189767260414, 0.8898179529267356}, {
         0.6701247187057704, 0.8955390120157878}}]}}, 
      {Arrowheads[{{0.013382421037389028`, 1.}}], 
       {LABColor[
        0.5305940157894842, 0.5305725606394028, 0.22485229408329227`], 
        ArrowBox[{{0.6695878445708997, 0.8974656064628126}, {
         0.6677702473033619, 0.9039881274321069}, {0.6639388967054273, 
         0.9186412646442308}, {0.6602249249322378, 0.9337773645631078}, {
         0.6566283319837931, 0.9493964271887373}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.25839784210676525`, 0.5224715915893392, -0.6905590990542444], 
        ArrowBox[{{0.13877553103898965`, 0.39107574938057293`}, {
         0.14204722101459158`, 0.4046587858614241}, {0.14538044245580203`, 
         0.4189602123122686}, {0.14877519536262096`, 0.4339800287331063}, {
         0.15049559769384238`, 0.4418022068545124}, {0.1522312860478835, 
         0.4498897298128963}, {0.15398226042474433`, 0.4582425976082581}, {
         0.15574852082442486`, 0.4668608102405977}, {0.1562071626206084, 
         0.4691477956947907}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.28092536338319063`, 0.5224313666966888, -0.6367195513724995], 
        ArrowBox[{{0.15660042105045685`, 0.47110875153502607`}, {
         0.1575300672469251, 0.4757443677099152}, {0.159326899692245, 
         0.48489327001621046`}, {0.16113901816038462`, 
         0.49430751715948357`}, {0.16296642265134395`, 0.5039871091397345}, {
         0.16532243420273174`, 0.5168279363096101}, {0.167702775587868, 
         0.5302846439270068}, {0.17010744680675274`, 0.5443572319919249}, {
         0.17100697116019722`, 0.5497967665394368}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.3085054618066907, 0.5223821199782079, -0.5708046197686766],
         ArrowBox[{{0.1713332753880896, 0.5517699683919748}, {
         0.172536447859386, 0.5590457005043641}, {0.17498934907580102`, 
         0.574474675854304}, {0.17746572078603112`, 0.5907687844317242}, {
         0.17871270807632686`, 0.5992402636807393}, {0.1799655629900763, 
         0.6079280262366245}, {0.18122428552727957`, 0.6168320720993796}, {
         0.18248887568793656`, 0.6259524012690049}, {0.1831565438084495, 
         0.6308883944944016}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.3421940058885888, 0.5223219660867694, -0.490290836065185], 
        ArrowBox[{{0.18342463276116053`, 0.632870345127852}, {
         0.18375918063811453`, 0.6353436189048703}, {0.18503504754388053`, 
         0.6450603301663459}, {0.18631647640523466`, 0.6551025350534319}, {
         0.18760346722217686`, 0.665470233566128}, {0.18889601999470718`, 
         0.6761634257044346}, {0.19019413472282554`, 0.6871821114683512}, {
         0.191497811406532, 0.6985262908578781}, {0.19280705004582654`, 
         0.7101959638730153}, {0.1930354328394332, 0.7122890741017861}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.38291171737695234`, 0.5222492609918106, -0.39297772548060445`], 
        ArrowBox[{{0.19325236868965964`, 0.7142772740004096}, {
         0.1940657993189359, 0.721732301341331}, {0.1953293874559459, 
         0.7336809481094398}, {0.19659781445685648`, 0.7460419041773416}, {
         0.1978710803216677, 0.7588151695450367}, {0.19914908564766445`, 
         0.7720599846422775}, {0.20043173103213177`, 0.7858355898988174}, {
         0.20115597590014705`, 0.7938845688696915}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.4353821753055542, 0.5243683902448927, -0.1993188292527774],
         ArrowBox[{{0.20133521122540102`, 0.795876521353608}, {
         0.20171901647506957`, 0.8001419853146561}, {0.20301094197647793`, 
         0.8149791708897937}, {0.20430739709248966`, 0.8304352155641559}, {
         0.20560827137923765`, 0.8465981882776685}, {0.20626036571163772`, 
         0.8549447726491064}, {0.20691356483672188`, 0.8634680890303318}, {
         0.2075678687544901, 0.8721681374213449}, {0.20782216032537754`, 
         0.8756122332909052}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.5003782942743009, 0.528603651269303, 0.0902405013444645], 
        ArrowBox[{{0.2079694275736992, 0.8776068040110282}, {
         0.20822327746494237`, 0.8810449178221456}, {0.2088797685315979, 
         0.890120806254714}, {0.20953731951797583`, 0.8994181787410301}, {
         0.21019593042407614`, 0.9089370352810942}, {0.21085560124989886`, 
         0.9186773758749059}, {0.2115163160785119, 0.9286593011123166}, {
         0.21217805899298306`, 0.9389029115831766}, {0.21284082999331239`, 
         0.9494082072874858}, {0.21333514620235644`, 
         0.9574261351676983}}]}}, 
      {Arrowheads[{{0.007199490571371364, 1.}}], 
       {LABColor[0.5762503566490209, 0.5335476078272597, 0.4282524309924492], 
        ArrowBox[{{0.21345821527080666`, 0.9594223450776003}, {
         0.2135046290794998, 0.9601751882252428}, {0.2142780604658171, 
         0.9730562707283291}, {0.21505284764959862`, 0.9863461068404824}, {
         0.21510520066683392`, 0.9872571249860245}, {0.2151575598005969, 
         0.9881701101551987}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.6881079832469681, 0.4384524268869033, 0.7564630234794589], 
        ArrowBox[{{1., 0.6410229398683439}, {0.9877893674835853, 
         0.6452876580379482}, {0.9731199497324082, 0.6507887742818174}, {
         0.9721575234088333, 0.6511631554556407}, {0.9711985393255662, 
         0.651537953257491}, {0.9624290695955033, 0.6552370030594397}, {
         0.9543255285684384, 0.6590396934148093}, {0.9464883590225729, 
         0.6628838399915473}, {0.9385180037361077, 0.666707258457601}, {
         0.9267395906151134, 0.672881305557627}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.5949008764482445, 0.5347629083843382, 0.5113409617238085], 
        ArrowBox[{{0.9249681997444, 0.6738098390159115}, {0.9235333721150156, 
         0.6745619516539415}, {0.909452497943015, 0.6825966719144723}, {
         0.8952898883121432, 0.6906412150732555}, {0.8818675652126209, 
         0.6988854310927337}, {0.8691855286444478, 0.7073293199729073}, {
         0.8572437786076241, 0.7159728817137759}, {0.8571252419280102, 
         0.7160657576543625}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.523738907122567, 0.530125869744381, 0.19431261404919128`], 
        ArrowBox[{{0.8555509290173227, 0.717299264386911}, {
         0.8459331268590713, 0.7248350113365699}, {0.835144385155711, 
         0.7339346038625193}, {0.8248775534975429, 0.7432716592916242}, {
         0.8151326318845672, 0.7528461776238845}, {0.8058422428655957, 
         0.7626827609229817}, {0.7975221451829881, 0.7721429674928063}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.497454540943758, 0.5284131343781053, 0.07721510735700884], 
        ArrowBox[{{0.7962317333406264, 0.773670573604066}, {
         0.7884229302561012, 0.7832159286127309}, {0.7802940066655781, 
         0.7939125130033828}, {0.7725800662136806, 0.8048244579888649}, {
         0.765130710149832, 0.8161239201525946}, {0.7579459384740325, 
         0.8278108994945721}, {0.7511751780482485, 0.839624672706334}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.5124714135871871, 0.5293916601181704, 0.14411564940916122`], 
        ArrowBox[{{0.7502251291544039, 0.8413844882651789}, {
         0.7443701482865802, 0.8523474097132696}, {0.7379791297749275, 
         0.8651969405899897}, {0.7318526956513239, 0.8784339886449576}, {
         0.7259908459157692, 0.892058553878173}, {0.7203448801012287, 
         0.9061957844774239}, {0.7173620194087519, 0.9142398890856052}}]}}, 
      {Arrowheads[{{0.009584043281138373, 1.}}], 
       {LABColor[0.5585202442400062, 0.5323922826288364, 0.3492643381336005], 
        ArrowBox[{{0.7166666604064287, 0.9161151159673152}, {
         0.7148660977406674, 0.920970828630498}, {0.7095544988340856, 
         0.9363836863373954}, {0.7044100833814828, 0.9524343575981158}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.6967852209878626, 0.41866559359707206`, 0.7613036920315714], 
        ArrowBox[{{1., 0.7021901430572995}, {0.9880751942787467, 
         0.7071784731733759}, {0.9733928959578477, 0.7137760852443205}, {
         0.9594701272033498, 0.7204995966014478}, {0.9585558328238176, 
         0.7209577536811153}, {0.9576447097526569, 0.7214165040074313}, {
         0.9491471289150794, 0.7260503423088001}, {0.9412885247967455, 
         0.730839322827475}, {0.9336855113661092, 0.7356903602330725}, {
         0.9289565063155876, 0.7386388029368594}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.6179796659403513, 0.5362667627556043, 0.6141575443499561], 
        ArrowBox[{{0.9272593517418628, 0.7396969458160989}, {
         0.9259547025916242, 0.7405103691952087}, {0.9184121725652962, 
         0.7454037385831053}, {0.9114124593445821, 0.7504683981009329}, {
         0.9046298728461143, 0.7556015736707334}, {0.8977387229865235, 
         0.7607004912145476}, {0.8839871991197802, 0.7709509574846486}, {
         0.8709486071246506, 0.781512234275612}, {0.8635822916463864, 
         0.7880098355597294}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.5616801739589302, 0.5325981891874245, 0.36334190382003717`], 
        ArrowBox[{{0.8620824049504947, 0.7893328396789546}, {
         0.8586229470011352, 0.7923843215874385}, {0.8470102187492337, 
         0.8035672194201279}, {0.836006192786487, 0.815097518512918}, {
         0.825506639530436, 0.8270118096050465}, {0.8155115589810809, 
         0.8393100926965137}, {0.8085623500941185, 0.8485963028348974}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.5509424848146244, 0.5318985025438732, 0.3155052309522076], 
        ArrowBox[{{0.8073640556818305, 0.850197580606391}, {
         0.8060209511384213, 0.8519923677873195}, {0.7969701762522345, 
         0.8651092065374855}, {0.7882945945722977, 0.8787111806070335}, {
         0.7799942060986105, 0.8927982899959634}, {0.7720690108311731, 
         0.9073705347042754}, {0.7663473038506359, 0.918764825322087}}]}}, 
      {Arrowheads[{{0.01313423914902273, 1.}}], 
       {LABColor[0.5804476309800181, 0.533821109578824, 0.4469513927904747], 
        ArrowBox[{{0.7654497957884501, 0.9205521359493456}, {
         0.7648522449193155, 0.9217421074534798}, {0.7578734874879136, 
         0.9367659248692389}, {0.7511327385369677, 0.9524419869515532}, {
         0.7478516172416657, 0.9605246097426684}, {0.7446299980664774, 
         0.9687702937004221}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999983`, 1.}}], 
       {LABColor[0.7234426736443462, 0.3578782108612577, 0.7761747715855548], 
        ArrowBox[{{0.9842281802524443, 0.8806326881251948}, {
         0.9765894055760467, 0.8861010093891517}, {0.9691512727428677, 
         0.891647749160528}, {0.9619137817529079, 0.8972729074393239}, {
         0.9548769326061683, 0.9029764842255379}, {0.9418825626658687, 
         0.9141535076772473}, {0.9295149910294058, 0.9256490933628013}, {
         0.9287012208398245, 0.9264359066574971}, {0.9278900846288133, 
         0.9272242447917989}, {0.9232088491872092, 0.9321763442640991}}]}}, 
      {Arrowheads[{{0.018534979148132145`, 1.}}], 
       {LABColor[0.6892013724096022, 0.4359591554417764, 0.7570729796305783], 
        ArrowBox[{{0.9218349425778145, 0.933629747383905}, {
         0.9207808600514414, 0.9347448208698959}, {0.914145768078729, 
         0.9426240847075904}, {0.9077003291478803, 0.9506468236491241}, {
         0.9011600636960998, 0.9585978250387382}, {0.8947639425556133, 
         0.9667309018071636}, {0.8887769415475438, 0.9752778095851469}, {
         0.8829535885924412, 0.9839902497669535}, {0.8770484116108552, 
         0.9926199237468484}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.7580060247630644, 0.2790628911771074, 0.7954562217211777], 
        ArrowBox[{{0.996154934119874, 0.9379520360046304}, {
         0.9884998239733125, 0.9440043342478949}, {0.9810434120386722, 
         0.9501494886428676}, {0.9737856983159533, 0.9563874991895489}, {
         0.9667266828051556, 0.9627183658879386}, {0.9657870156287147, 
         0.9635794035045807}, {0.9648506614529349, 0.9644422245924211}, {
         0.957328791001177, 0.9719834668507603}, {0.9503076438203719, 
         0.9798766803135368}, {0.9434867859479481, 0.9879106822580882}, {
         0.9387475275464382, 0.9933638799083976}}]}}, 
      {Arrowheads[{{0.00033149586827792933`, 1.}}], 
       {LABColor[
        0.7334133988256567, 0.33514181907017915`, 0.7817370227613478], 
        ArrowBox[{{0.937435588300352, 0.994873454489059}, {0.9365657834213337,
          0.9958742899617521}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.22506580653914784`, 0.5225311089031206, -0.77022084684495],
         ArrowBox[{{0.5312973034000152, 0.21852477651794458`}, {
         0.5250495614914548, 0.23181577341542606`}, {0.5195568405947897, 
         0.24610489703935814`}, {0.514387483598514, 0.26096199130661885`}, {
         0.5098648544030171, 0.2769550268605368}, {0.5078238044062086, 
         0.2854141677469594}, {0.5059151388819498, 0.2941608406580318}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.23560948102398005`, 0.5225122822346608, -0.7450220396525683], 
        ArrowBox[{{0.5055272459993204, 0.29612285030859636`}, {
         0.5040932003170624, 0.3034042762466001}, {0.5024036462247248, 
         0.31293524385981825`}, {0.5008164701915745, 0.32287718884128636`}, {
         0.49931688497530835`, 0.3332838129836557}, {0.4979048905759265, 
         0.3441551162869264}, {0.4965804869934289, 0.3554910987510984}, {
         0.49527661958648067`, 0.36802341170110736`}, {0.4946050443555968, 
         0.3753341564074552}}]}}, 
      {Arrowheads[{{0.00818767423028022, 1.}}], 
       {LABColor[
        0.25318686724054634`, 0.5224808962483838, -0.7030130448894554], 
        ArrowBox[{{0.49442209186130304`, 0.37732577092458236`}, {
         0.49406231406216783`, 0.381242299586647}, {0.4929290188723373, 
         0.39520681662790463`}, {0.49186818246883574`, 
         0.4099760170450671}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[0.5908041464544399, 0.5344959582779997, 0.4930899274549146], 
        ArrowBox[{{0.9509819334006947, 0.1117793558034854}, {
         0.9387491170254765, 0.11226702425810717`}, {0.9271110037424255, 
         0.11275691684455284`}, {0.9160675935515414, 0.11324903356282243`}, {
         0.905618886452825, 0.11374337441291593`}, {0.8914193979533808, 
         0.11445423891059009`}, {0.8778527203417182, 0.11516989021389959`}, {
         0.8710717597161457, 0.11554760111460781`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.4677979690849135, 0.5264806601795801, -0.0549056597211796],
         ArrowBox[{{0.8690748551919938, 0.11565883205194748`}, {
         0.8649188536178378, 0.11589032832284445`}, {0.8526177977817391, 
         0.11661555323742465`}, {0.8409495528334223, 0.1173455649576402}, {
         0.8299141187728873, 0.1180803634834911}, {0.8195114956001341, 
         0.11881994881497734`}, {0.8097416833151629, 0.11956432095209894`}, {
         0.8004829041469979, 0.12031359069591567`}, {0.7916133803246629, 
         0.12106786884748728`}, {0.7892766198680159, 
         0.12128271312735553`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.3722956825038035, 0.5222682168661789, -0.41834947005607576`], 
        ArrowBox[{{0.787285019812974, 0.12146582298715904`}, {
         0.7750420987174848, 0.12259145037389527`}, {0.7598467923356743, 
         0.1241353787261743}, {0.7458464150212782, 0.12569996709917597`}, {
         0.7329445814508962, 0.12728552210522048`}, {0.7210449063011289, 
         0.12889235035662824`}, {0.7099313542785887, 0.13052137529473865`}, {
         0.7078512419580684, 0.13084732578367506`}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.3036467767751147, 0.5223907955924231, -0.5824166121054395],
         ArrowBox[{{0.705875353247763, 0.13115694458880137`}, {
         0.6993878900898883, 0.1321735203608911}, {0.6894145137350279, 
         0.13384878555508567`}, {0.6800112252140077, 0.13554717087732232`}, {
         0.6711780245268274, 0.137268676327601}, {0.6629149116734872, 
         0.13901330190592182`}, {0.6480989494683265, 0.1425719134466896}, {
         0.6350005889129112, 0.14622959190774854`}, {0.6278631645538619, 
         0.14847855382543554`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.25361116390092026`, 0.5224801386289634, -0.7019989990032216], 
        ArrowBox[{{0.6259556188315495, 0.14907961065909406`}, {
         0.6230570803216261, 0.1499929236972213}, {0.6122684236944717, 
         0.15386190881510803`}, {0.6026346190314473, 0.1578365472614086}, {
         0.5939529835892169, 0.16192248524359257`}, {0.5860208346244437, 
         0.1661253689691293}, {0.5720778261540855, 0.1748991755392922}, {
         0.5695661542428041, 0.1767134445574341}, {0.5587475475045872, 
         0.1865243968145344}, {0.5571911011414835, 0.1882572352311216}}]}}, 
      {Arrowheads[{{0.005902921676860058, 1.}}], 
       {LABColor[
        0.22732582403645288`, 0.5225270734408919, -0.7648195282393799], 
        ArrowBox[{{0.5558546468608488, 0.18974514986434934`}, {
         0.5493703241229803, 0.19696434084457848`}, {0.5405913883839946, 
         0.20775138972689025`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.7088145575389804, 0.39123491991592163`, 0.7680143565177298], 
        ArrowBox[{{0.9871154342575346, 0.8248338807105902}, {
         0.9724814655603868, 0.8339636196596543}, {0.97152133895656, 
         0.8345871861801929}, {0.9705646414285485, 0.8352117695532912}, {
         0.9622685199189094, 0.841093983124288}, {0.9545718845440643, 
         0.8472082299449355}, {0.9471150436231366, 0.8534152900654436}, {
         0.9395383054752502, 0.8595759435360214}, {0.9321399377487277, 
         0.8658496270910994}, {0.9252533075390653, 0.8723842250167421}, {
         0.9239738922191137, 0.8736554124160512}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.6638580199784162, 0.4937499760387489, 0.7429349817121186], 
        ArrowBox[{{0.9225551239652989, 0.8750650565704274}, {
         0.9185713723361469, 0.8790231886906107}, {0.9117870896298566, 
         0.8856099694903664}, {0.9049338574182582, 0.892179121456059}, {
         0.8982497687061598, 0.8988695643759645}, {0.8917348234935616, 
         0.9056812982500828}, {0.8853890217804632, 0.9126143230784138}, {
         0.8792123635668652, 0.9196686388609576}, {0.8732048488527668, 
         0.9268442455977143}, {0.8679451424936079, 0.9334179179074438}}]}}, 
      {Arrowheads[{{0.011515102474048102`, 1.}}], 
       {LABColor[0.6524351408096959, 0.5197977359999797, 0.736562634472396], 
        ArrowBox[{{0.8667144722608294, 0.9349942928056622}, {
         0.8616972499230707, 0.941559331933866}, {0.8561732040168499, 
         0.9491163415161245}, {0.8507703782288834, 0.9568297020183223}, {
         0.8454887725591711, 0.9646994134404598}, {0.8403283870077132, 
         0.9727254757825369}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.018671137825506997`, 1.}}], 
       {LABColor[0.667861341764202, 0.4846211422847106, 0.7451682677475018], 
        ArrowBox[{{1., 0.19640512318084868`}, {0.9910812129468286, 
         0.196953150505102}, {0.9762378526295401, 0.19792246568693264`}, {
         0.9752642131901827, 0.19798808926041422`}, {0.9742940803705705, 
         0.19805373785394284`}, {0.9653055142755366, 0.19870175826154518`}, {
         0.9570120021601979, 0.19935590024128075`}, {0.9489965116367373, 
         0.20001249084986966`}, {0.9408420103173376, 0.2006678571440319}, {
         0.9255274991243307, 0.20198991504145955`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.011378924136718715`, 1.}}], 
       {LABColor[0.5673999931753426, 0.5329709026321395, 0.3888238410452121], 
        ArrowBox[{{0.4768351686345818, 0.9512954122631602}, {
         0.47680427484226146`, 0.96389996145874}, {0.4767736664209648, 
         0.976897981203573}, {0.4767716096202699, 0.9777887846125418}, {
         0.4767695541079312, 0.9786814799220537}, {0.4767502583461082, 
         0.987506460327744}, {0.47673124530869615`, 
         0.9968109896488195}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.5507176422435084, 0.5318838514078794, 0.3145035516917363], 
        ArrowBox[{{0.9255464488958737, 0.18712023736829203`}, {
         0.9123574598923985, 0.18816289039628334`}, {0.901351877368237, 
         0.18908289775531145`}, {0.8908293670921305, 0.1900080260239498}, {
         0.8901352660129501, 0.19007065722353855`}, {0.8894432114294094, 
         0.1901333119369816}, {0.8796120553476978, 0.19109113440183517`}, {
         0.8701962373239257, 0.19205443099138872`}, {0.8611266900850639, 
         0.1930233289711548}, {0.8524264360554556, 0.19399778591929595`}, {
         0.8459161920376367, 0.19474079887886736`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.4361575086875637, 0.5244189123269163, -0.19586469970402198`], 
        ArrowBox[{{0.8439290917685165, 0.19496758626930666`}, {
         0.8352997299093594, 0.19595245376069953`}, {0.8194592140080115, 
         0.19792974742909586`}, {0.8047681366016622, 0.1999300219962711}, {
         0.7910897459405625, 0.2019536325340115}, {0.7783260517562511, 
         0.2040009516698395}, {0.7663790637802668, 0.20607235203127755`}, {
         0.7647624514776387, 0.20637770175114103`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.3515628292263307, 0.5223052372195142, -0.4678998590631099],
         ArrowBox[{{0.7627972009725769, 0.20674890311476216`}, {
         0.7506884890678553, 0.20903602649122277`}, {0.7361616650429342, 
         0.21205067201961658`}, {0.7227985917055034, 0.215116288616459}, {
         0.7105992690555627, 0.21823287628175003`}, {0.699339155640187, 
         0.22140295697369555`}, {0.6887937100064507, 0.22462905265050143`}, {
         0.6851762027642169, 0.22583679625604514`}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.29145368245709335`, 0.5224125674466807, -0.6115574427750838], 
        ArrowBox[{{0.6832791365332149, 0.22647015217114505`}, {
         0.6789629321543542, 0.22791116331216763`}, {0.6698468220838969, 
         0.23124928895869418`}, {0.6613272379675769, 0.23464634513847696`}, {
         0.6532860379778913, 0.23810524739991176`}, {0.6457232221148405, 
         0.24162599574299867`}, {0.6386387903784241, 0.24520859016773758`}, {
         0.6279000027331316, 0.2511953367708522}, {0.6180071212851634, 
         0.25737128646018964`}, {0.6118094455860199, 
         0.2617317662432663}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.25483482974177496`, 0.5224779536647818, -0.6990745043561268], 
        ArrowBox[{{0.6101737274753635, 0.26288260344394704`}, {
         0.6089601460345198, 0.26373643923574996`}, {0.6007590769812003, 
         0.27029079509753307`}, {0.5932389284401504, 0.27705379153026666`}, {
         0.5862347147263148, 0.2840448660186784}, {0.5797464358396933, 
         0.29126401856276823`}, {0.5737740917802865, 0.2987112491625362}, {
         0.5682320511443278, 0.30641271317932667`}, {0.5630346825280513, 
         0.31439456597448395`}, {0.558181985931457, 0.322656807548008}, {
         0.5581072886894051, 0.3227983575587208}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.24781775851723634`, 0.5224904832694934, -0.7158449220218779], 
        ArrowBox[{{0.5571738663345365, 0.32456717713895833`}, {
         0.5536739613545448, 0.3311994378998989}, {0.54998247358305, 
         0.3389125715004873}, {0.546462430840534, 0.3469231850676374}, {
         0.5431138331269971, 0.35523127860134923`}, {0.5399366804424391, 
         0.36383685210162275`}, {0.5369309727868602, 0.37273990556845804`}, {
         0.5340967101602602, 0.38194043900185504`}, {0.5314338925626392, 
         0.39143845240181374`}, {0.5294173495549283, 
         0.39936702715773703`}}]}}, 
      {Arrowheads[{{0.002596970015857016, 1.}}], 
       {LABColor[
        0.26096245760229736`, 0.5224670122402962, -0.6844298078391678], 
        ArrowBox[{{0.52892592781676, 0.4013056960915752}, {0.5265855061127012,
          0.41142649045068247`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.6672416171898101, 0.48603430937834835`, 0.744822549288724],
         ArrowBox[{{1., 0.09112663916770533}, {0.9991686180670378, 
         0.09114825939287284}, {0.983892748309361, 0.0915704953137184}, {
         0.9828912764162696, 0.0915990688410791}, {0.9818934729149419, 
         0.09162765158847562}, {0.9728367529755896, 0.09190368235994464}, {
         0.9644779976513022, 0.09218186718347442}, {0.9563984281730407, 
         0.09246091362782849}, {0.9481792657717663, 0.09273952926177041}, {
         0.9327400159990247, 0.09330071000120259}, {0.9200451298363208, 
         0.0937952927456804}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.5390296101643026, 0.5311222387531158, 0.26243307735339505`], 
        ArrowBox[{{0.9180466441544366, 0.09387310637175655}, {
         0.9036653563561066, 0.09443008617009906}, {0.8898566828274685, 
         0.09499833257220133}, {0.8768199815062676, 0.09557012454879822}, {
         0.8645552523925031, 0.09614546209988965}, {0.8529471901975574, 
         0.09672439455026893}, {0.841880489632812, 0.09730697122472931}, {
         0.8381306962305636, 0.09751582029565058}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.4248057675283037, 0.5236792129778808, -0.24643698960903945`], 
        ArrowBox[{{0.8361337910936542, 0.09762704023174396}, {
         0.8313551506982675, 0.0978931921232708}, {0.8213711733939233, 
         0.09848305724589337}, {0.8118579154992008, 0.09907661778779753}, {
         0.8027447347935208, 0.09967392494418373}, {0.7940316312768835, 
         0.10027497871505196`}, {0.7857186049492886, 0.10087977910040222`}, {
         0.7701043623212975, 0.10209646336888718`}, {0.7563362311724837, 
         0.10326574210089676`}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.34200478107625115`, 0.5223223039644999, -0.4907430730504002], 
        ArrowBox[{{0.7543443066906891, 0.10344511774929036`}, {
         0.742191480057556, 0.10457638402457985`}, {0.7298928404218052, 
         0.10583962041178756`}, {0.7184931993966259, 0.10711882509222748`}, {
         0.7077863545951755, 0.1084144489862242}, {0.6977723060174539, 
         0.10972649209377773`}, {0.6884510536634613, 0.11105495441488808`}, {
         0.6749609592671857, 0.11320318686268578`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2803003263213959, 0.5224324827559483, -0.6382133558740437],
         ArrowBox[{{0.6729858459542297, 0.11351771412856916`}, {
         0.6714450563208016, 0.11376307744394185`}, {0.6563264812613353, 
         0.11654075881954809`}, {0.6449046361655771, 0.11892109729378576`}, {
         0.6343672168628322, 0.12135417403768935`}, {0.6247142233531008, 
         0.12383998905125886`}, {0.6159456556363825, 0.12637854233449428`}, {
         0.6003758433741795, 0.13162510210531186`}, {0.5956924478264128, 
         0.1335398234992215}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.23701177312298713`, 0.5225097783174099, -0.7416706379869428], 
        ArrowBox[{{0.5938411859099034, 0.13429667838391324`}, {
         0.586971825868417, 0.13710509174549107`}, {0.5753764766968545, 
         0.14283143704027346`}, {0.5652326694372518, 0.14881706377490062`}, {
         0.5573150447070474, 0.15431452039293414`}, {0.5501342970468087, 
         0.16004636833389546`}, {0.5436904264565356, 0.16601260759778458`}, {
         0.5379834329362282, 0.17221323818460146`}, {0.5309183984690532, 
         0.18170494297794867`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.21986056313088212`, 0.5225404033281373, -0.782661094808124], 
        ArrowBox[{{0.5297242202683367, 0.18330929282288072`}, {
         0.5281472353021294, 0.18542793439955396`}, {0.5199928623411313, 
         0.19980071805128843`}, {0.5132116941841376, 0.2154844802914538}, {
         0.5102203294562313, 0.2238753125640665}, {0.5074951109620519, 
         0.23263211227169908`}, {0.5039347106637987, 0.24606846245473368`}, {
         0.5014002240734048, 0.25756010842307586`}}]}}, 
      {Arrowheads[{{0.00027116903700835073`, 1.}}], 
       {LABColor[0.2283407351527388, 0.522525261226836, -0.7623939460029893], 
        ArrowBox[{{0.5009694753127868, 0.25951317153143305`}, {
         0.5007358638595681, 0.26057239201605265`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.0069858095338473335`, 1.}}], 
       {LABColor[0.5754976323012921, 0.5334985589895347, 0.4248990252551409], 
        ArrowBox[{{0.418009683147855, 0.9592224842802548}, {
         0.4184271798279794, 0.9720736819285359}, {0.41884213657217684`, 
         0.9853319696199971}, {0.4188700653139726, 0.9862408022719931}, {
         0.41889798250849114`, 0.987151593767622}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.5907156685285975, 0.5344901929012851, 0.49269575608920746`], 
        ArrowBox[{{0.8483847119631573, 0.8636121877006292}, {
         0.8420024380448877, 0.871226402782119}, {0.835821364273095, 
         0.8789817021188328}, {0.8298414906477793, 0.8868780857107705}, {
         0.824038160127411, 0.894931243287273}, {0.8183867156704604, 
         0.903156864577681}, {0.8128871572769274, 0.9115549495819941}, {
         0.8075394849468119, 0.9201254983002126}, {0.8023320109551519, 
         0.9288821399370403}, {0.8023283543237514, 0.928888588127059}}]}}, 
      {Arrowheads[{{0.014967412643621645`, 1.}}], 
       {LABColor[0.6069493325908134, 0.5355480069027507, 0.5650171342511253], 
        ArrowBox[{{0.801341786593498, 0.9306283249214111}, {
         0.7972530475769851, 0.9378385036971796}, {0.7923025948123117, 
         0.9469945895806305}, {0.7874806526611323, 0.956350397587392}, {
         0.7812605068999925, 0.9691118283395166}, {0.775239753136418, 
         0.9822753696469546}, {0.77484001689718, 0.9831776262690104}, {
         0.7744411437115859, 0.9840818171996977}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.007297936079430841, 1.}}], 
       {LABColor[0.5965885941997697, 0.5348728830309271, 0.5188597863878427], 
        ArrowBox[{{0.7170013019527154, 0.9580527977795148}, {
         0.7128420919443356, 0.9708673809625675}, {0.7087910850714482, 
         0.9840870199965479}, {0.70852124845765, 0.9849931690808187}, {
         0.7082518853423994, 0.9859012669804109}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[0.6626932017013776, 0.4964061283476904, 0.7422851782411346], 
        ArrowBox[{{0.9943210602727423, 0.3941723723723965}, {
         0.9815314053177896, 0.3961874543754527}, {0.9692135664249445, 
         0.39821853786781625`}, {0.957367543594207, 0.40026562284948697`}, {
         0.945993336825577, 0.40232870932046483`}, {0.9350909461190546, 
         0.40440779728075005`}, {0.9246603714746399, 0.4065028867303425}, {
         0.9156121908365852, 0.4084209503123295}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.5402008514151246, 0.5311985588857405, 0.26765098632914447`], 
        ArrowBox[{{0.9136583274285304, 0.40884789545737954`}, {
         0.905214670372133, 0.41074107009744903`}, {0.8961067253239836, 
         0.41288505916033563`}, {0.8872849591578271, 0.4150468400032746}, {
         0.8787493718736635, 0.41722641262626564`}, {0.8704999634714929, 
         0.4194237770293091}, {0.8548596833131302, 0.42387188117555263`}, {
         0.8403641186827391, 0.4283911524420051}, {0.8364668677158626, 
         0.4297160717453092}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.43703419847801916`, 0.5244760389701517, -0.19195902482845273`], 
        ArrowBox[{{0.8345733006040275, 0.43035981361358894`}, {
         0.8268524251777931, 0.4329846219663399}, {0.814163758395766, 
         0.43765532088623027`}, {0.8022260799833599, 0.4424055062307033}, {
         0.7909673515872789, 0.4472374350287856}, {0.7785052819527777, 
         0.4530412170856367}, {0.7780984379517062, 0.4532391450808284}, {
         0.7776924808542826, 0.4534372111034296}, {0.7696867932305829, 
         0.4577052904185897}, {0.7620287728103674, 0.4620371603541141}, {
         0.7614305347697158, 0.4624049257054196}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.36919175473112614`, 0.5222737592052547, -0.4257676882109794], 
        ArrowBox[{{0.7597267338098066, 0.46345233311851747`}, {
         0.7476016502610703, 0.4709061981486526}, {0.7337132234754166, 
         0.47991892878369974`}, {0.7209021882170498, 0.4892190450997641}, {
         0.7090532332961098, 0.4988232724900206}, {0.6980510475227365, 
         0.5087483363476439}, {0.6957138363909333, 0.5110918953403545}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.3366058573570465, 0.522331944222936, -0.503646206397539], 
        ArrowBox[{{0.6943015420234264, 0.5125080254966283}, {
         0.6878131463776813, 0.5190140436123808}, {0.6782570453416955, 
         0.5296402012239778}, {0.6717029383584099, 0.5375983676918252}, {
         0.6654040376049465, 0.5458019952120452}, {0.6593603430813049, 
         0.5542510837846373}, {0.6535718547874856, 0.5629456334096019}, {
         0.6480385727234884, 0.5718856440869391}, {0.6457862356491264, 
         0.5758054018115953}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.3361296227317962, 0.5223327945822119, -0.5047843811882424],
         ArrowBox[{{0.6447898000092203, 0.5775395056191931}, {
         0.6427604968893135, 0.5810711158166485}, {0.6377376272849604, 
         0.5905020485987302}, {0.6329699639104296, 0.6001784424331845}, {
         0.6284066448258858, 0.6101666854249443}, {0.6239968080914942, 
         0.6205331656789427}, {0.6197404537072547, 0.6312778831951797}, {
         0.6156375816731672, 0.6424008379736554}, {0.6127811094474673, 
         0.6507192968384201}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.3589522283784246, 0.522292042790176, -0.4502395979492989], 
        ArrowBox[{{0.6121315596353414, 0.652610879520083}, {
         0.6116881919892319, 0.65390203001437}, {0.6078922846554486, 
         0.6657814593173229}, {0.6042498596718174, 0.6780391258825147}, {
         0.6007609170383383, 0.690675029709945}, {0.5973992435885602, 
         0.7038232097191822}, {0.5941386261560317, 0.7176177048297943}, {
         0.5914622405307991, 0.7298501547771763}}]}}, 
      {Arrowheads[{{0.01638453280942463, 1.}}], 
       {LABColor[
        0.39613828366595183`, 0.5222256437814402, -0.36136695314376666`], 
        ArrowBox[{{0.5910347648897031, 0.7318039368981585}, {
         0.5909790647407532, 0.7320585150417812}, {0.5879205593427244, 
         0.7471456403551433}, {0.5849631099619453, 0.7628790807698802}, {
         0.5821067165984161, 0.779258836285992}, {0.5793513792521365, 
         0.7962849069034788}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[0.4709232893813171, 0.52668431152754, -0.04098227987501124], 
        ArrowBox[{{0.8684275946224972, 0.3003880519103221}, {
         0.8582088602183787, 0.30217329275191956`}, {0.8484323060998418, 
         0.3039725334573861}, {0.8390979322668859, 0.3057857740267216}, {
         0.8302057387195113, 0.3076130144599261}, {0.8217557254577181, 
         0.30945425475699967`}, {0.8058259951069785, 0.3131816609481864}, {
         0.7909524965307697, 0.3169709186057142}, {0.790237725935103, 
         0.3171701374238752}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.3793394914535716, 0.522255639518881, -0.40151515068472965`], 
        ArrowBox[{{0.7883111575461981, 0.3177071050605838}, {
         0.7771352297290919, 0.32082202772958324`}, {0.7643741947019448, 
         0.3247349883197934}, {0.7524857762903254, 0.3287132190200883}, {
         0.7412863593352299, 0.3327601384742113}, {0.7307759438366588, 
         0.3368757466821626}, {0.7209545297946117, 0.34106004364394193`}, {
         0.7131074002338815, 0.34468272840747394`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.31924551291378034`, 0.522362942661825, -0.545136483155278],
         ArrowBox[{{0.7112977475398753, 0.3455339191030541}, {
         0.7030335617083254, 0.3496462796856505}, {0.6948070837011802, 
         0.3540532691158876}, {0.687015759224748, 0.3585390480005686}, {
         0.6802749378947697, 0.3626968475520753}, {0.6798310497241323, 
         0.36297994467319156`}, {0.6664523766741037, 0.3727836721705251}, {
         0.6542795651394124, 0.38298015879701613`}, {0.6456773443405311, 
         0.39066431454532946`}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.2878157289763658, 0.5224190633361502, -0.6202519532578936],
         ArrowBox[{{0.6441857792976686, 0.3919966935165349}, {
         0.6426265032510101, 0.3933895570894736}, {0.632012940655186, 
         0.4042247787138642}, {0.6223172695546586, 0.41551710414856347`}, {
         0.6134178821521468, 0.4272978138719474}, {0.6052305714060737, 
         0.4396057105361364}, {0.5976711302748626, 0.4524795967932512}, {
         0.5960911016920734, 0.4554702224783791}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.28607577831531855`, 0.5224221701727922, -0.6244103404781232], 
        ArrowBox[{{0.5951568247744682, 0.45723859083401946`}, {
         0.5927892109749442, 0.4617199316897778}, {0.5881162010606963, 
         0.47133174522566335`}, {0.5836521005321192, 0.481315037400908}, {
         0.5793969093892127, 0.49166980821551143`}, {0.5753506276319772, 
         0.5023960576694741}, {0.5715132552604123, 0.5134937857627958}, {
         0.567884792274518, 0.5249629924954764}, {0.565976658393389, 
         0.5315701744775643}}]}}, 
      {Arrowheads[{{0.014544641283419734`, 1.}}], 
       {LABColor[
        0.30441711597832377`, 0.522389420083268, -0.5805755434075844], 
        ArrowBox[{{0.5654217421735044, 0.5334916499494111}, {
         0.5644652386742948, 0.536803677867516}, {0.5612112319484351, 
         0.5491561109287859}, {0.5580794095856325, 0.5621605607291573}, {
         0.5550697715858869, 0.5758170272686303}, {0.552182317949198, 
         0.5901255105472045}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.5859715666876599, 0.5341810589108015, 0.4715606640999832], 
        ArrowBox[{{0.9471696999278678, 0.23486105893306358`}, {
         0.9367946990900277, 0.23582062884844768`}, {0.926838318376281, 
         0.23678496056792023`}, {0.9172820658130466, 0.23775410819877488`}, {
         0.908107449426744, 0.23872812584830538`}, {0.8992959772437923, 
         0.23970706762380534`}, {0.8908291572906106, 0.2406909876325684}, {
         0.8748555061792349, 0.24267397877905889`}, {0.867658369958412, 
         0.24363150640020062`}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.46489483059791015`, 0.5262914865877171, -0.06783921406666273], 
        ArrowBox[{{0.8656758387972303, 0.24389526802543057`}, {
         0.8621555625861507, 0.24436361565742404`}, {0.8500000416774088, 
         0.24606817758111918`}, {0.8383889434530096, 0.24778766455014434`}, {
         0.8273222679129528, 0.24952207656449948`}, {0.8168000150572386, 
         0.25127141362418465`}, {0.8068221848858668, 0.2530356757291999}, {
         0.7973887773988373, 0.2548148628795451}, {0.7884997925961504, 
         0.2566089750752203}, {0.7867730954655772, 0.2569866577632498}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.372854727022905, 0.5222672186424732, -0.41701338413374733`], 
        ArrowBox[{{0.7848192877990452, 0.2574140166314165}, {
         0.7718756519364545, 0.26024519478009134`}, {0.7564703237994288, 
         0.2639475550213436}, {0.7422838081850738, 0.26771605579897706`}, {
         0.7293161050933891, 0.2715506971129917}, {0.7173382872920446, 
         0.2754552634646475}, {0.707812753657595, 0.2788336778934396}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.3100240944400444, 0.5223794083245865, -0.5671751705686855],
         ArrowBox[{{0.705929861545267, 0.2795077771089716}, {
         0.6956655258633851, 0.28348552478466216`}, {0.6859705822360701, 
         0.28761121975302106`}, {0.6769339290658748, 0.291813840251284}, {
         0.6684528987519087, 0.2960966022704538}, {0.6604805233644255, 
         0.30046191352089413`}, {0.6529698349736796, 0.30491218171296824`}, {
         0.6477286080719634, 0.3082392156762176}, {0.6473824828460298, 
         0.3084655118941059}, {0.6357996337803006, 
         0.31726700794351687`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2721956127165189, 0.5224469544428559, -0.657583179532064], 
        ArrowBox[{{0.634229964919004, 0.31850487235001085`}, {
         0.623086877099307, 0.3282993025351382}, {0.6121002866154133, 
         0.33865549954949553`}, {0.6021843180650562, 0.34946929924847586`}, {
         0.5932059342331941, 0.3607758503648333}, {0.5850320979047854, 
         0.37261030163132175`}, {0.581644918916745, 0.37824398239876866`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2641600360240004, 0.5224613026796581, -0.6767877697387952],
         ArrowBox[{{0.5806143684300583, 0.3799580319005013}, {
         0.5775728459409766, 0.38501680405603195`}, {0.5707382152029137, 
         0.3980395086470543}, {0.5664972413591101, 0.40709455114747917`}, {
         0.5624483912041034, 0.4165309628385298}, {0.5585916647378933, 
         0.4263487437202062}, {0.5549270619604801, 0.4365478937925083}, {
         0.5514545828718639, 0.4471284130554363}, {0.5495620683050532, 
         0.4534525856067538}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.2778046022954131, 0.5224369390931457, -0.6441780002327638],
         ArrowBox[{{0.5489886894022287, 0.4553686327444296}, {
         0.5481742274720444, 0.45809030150899005`}, {0.5450859957610216, 
         0.4694335591531694}, {0.5421898877387957, 0.48115818598797466`}, {
         0.5394448213624412, 0.4934146902910365}, {0.5368097145890327, 
         0.5063535803399859}, {0.5342845674185699, 0.5199748561348225}, {
         0.532002275620863, 0.5334914582615625}}]}}, 
      {Arrowheads[{{0.0034901279573456762`, 1.}}], 
       {LABColor[0.3023490796274136, 0.5223931127460867, -0.5855180375398141],
         ArrowBox[{{0.531686662186001, 0.5354663462160024}, {
         0.5295641518864824, 0.5492645649621585}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[0.6506243421675022, 0.5239269268697513, 0.7355524655334761], 
        ArrowBox[{{0.9793634403341379, 0.5105625196963015}, {
         0.9679467531120088, 0.5133740148890278}, {0.9570218462803165, 
         0.5162115766265566}, {0.9465887198390607, 0.5190752049088878}, {
         0.9366473737882414, 0.5219648997360216}, {0.9271011356668886, 
         0.5248825184957497}, {0.9178533330140319, 0.5278299185758646}, {
         0.9089039658296715, 0.5308070999763658}, {0.9026101590201715, 
         0.5329947536384484}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.5339957240284605, 0.5307942219100993, 0.24000698910498686`], 
        ArrowBox[{{0.9007210260899224, 0.5336513941579479}, {
         0.9002530341138074, 0.5338140626972536}, {0.8919005378664394, 
         0.5368508067385277}, {0.8838464770875678, 0.5399173321001886}, {
         0.8686336619353133, 0.5461397267846696}, {0.8544470256664872, 
         0.5524877151700635}, {0.8411190052905325, 0.5589677656757364}, {
         0.8285745427307064, 0.5655848255710221}, {0.8276903396876525, 
         0.5660897564411143}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.4485923194888264, 0.5252291863920159, -0.14046730753898629`], 
        ArrowBox[{{0.8259535759331771, 0.5670815485872519}, {
         0.8167385799102679, 0.5723438421252534}, {0.8025755841365659, 
         0.5811894930315402}, {0.8021143694438365, 0.5814922503481085}, {
         0.8016542321263347, 0.5817952951780473}, {0.788432130019262, 
         0.5918886870869962}, {0.7761015936373762, 0.6022974341514179}, {
         0.7644560850035682, 0.6130811479192758}, {0.7623971777837081, 
         0.6151867800362331}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.4038261891884938, 0.52233462082015, -0.3392082958848401], 
        ArrowBox[{{0.7609989192832121, 0.6166167706536115}, {
         0.7535644501102079, 0.6242199578745824}, {0.7426032823766111, 
         0.6353880836483091}, {0.7322569227029887, 0.6469699372463243}, {
         0.7225253710893411, 0.6589655186686286}, {0.7134086275356681, 
         0.6713748279152214}, {0.7093335476136967, 0.6774828514157814}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.3979186020014877, 0.5222224648647253, -0.3571120893822985],
         ArrowBox[{{0.7082235694551108, 0.6791465666821243}, {
         0.7048126720192895, 0.6842590656011436}, {0.6966434845175251, 
         0.6976794323414356}, {0.688901065030375, 0.7116359281360976}, {
         0.681585413557839, 0.7261285529851293}, {0.67463960850508, 
         0.7412490295996597}, {0.6710441246473191, 0.7498354424472031}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.42316515283717954`, 0.5235723076492605, -0.2537459689645353], 
        ArrowBox[{{0.6702716343074255, 0.7516802347592998}, {
         0.6680067282772607, 0.757089080690817}, {0.6648076349727035, 
         0.765278946665131}, {0.6616867728743812, 0.7736487062586017}, {
         0.6586441419822937, 0.7821983594712291}, {0.6556797422964413, 
         0.7909279063030134}, {0.6506280421961317, 0.8068668304503579}, {
         0.6481881539089338, 0.8151087884371048}, {0.6458023373724034, 
         0.8235424507378838}, {0.6447488061257775, 0.8274389190333112}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.4706838543848581, 0.5266687095235362, -0.04204896875422823], 
        ArrowBox[{{0.6442267887317712, 0.8293695919316435}, {
         0.6434681655180629, 0.8321753476316819}, {0.641183211277434, 
         0.841015009397486}, {0.6389450475820397, 0.8500689663142835}, {
         0.6367512473634016, 0.8593447486610606}, {0.6345993835530425, 
         0.8688498867168049}, {0.6324870290824841, 0.8785919107605029}, {
         0.6304117568832489, 0.888578351071142}, {0.6283711398868593, 
         0.8988167379277088}, {0.6267266823731914, 0.9074123297151931}}]}}, 
      {Arrowheads[{{0.008394165521403197, 1.}}], 
       {LABColor[
        0.5342121392082838, 0.5308083239025065, 0.24097112412712277`], 
        ArrowBox[{{0.6263513210884061, 0.9093767882804138}, {
         0.6243841632287047, 0.9200794723945731}, {0.6224329494299845, 
         0.9311188805628445}, {0.6205066825601987, 0.9424403563929916}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.010568640973647656`, 1.}}], 
       {LABColor[
        0.6673493840572978, 0.48578856699986117`, 0.7448826679234768], 
        ArrowBox[{{1., 0.12225511354322072`}, {0.9852976572951172, 
         0.12280459021452549`}, {0.9842910262542386, 0.12284343136033056`}, {
         0.9832880939054923, 0.12288228553418562`}, {0.9742209029166432, 
         0.12325609036342719`}, {0.9658519162206747, 0.12363291750630419`}, {
         0.9577622112418586, 0.12401095357463535`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.6987632272071167, 0.4141551168214761, 0.7624071390947194], 
        ArrowBox[{{0.9966792717519675, 0.7361717082413096}, {
         0.9815372915638106, 0.7433363750022561}, {0.9805444533207311, 
         0.7438248054405003}, {0.9795552329535033, 0.744313899409008}, {
         0.9708661033797906, 0.7489641879236094}, {0.9628239436464838, 
         0.7537681899374906}, {0.9550405718493393, 0.7586336773510837}, {
         0.9471278060841136, 0.7634684220648209}, {0.9394060015865383, 
         0.7683756890924887}, {0.9322342716886374, 0.7734524366397486}, {
         0.9278713574949684, 0.7766811699467155}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.6299450119643702, 0.5370464456730333, 0.6674634592268937], 
        ArrowBox[{{0.9262637048486717, 0.7778708980538288}, {
         0.9252825716306065, 0.7785969763948458}, {0.9182208566526403, 
         0.7837076200460241}, {0.9110845319712785, 0.7888057883111785}, {
         0.9041290326429299, 0.7939806941160403}, {0.8973543586675945, 
         0.7992323374606095}, {0.890760510045272, 0.804560718344886}, {
         0.878115288859667, 0.8154476927325612}, {0.8661933690861142, 
         0.8266416172790656}, {0.8644202003987227, 0.8284512929901177}}]}}, 
      {Arrowheads[{{0.010928654764349266`, 1.}}], 
       {LABColor[0.583611472966232, 0.5340272710676054, 0.4610463877252348], 
        ArrowBox[{{0.8630204694804714, 0.8298798423790054}, {
         0.8548897039360286, 0.8381780088324651}, {0.8440992466208243, 
         0.850092384240825}, {0.8338219971405013, 0.8623847435041455}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.21275484455364801`, 0.5225530912205808, -0.7996433748138878], 
        ArrowBox[{{0.24239394321155963`, 0.03970508173854177}, {
         0.25095800240784294`, 0.04178678806446408}, {0.25962073653753004`, 
         0.044139579425369446`}, {0.2683229406405787, 
         0.046600804800268035`}, {0.2770054097569466, 0.04900781316817001}, {
         0.2855492641264952, 0.0515755123658043}, {0.29393738668633207`, 
         0.05448894919233461}, {0.3022632165222844, 0.057540681070423344`}, {
         0.310620192720179, 0.060523265422732876`}, {0.3187093593316979, 
         0.06348615306814057}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.21300179150767046`, 0.5225526502748329, -0.7990531850569762], 
        ArrowBox[{{0.32058734747908424`, 0.06417401971094028}, {
         0.3243033194208769, 0.06553510026296415}, {0.337465470117889, 
         0.07101724669482205}, {0.3501066448112153, 0.07696970471830658}, {
         0.36222684350085566`, 0.08339247433341772}, {0.37369795988556265`, 
         0.09038325930001387}, {0.3843918876640887, 0.09803976337795338}, {
         0.3901440779810938, 0.1028670569886239}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2101176058794363, 0.5225578002447678, -0.8059462314666944],
         ArrowBox[{{0.39167608387129293`, 0.10415273111234075`}, {
         0.3943086268364339, 0.10636198656723628`}, {0.4034481774025982, 
         0.11534992886786255`}, {0.41181348334775686`, 
         0.12516710730900116`}, {0.4194074886570851, 0.135977038919821}, {
         0.4262301933305831, 0.14777972370032214`}, {0.43228159736825067`, 
         0.16057516165050456`}, {0.4357669543430509, 
         0.16978695944767622`}}]}}, 
      {Arrowheads[{{0.0032185913152847877`, 1.}}], 
       {LABColor[
        0.21411285408672084`, 0.5225506663737893, -0.7963978060666217], 
        ArrowBox[{{0.43647470511842784`, 0.17165754460744664`}, {
         0.43798001497183925`, 0.17563607825320351`}, {0.4405815089093049, 
         0.183854754029157}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.0006814964212715608, 1.}}], 
       {LABColor[0.7716697249553173, 0.2479053539631427, 0.8030786294275399], 
        ArrowBox[{{0.9882897300645124, 0.9849170559257501}, {
         0.9872721112502868, 0.9858249367836376}, {0.9862582559085801, 
         0.986734772893514}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.622650899521389, 0.5365711485225637, 0.6349680064244537], 
        ArrowBox[{{0.9649788507832221, 0.4566879426496305}, {
         0.9522282190970159, 0.4595037052137873}, {0.939963518748015, 
         0.46234900173465016`}, {0.928184749736219, 0.46522383221221886`}, {
         0.916891912061628, 0.46812819664649363`}, {0.9060850057242422, 
         0.4710620950374743}, {0.8957640307240614, 0.4740255273851609}, {
         0.8875070854446876, 0.47653825227436625`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.5063167831027126, 0.5289906136091769, 0.11669661714333102`], 
        ArrowBox[{{0.8855955334328641, 0.4771262968309905}, {
         0.8765798747353153, 0.48004099395065225`}, {0.8676187198649982, 
         0.4830953124986262}, {0.8589475485683831, 0.4861837336636448}, {
         0.8505663608454698, 0.48930625744570805`}, {0.8424751566962582, 
         0.4924628838448159}, {0.8271626991189409, 0.4988784444941659}, {
         0.8130101758364312, 0.5054304156116946}, {0.8112045739637819, 
         0.5063492306151612}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.41956194917107237`, 0.5233375165833908, -0.2697983311381169], 
        ArrowBox[{{0.8094220879107095, 0.5072562826922783}, {
         0.7998507271046762, 0.5121268524703616}, {0.7875174931796235, 
         0.5189758103431272}, {0.7759365143305282, 0.5259835267666775}, {
         0.7650338308266476, 0.5331562392776981}, {0.7541670404135973, 
         0.5409463842490015}, {0.753811411124427, 0.5412126894976989}, {
         0.7534565027055664, 0.541479224751137}, {0.7426894190477157, 
         0.5509018519639234}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.3732014862390246, 0.5222665994730549, -0.41618464851204845`], 
        ArrowBox[{{0.7411968376399731, 0.5522325002142575}, {
         0.7302721215425164, 0.562845755464337}, {0.7197294407161041, 
         0.5741304657124242}, {0.7098864330597671, 0.585816139221503}, {
         0.6999787866592807, 0.5975379349933577}, {0.6906415359405709, 
         0.609732938551756}, {0.6887410655767728, 0.6124791411662588}}]}}, 
      {Arrowheads[{{0.020000000000000018`, 1.}}], 
       {LABColor[0.3640778102785747, 0.5222828906078665, -0.4379897366474873],
         ArrowBox[{{0.6876029479779219, 0.6141237348337601}, {
         0.681874680903638, 0.6224011498966981}, {0.6736782215484813, 
         0.6355425690281835}, {0.6659640220617538, 0.649234395881676}, {
         0.658643946630107, 0.6635538303926385}, {0.6517179952535413, 
         0.6785008725610714}, {0.6493299288089871, 0.6841950369662727}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.38183466824867596`, 0.5222511841588129, -0.3955518141779748], 
        ArrowBox[{{0.6485564228300467, 0.686039403659895}, {
         0.6451861679320564, 0.6940755223869743}, {0.6420547764166789, 
         0.7021283176449448}, {0.6389953671644902, 0.7103982497642176}, {
         0.6360079401754907, 0.7188853187447929}, {0.6330924954496803, 
         0.7275895245866709}, {0.6302490329870587, 0.7365108672898513}, {
         0.6274775527876262, 0.7456493468543341}, {0.6247780548513828, 
         0.7550049632801196}, {0.6229250835925566, 0.76175584088314}}]}}, 
      {Arrowheads[{{0.018854928738987715`, 1.}}], 
       {LABColor[
        0.4201582052411608, 0.523376369673918, -0.26714199547902356`], 
        ArrowBox[{{0.6223957056402931, 0.7636845085537503}, {
         0.6221505391783284, 0.7645777165672075}, {0.6199766612312718, 
         0.7728927443180661}, {0.6178526618825934, 0.7814104225563411}, {
         0.615776518503408, 0.7901399807252519}, {0.6137462084648309, 
         0.7990906482680182}, {0.6117597091379768, 0.8082716546278597}, {
         0.6098149978939612, 0.817692229247996}, {0.6079100521038989, 
         0.8273616015716467}, {0.6060428491389052, 0.8372890010420317}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.6776930203990006, 0.4622018203858617, 0.7506529506619335], 
        ArrowBox[{{0.9871402777752747, 0.6794925766156893}, {
         0.9779493822953746, 0.6832246249574854}, {0.9690733085003005, 
         0.6869967456318199}, {0.9605120563900522, 0.6908089386386931}, {
         0.9522656259646299, 0.6946612039781047}, {0.9442909682102081, 
         0.6985559602027925}, {0.9365450341129611, 0.702495625865494}, {
         0.9217393368899915, 0.7105096855049379}, {0.9152183831095543, 
         0.7143381925559112}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.5912241678905662, 0.5345233276109086, 0.4949611334255311], 
        ArrowBox[{{0.9134936659431571, 0.7153507885740422}, {
         0.9077705531757874, 0.7187108764263933}, {0.8945607018504174, 
         0.7271066921598156}, {0.8843314129411378, 0.7340902751012879}, {
         0.8745329972646518, 0.7412130267235578}, {0.8738860303847987, 
         0.7416985963076553}, {0.873240894735857, 0.7421848226424774}, {
         0.8659573807130303, 0.7481636610003704}, {0.8592160394719667, 
         0.7543984248526963}, {0.8526915673436083, 0.7607355589027951}, {
         0.8498653099850735, 0.7634139788358976}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.5369354358811387, 0.5309857786865682, 0.2531034787064589], 
        ArrowBox[{{0.8484136387616444, 0.7647897152419972}, {
         0.8460586606588972, 0.7670215078540076}, {0.8395865761529127, 
         0.773434358754188}, {0.8335765973801497, 0.7801381805076505}, {
         0.8277514609006758, 0.7869583906024263}, {0.8218339032745572, 
         0.7937204065265456}, {0.8158539335044397, 0.8004638163151432}, {
         0.8100264028862572, 0.8073445963446668}, {0.8043513114200095, 
         0.8143627466151162}, {0.7988286591056968, 0.8215182671264918}, {
         0.7961060202950458, 0.8252156822576378}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.5276420099405668, 0.5303802027645924, 0.21170103442203955`], 
        ArrowBox[{{0.7949201226054818, 0.8268261625182701}, {
         0.7934584459433192, 0.8288111578787936}, {0.7882406719328763, 
         0.8362414188720212}, {0.7831753370743686, 0.8438090501061748}, {
         0.7782624413677958, 0.8515140515812546}, {0.7734800286599203, 
         0.859378730984546}, {0.7688061427975045, 0.8674253960033347}, {
         0.7642407837805484, 0.8756540466376206}, {0.7597839516090518, 
         0.8840646828874036}, {0.7554356462830151, 0.892657304752684}, {
         0.7540686966555675, 0.895486331429855}}]}}, 
      {Arrowheads[{{0.016564207062563525`, 1.}}], 
       {LABColor[
        0.5559905011640052, 0.5322274401363685, 0.33799426965424884`], 
        ArrowBox[{{0.7531985725864557, 0.8972871323917473}, {
         0.7511958678024381, 0.9014319122334619}, {0.7470646161673206, 
         0.9103885053297367}, {0.7430418913776629, 0.9195270840415091}, {
         0.739113957091041, 0.9288822023133537}, {0.7352670769650312, 
         0.9384884140898462}, {0.7315012509996333, 0.948345719370986}, {
         0.7278164791948476, 0.9584541181567736}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.25439757030048465`, 0.5224787344304004, -0.7001195305820382], 
        ArrowBox[{{0.10402995208991704`, 0.3783794798094368}, {
         0.1065864246781328, 0.3912462721060737}, {0.10919955424821481`, 
         0.4048315354944527}, {0.11186934080016313`, 0.4191352699745741}, {
         0.11459578433397768`, 0.4341574755464377}, {0.11738012427835247`, 
         0.45006967160535005`}, {0.1185490658231868, 
         0.45704749436676895`}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.2766069205327967, 0.5224390776604447, -0.6470403943494847],
         ArrowBox[{{0.11887950598971335`, 0.4590200078131986}, {
         0.12022360006198135`, 0.4670433775466176}, {0.12166751389351609`, 
         0.47592829672313475`}, {0.12312621168486436`, 0.4850785933702406}, {
         0.12459969343602616`, 0.4944942674879353}, {0.12608795914700147`, 
         0.5041753190762187}, {0.12801068436824362`, 0.5170181123220979}, {
         0.12995813802869466`, 0.5304768696338906}, {0.1310249217347025, 
         0.538090103439697}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.30368635286764584`, 0.5223907249257903, -0.5823220274019232], 
        ArrowBox[{{0.13130245496681875`, 0.5400707536624954}, {
         0.1319303201283546, 0.5445515910115967}, {0.13392723066722342`, 
         0.5592422764552162}, {0.13594901294973022`, 0.5746735703892903}, {
         0.13799581028030403`, 0.5909701172383601}, {0.13902858958861608`, 
         0.5994428605060186}, {0.14006762265894487`, 0.6081319170024259}, {
         0.14111290949129043`, 0.6170372867275821}, {0.1413887815587628, 
         0.6194303636556746}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.3365632680237343, 0.5223320202699783, -0.5037479925822443],
         ArrowBox[{{0.14161782314198093`, 0.6214172053587694}, {
         0.14216445008565276`, 0.6261589696814873}, {0.14322225514359313`, 
         0.6355515784280781}, {0.14428633536667276`, 0.6452697255312912}, {
         0.1453566907548917, 0.6553134109911266}, {0.1464333213082499, 
         0.6656826348075843}, {0.14751622702674744`, 0.6763773969806643}, {
         0.14860540791038424`, 0.6873976975103666}, {0.14970086395916032`, 
         0.6987435363966911}, {0.14991241364254682`, 
         0.7009846239952305}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.3764863534470098, 0.5222607340505262, -0.4083339949713236],
         ArrowBox[{{0.15010037007788862`, 0.7029757725026035}, {
         0.1508025951730757, 0.7104149136396379}, {0.15186348092227508`, 
         0.7219534426605372}, {0.15293010297092446`, 0.7339043744659219}, {
         0.15400246131902376`, 0.7462677090557915}, {0.15508055596657305`, 
         0.7590434464301467}, {0.1561643717281608, 0.7722908425926729}, {
         0.15698573897545842`, 0.7826780183989502}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.4269359448786167, 0.5238180190673829, -0.23694699640026615`], 
        ArrowBox[{{0.1571433970895246, 0.7846717946950951}, {
         0.15725389341837545`, 0.7860691535470559}, {0.1583491210372171, 
         0.8003783792932964}, {0.15945005458468564`, 0.8152185198313935}, {
         0.1605566714205146, 0.8306776681155228}, {0.1616689489044374, 
         0.8468439170998584}, {0.16222721038943402`, 0.8551922043546041}, {
         0.16278688703645408`, 0.8637172667844011}, {0.16283532414272583`, 
         0.8644684661889052}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.49060728185071506`, 0.5279669549750744, 0.046710397370236335`], 
        ArrowBox[{{0.16296401627713863`, 0.8664643214778829}, {
         0.16334797884549762`, 0.87241910438925}, {0.16391048581656462`, 
         0.8812977171691505}, {0.1644744024628323, 0.8903754873705261}, {
         0.16503972329747774`, 0.8996747972397996}, {0.1656064483205011, 
         0.9091956467769716}, {0.16617457753190226`, 0.9189380359820418}, {
         0.1667441065678268, 0.9289220711734322}, {0.16731503106442014`, 
         0.9391678586695638}, {0.16770477332927258`, 
         0.9463233532631987}}]}}, 
      {Arrowheads[{{0.010047923952531517`, 1.}}], 
       {LABColor[0.5650768770524952, 0.532819524314074, 0.3784743007941272], 
        ArrowBox[{{0.1678135471997599, 0.9483203931338822}, {
         0.16788735102168237`, 0.9496753984704366}, {0.1684610664396133, 
         0.9604446905760491}, {0.16913047460564248`, 0.9733342362170702}, {
         0.16980176238994563`, 0.986633007097653}, {0.16984714566346765`, 
         0.9875446443955713}, {0.1698925374842732, 0.9884582510371873}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2088249718478549, 0.5225601083577873, -0.8090355563295769],
         ArrowBox[{{0.10928875266273906`, 0.11065705048235165`}, {
         0.11550359011098522`, 0.11753062454165476`}, {0.12203109825631969`, 
         0.12489043249179016`}, {0.1288712770987424, 0.13273647433275781`}, {
         0.13602412663825345`, 0.1410687500645577}, {0.14349398149288312`, 
         0.14998068073634363`}, {0.1512851762806618, 0.15956568739726928`}, {
         0.1593977110015895, 0.16982377004733465`}, {0.1608922814132982, 
         0.17176088518574292`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2193100051246634, 0.5225413863984195, -0.7839768984273353],
         ArrowBox[{{0.16211400334117415`, 0.17334436096103822`}, {
         0.1678315856556662, 0.18075492868653978`}, {0.17656948434545797`, 
         0.19251796199752397`}, {0.18559409117353076`, 
         0.20527166866292645`}, {0.1902139101394226, 0.21202002450353458`}, {
         0.19490540613988463`, 0.21901604868274724`}, {0.199668579174917, 
         0.22625974120056455`}, {0.2045034292445196, 0.23375110205698638`}, {
         0.207795342765516, 0.23897657382539914`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.23044397249666218`, 0.522521505709514, -0.7573673234165671], 
        ArrowBox[{{0.2088613870845728, 0.24066877638709402`}, {
         0.20915582911249714`, 0.24113616366641935`}, {0.21385911760948623`, 
         0.24882309897045166`}, {0.21861329473548693`, 0.2568119079690833}, {
         0.2234183604904992, 0.2651025906623144}, {0.22826739335306315`, 
         0.2737361322073454}, {0.23315347180171875`, 0.2827535177613768}, {
         0.23807659583646612`, 0.2921547473244088}, {0.24303676545730515`, 
         0.3019398208964412}, {0.24733915461442407`, 
         0.3107628931247783}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.24345891993994817`, 0.5224982663634121, -0.7262623085838216], 
        ArrowBox[{{0.2482089893228332, 0.3125637777651074}, {
         0.2530339007282249, 0.3229073191026602}, {0.2580622811960473, 
         0.334151198495635}, {0.2631105368854446, 0.3459018314151865}, {
         0.26817136360863986`, 0.35822201153944544`}, {0.27323745717785614`, 
         0.3711745325465425}, {0.2783036019625284, 0.38481653236647934`}, {
         0.27886795171662887`, 0.38642100652486266`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2598308952552567, 0.5224690327454986, -0.6871341801574006],
         ArrowBox[{{0.2795315679968905, 0.3883077003083293}, {
         0.28336458233209183`, 0.39920514892925757`}, {0.2850164664357201, 
         0.40407184641106275`}, {0.2851279514533903, 0.40440351180288}, {
         0.28893730297109294`, 0.4166008467571778}, {0.29273726255835747`, 
         0.4293393090077319}, {0.2965208548508635, 0.44276751892588795`}, {
         0.30029040497005116`, 0.4568359363878641}, {0.30244374712951405`, 
         0.4649257927290954}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.28080693435781695`, 0.5224315781622457, -0.6370025902865581], 
        ArrowBox[{{0.30295819071493446`, 0.4668584975170596}, {
         0.30405645314705737`, 0.47098454189036154`}, {0.3078014552663822, 
         0.4859337310177216}, {0.31152541132802575`, 0.5016835037699442}, {
         0.31522832133198797`, 0.5182338601470294}, {0.3170707689128392, 
         0.5268573541229268}, {0.3189057246802713, 0.5357771878611025}, {
         0.3207050291496546, 0.5448513488772824}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.30729088623074, 0.522384288710913, -0.5737073891782392], 
        ArrowBox[{{0.32108181390296975`, 0.5468155334806373}, {
         0.32255316077487817`, 0.5545058746242888}, {0.3243656411020529, 
         0.5643147276492994}, {0.3261706296158085, 0.5744199204365882}, {
         0.327968126316145, 0.5848214529861552}, {0.3297581312030624, 
         0.5955193252980007}, {0.33153962805900095`, 0.6066055563986252}, {
         0.33331160066640086`, 0.6181721653145297}, {0.3344114396081156, 
         0.6256899714792661}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[0.3401213541820568, 0.5223256669907159, -0.4952443606457281],
         ArrowBox[{{0.3347009534858613, 0.6276689059689834}, {
         0.3350740490252622, 0.6302191520457141}, {0.33682697313558496`, 
         0.6427465165921784}, {0.3385703729973692, 0.6557542589539228}, {
         0.34030424861061476`, 0.669242379130947}, {0.34202859997532176`, 
         0.683210877123251}, {0.3437434270914902, 0.6976597529308353}, {
         0.3448159309130111, 0.7070237604586649}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.3800846104230971, 0.5222543090426962, -0.39973435697040627`], 
        ArrowBox[{{0.3450362425364172, 0.709011589032992}, {
         0.34588738837482896`, 0.7166929781292342}, {0.3469533130296001, 
         0.7266439593013762}, {0.34801509370999834`, 0.7369045542759088}, {
         0.3490726504286933, 0.7474897891181543}, {0.35012590319835446`, 
         0.7584146898934347}, {0.35117477203165137`, 0.7696942826670721}, {
         0.35221917694125343`, 0.7813435935043879}, {0.3528485334419955, 
         0.7886269811241803}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.4314343294211772, 0.5241111416880593, -0.2169065811019444],
         ArrowBox[{{0.3530207115583243, 0.7906195560151837}, {
         0.3532590379398302, 0.7933776484707046}, {0.3542942750400512, 
         0.8058114736313438}, {0.355324808254586, 0.8186600950516278}, {
         0.35635055759610396`, 0.8319385387968782}, {0.35737144307727475`, 
         0.8456618309324174}, {0.35838738471076775`, 0.8598449975235669}, {
         0.35911437174007826`, 0.8703861361613661}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.49570966916647907`, 0.52829943547503, 0.06944166008318234],
         ArrowBox[{{0.3592519781746944, 0.8723813966629428}, {
         0.35939830250925253`, 0.8745030646356488}, {0.3604041164853986, 
         0.8896510583339853}, {0.36140485215882834`, 0.9053604662191973}, {
         0.3624005953388516, 0.9217350396263629}, {0.36339135647266885`, 
         0.938838200222489}, {0.36388487203700043`, 0.9476828199873518}, {
         0.36413229599352476`, 0.9522317560404806}}]}}, 
      {Arrowheads[{{0.01023621927902509, 1.}}], 
       {LABColor[0.5708494738015409, 0.5331956768353134, 0.4041913632431211], 
        ArrowBox[{{0.3642409186553352, 0.9542288041413889}, {
         0.3643771460074808, 0.9567333696745827}, {0.36486816706167285`, 
         0.9659960854775075}, {0.36535791999149736`, 0.9754766831232832}, {
         0.3658464002743913, 0.9851823096210327}, {0.3663336033877913, 
         0.9951201119798776}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.014328504191344375`, 1.}}], 
       {LABColor[
        0.6681334498315702, 0.48400065024258787`, 0.7453200654743611], 
        ArrowBox[{{1., 0.22623099042666264`}, {0.9933276507920225, 
         0.22671024287574615`}, {0.9783648858594283, 0.22785313735121115`}, {
         0.9773835603839034, 0.22793052594883328`}, {0.9764057859150918, 
         0.22800794592884016`}, {0.9674018409252968, 0.22876776247663588`}, {
         0.9590932313954981, 0.2295351753811365}, {0.9510627560496976, 
         0.23030562682831904`}, {0.942893213611898, 
         0.2310745590041606}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.22937946320672994`, 0.5225234064855196, -0.7599114425839494], 
        ArrowBox[{{0.1357660911174889, 0.25079511358684964`}, {
         0.14166975778660146`, 0.2645855333331925}, {0.14777727965327664`, 
         0.27933837622987556`}, {0.1540886567175145, 0.29505364227689873`}, {
         0.1580745487318852, 0.3052785923731846}, {0.16213648387616966`, 
         0.3160131470581384}, {0.16546752304999202`, 
         0.3250646046867767}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.24455895991170318`, 0.5224963021442142, -0.7236332730239659], 
        ArrowBox[{{0.16615825664627026`, 0.326941540247464}, {
         0.1662744621503679, 0.32725730633176}, {0.17048848355447987`, 
         0.3390110701940495}, {0.17477639220755653`, 0.3513702646602748}, {
         0.17913603222864863`, 0.3644307157457036}, {0.18356740361775623`, 
         0.37819242345033593`}, {0.18807050637487926`, 0.3926553877741717}, {
         0.19113384382508938`, 0.4029294810827768}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.26300617432961293`, 0.5224633630023283, -0.6795454362814576], 
        ArrowBox[{{0.1917053057429357, 0.40484610083547984`}, {
         0.19264143893950014`, 0.4079857875226667}, {0.197276299751101, 
         0.4243498015012762}, {0.19961770324951902`, 0.4329194138268741}, {
         0.20197508880968207`, 0.4417474297100006}, {0.2043484564315901, 
         0.45083384915065583`}, {0.2067378061152432, 0.4601786721488398}, {
         0.2098046634345317, 0.4725526998454395}, {0.21210064485752753`, 
         0.48219284978302285`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.28582200064035945`, 0.5224226233153997, -0.625016855285672], 
        ArrowBox[{{0.2125640210632612, 0.4841384300285948}, {
         0.21289377160065934`, 0.48552295543924423`}, {0.2160051306136262, 
         0.49908943893025404`}, {0.21913874047343215`, 0.5132521503184688}, {
         0.2222927516427501, 0.5281312879927827}, {0.2254653145842527, 
         0.5438470503420898}, {0.22705855296957325`, 0.5520186657698657}, {
         0.22865642929794003`, 0.5603994373663901}, {0.2290329456357217, 
         0.5624176709644835}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.3139628982576782, 0.5223723752400854, -0.557761644182609], 
        ArrowBox[{{0.2293997321959519, 0.5643837502149804}, {
         0.2302589435693529, 0.5689893651316624}, {0.23186609578381198`, 
         0.5777884490656833}, {0.23347734186727448`, 0.586849448221051}, {
         0.23509213774569765`, 0.5962251216503641}, {0.2367104834190814, 
         0.6059154693536226}, {0.23833237888742584`, 0.6159204913308265}, {
         0.23995782415073103`, 0.6262401875819762}, {0.24158681920899677`, 
         0.6368745581070709}, {0.24254361142899095`, 
         0.6432915094449688}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.348389125333147, 0.5223109041500584, -0.4754848383419274], 
        ArrowBox[{{0.24283855854720418`, 0.6452696414419442}, {
         0.2432193640622232, 0.6478236029061113}, {0.24485545871041028`, 
         0.659087321979097}, {0.2464246435110052, 0.6702202164973688}, {
         0.24799625950090196`, 0.6817516341469831}, {0.2495703066801005, 
         0.6936815749279396}, {0.2511467850486009, 0.7060100388402383}, {
         0.2527254080956102, 0.7187944448632181}, {0.25341126432226446`, 
         0.7245650647795285}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.3900076997705452, 0.5222365904841888, -0.37601871442294], 
        ArrowBox[{{0.253647309231468, 0.7265510866325904}, {
         0.25430588931033554`, 0.7320922119762177}, {0.25588822869277705`, 
         0.7459033401792373}, {0.2574724262429345, 0.7602278294722767}, {
         0.2590581825022726, 0.7751512400488694}, {0.26064519801225594`, 
         0.7907591321025484}, {0.26214044172784157`, 
         0.8060972018986139}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.44464488112953676`, 0.5249719643902314, -0.15805324385372815`], 
        ArrowBox[{{0.2623305326876434, 0.8080881440998381}, {
         0.26382300678415843`, 0.8240283606411661}, {0.2646181880593948, 
         0.8327952518155787}, {0.26541356824850737`, 0.8417768295924207}, {
         0.26620914735149614`, 0.8509730939716925}, {0.2670049253683611, 
         0.860384044953394}, {0.2678008627975216, 0.8700292914873284}, {
         0.26859692013739656`, 0.8799284425232982}, {0.2692134412279815, 
         0.8877904768484752}}]}}, 
      {Arrowheads[{{0.013125419591560243`, 1.}}], 
       {LABColor[
        0.5110622921764979, 0.5292998392974192, 0.13783797838997935`], 
        ArrowBox[{{0.26936979623103297`, 0.8897843557597988}, {
         0.26939309738798617`, 0.8900814980613034}, {0.27018939454929025`, 
         0.9004884581013427}, {0.27101719619333614`, 0.9115953889394384}, {
         0.27184506174131856`, 0.9230173780628542}, {0.2719009552414814, 
         0.9237991412716192}, {0.2719568489263913, 0.9245824123541461}, {
         0.27254264500771863`, 0.9331335789327716}, {0.2731284486823846, 
         0.9421508969271888}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.20489390187684747`, 0.5225671276328174, -0.818430599243855], 
        ArrowBox[{{0.12817008066419666`, 0.033744650000811914`}, {
         0.14121112550784637`, 0.03756111903550994}, {0.15525811723435323`, 
         0.04181244954898238}, {0.1697704578702626, 0.04630813961384011}, {
         0.185213496324977, 0.05129254878146841}, {0.2015051183190236, 
         0.05682270933868944}, {0.20443703334599492`, 
         0.05786260918924183}}]}}, 
      {Arrowheads[{{0.007988011279210946, 1.}}], 
       {LABColor[0.2119581710449468, 0.5225545137519801, -0.8015473810661596],
         ArrowBox[{{0.2063219814338432, 0.05853116786738241}, {
         0.2099383552884942, 0.05981383349595552}, {0.2185632095729296, 
         0.06295565357232531}, {0.22734062676203592`, 0.06626664124181889}, {
         0.23623155244551905`, 0.06976526817845627}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.6836494198525315, 0.4486193548001595, 0.7539757771626575], 
        ArrowBox[{{0.9664255782974072, 0.8138542243620266}, {
         0.9566743797857816, 0.8200868470510831}, {0.9472888189925883, 
         0.826420511907501}, {0.9382688959178271, 0.8328552189312799}, {
         0.9296146105614981, 0.8393909681224199}, {0.9212610377445344, 
         0.8460417126086874}, {0.9131432522878686, 0.8528214055178488}, {
         0.9052612541915015, 0.8597300468499044}, {0.9027271495894222, 
         0.8620624424901967}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.6412180112765665, 0.5377810140653106, 0.7176849522399193], 
        ArrowBox[{{0.9012555825620187, 0.8634168761297148}, {
         0.8976150434554324, 0.8667676366048538}, {0.8902046200796617, 
         0.8739341747826971}, {0.8830299840641894, 0.8812296613834345}, {
         0.8760911354090153, 0.8886540964070657}, {0.8693880741141394, 
         0.896207479853591}, {0.8628907383073237, 0.9039033959873293}, {
         0.8565690661163299, 0.9117554290725998}, {0.8504230575411579, 
         0.9197635791094024}, {0.8480602315778369, 0.9229946724788584}}]}}, 
      {Arrowheads[{{0.019318178483499232`, 1.}}], 
       {LABColor[0.6321497068623809, 0.537190107456543, 0.6772854299686557], 
        ArrowBox[{{0.8468796635397614, 0.9246090637286719}, {
         0.8444527125818078, 0.9279278460977372}, {0.8386440047148952, 
         0.936259877721703}, {0.8329829074170358, 0.944771321665398}, {
         0.8274694206882302, 0.9534621779288225}, {0.8221035445284788, 
         0.9623324465119746}, {0.8147074410805801, 0.9752814051108352}, {
         0.807571652138628, 0.9886429065305865}, {0.8070986981359971, 
         0.9895588742479481}, {0.8066268644761934, 0.9904768275583291}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.012369244258638357`, 1.}}], 
       {LABColor[
        0.5576601777673147, 0.5323362391901206, 0.34543272055315055`], 
        ArrowBox[{{0.5130301715521834, 0.9410983315713383}, {
         0.5126841735882436, 0.9516193234939931}, {0.5123415868552764, 
         0.962402414201103}, {0.511945768853509, 0.9753535632435084}, {
         0.511554434804311, 0.9887173775047797}, {0.5115281665136215, 
         0.9896335220050491}, {0.5115019183823667, 0.9905516527721465}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.007038289155904382, 1.}}], 
       {LABColor[
        0.6843290879725903, 0.44706949755461733`, 0.7543549356221679], 
        ArrowBox[{{1., 0.6069952195382747}, {0.9927789147119386, 
         0.6092161935948803}, {0.9917445514382636, 0.6095464224511753}, {
         0.9907140513882005, 0.6098769858669565}, {0.9817127772362506, 
         0.6129847051201267}, {0.97339333958227, 0.6161677436946045}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.017384535181410282`, 1.}}], 
       {LABColor[0.5365171057564666, 0.530958519562478, 0.25123980757054154`],
         ArrowBox[{{0.4465968529229171, 0.9188731739482855}, {
         0.4467885177380829, 0.9288597149593839}, {0.44697894195891463`, 
         0.9391081552442834}, {0.4471681255854124, 0.9496184948029844}, {
         0.4473560686175763, 0.9603907336354853}, {0.447573149368882, 
         0.9732785842158334}, {0.44778857857643606`, 0.9865755655527592}, {
         0.44780306683947124`, 0.9874870791991895}, {0.4478175476206146, 
         0.9884005617260779}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.01480752583493913, 1.}}], 
       {LABColor[0.5421181956534361, 0.5313234963966526, 0.2761928027172412], 
        ArrowBox[{{0.3076689887913072, 0.9240656998505253}, {
         0.3083688626987255, 0.9342825844080866}, {0.3090679852769635, 
         0.9447605634736894}, {0.3097663565260212, 0.9554996370473323}, {
         0.31057074037683263`, 0.9682345538552725}, {0.31137406192941286`, 
         0.9813701153273932}, {0.31142825978608035`, 0.9822704453709956}, {
         0.3114824526924155, 0.9831727025675744}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2456367709012225, 0.5224943776168408, -0.7210573635197605],
         ArrowBox[{{0.06318161103408829, 0.34429879521180295`}, {
         0.06478170762865061, 0.35551799204631124`}, {0.06642070190026692, 
         0.36725813214660746`}, {0.0680985938489372, 0.3795192155126915}, {
         0.06981705082524062, 0.3924002658326979}, {0.07157774017975632, 
         0.40600030679476085`}, {0.07338066191248434, 0.4203193383988804}, {
         0.07378220461880264, 0.4235919149899638}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.26616580347603114`, 0.5224577212034962, -0.6719940948800744], 
        ArrowBox[{{0.07402577647600748, 0.4255770277702304}, {
         0.07522581602342462, 0.4353573606450566}, {0.07711491084726126, 
         0.45128604767433983`}, {0.07904965471867831, 0.46827707362778054`}, {
         0.08003414504722949, 0.4771709637010599}, {0.08103004763767577, 
         0.4863304385053786}, {0.08203736249001715, 0.49575549804073676`}, {
         0.08301643741492268, 0.5050689507552258}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.29132828896284185`, 0.5224127913479163, -0.6118571263900672], 
        ArrowBox[{{0.08322143214001762, 0.5070584163069108}, {
         0.08437452294307815, 0.518302336769155}, {0.08571271237920126, 
         0.531775073192369}, {0.087070657912623, 0.5458643515767766}, {
         0.08844835954334333, 0.5605701719223776}, {0.08984625641047868, 
         0.5760173050711489}, {0.09077518311476308, 0.5867000325690385}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.32212116502705734`, 0.52235780792924, -0.538263831381072], 
        ArrowBox[{{0.09094844121429198, 0.5886925138439687}, {
         0.09126478765314545, 0.5923305218650675}, {0.09198179116530313, 
         0.600811911628957}, {0.09270395327134365, 0.6095098223041334}, {
         0.09343127397126703, 0.6184242538905966}, {0.09416375326507327, 
         0.6275552063883466}, {0.09490149760003923, 0.6369573446545769}, {
         0.09564461342344178, 0.6466853335464808}, {0.09639310073528091, 
         0.6567391730640582}, {0.09714695953555663, 0.6671188632073092}, {
         0.09724093162411898, 0.6684439183851677}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.35928978235124287`, 0.5222914400575385, -0.44943286235723306`], 
        ArrowBox[{{0.09738241502617381, 0.6704389077202126}, {
         0.09790618982426896, 0.677824403976234}, {0.09867079160141785, 
         0.6888557953708323}, {0.09944076486700333, 0.7002130373911041}, {
         0.10021610962102541`, 0.7118961300370497}, {0.10096375202902091`, 
         0.7234473534042802}, {0.10171645883810404`, 0.7354114530618636}, {
         0.10247423004827476`, 0.7477884290097997}, {0.10262204467143293`, 
         0.7502667181207825}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.40411066781793215`, 0.5223810076806632, -0.3370818745389537], 
        ArrowBox[{{0.10274112069460171`, 0.7522631701990219}, {
         0.10323706565953311`, 0.7605782812480887}, {0.1040050086222276, 
         0.773840334538144}, {0.10477810188670668`, 0.7876339136413794}, {
         0.10555634545297041`, 0.8019590185577947}, {0.1063397393210188, 
         0.8168156492873905}, {0.10712072658572701`, 
         0.8321428813289624}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.4638635444295685, 0.5262242861735524, -0.07243361966036885], 
        ArrowBox[{{0.10721898979554403`, 0.8341404657059844}, {
         0.10792214298009076`, 0.8484762595962128}, {0.10832101440148081`, 
         0.8568338568723095}, {0.1087211940255197, 0.8653684320279625}, {
         0.1091226818522074, 0.874079985063172}, {0.10952547788154392`, 
         0.8829685159779378}, {0.10992958949369332`, 0.8920564317421626}, {
         0.11033502406881956`, 0.9013661393257484}, {0.11074178160692277`, 
         0.9108976387286959}, {0.11087395887576458`, 
         0.9140567296251526}}]}}, 
      {Arrowheads[{{0.018585060037335274`, 1.}}], 
       {LABColor[
        0.5341319295569416, 0.5308030973010494, 0.24061378813047238`], 
        ArrowBox[{{0.11095756629920052`, 0.9160549813106883}, {
         0.11114986210800284`, 0.9206509299510044}, {0.11155927029998786`, 
         0.9306461409691078}, {0.11197001091080581`, 0.9409033997594387}, {
         0.11238208394045666`, 0.9514227063219973}, {0.11279548938894038`, 
         0.9622040606567817}, {0.11327977718425479`, 0.9751489582224542}, {
         0.11376589079167068`, 0.9885061713625701}, {0.11379877080528425`, 
         0.9894218583085692}, {0.11383165915660265`, 0.9903395298006328}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.7422687751203109, 0.3149487738070237, 0.7866770673730834], 
        ArrowBox[{{0.9921382822481799, 0.909116127630763}, {
         0.9911063421344771, 0.9098713866563587}, {0.990078250710838, 
         0.9106280657011193}, {0.981842832738742, 0.9172158816504111}, {
         0.9741831208067471, 0.924081055802891}, {0.9667536912907926, 
         0.9310571732366462}, {0.9592091205668178, 0.9379778190297637}, {
         0.9518371684263504, 0.9450353259409082}, {0.9449585454223653, 
         0.9524072165363148}, {0.9382772540729732, 0.9599048606054261}, {
         0.9343338200800904, 0.9642291525534654}}]}}, 
      {Arrowheads[{{0.010648441389925305`, 1.}}], 
       {LABColor[0.7141730744517034, 0.3790158147123042, 0.7710036493180337], 
        ArrowBox[{{0.9329861822621239, 0.9657069456078498}, {
         0.9314972968962847, 0.9673396279376851}, {0.9246512911112837, 
         0.9747539436224084}, {0.9179691855915473, 0.9823159862226173}, {
         0.9114509803370754, 0.9900257557383121}, {0.905096675347868, 
         0.9978832521694924}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.2264311945452408, 0.5225286708814094, -0.7669576439494298],
         ArrowBox[{{0.3413536854921141, 0.21520463523519398`}, {
         0.3471697225708567, 0.22453418813223608`}, {0.35285691033569055`, 
         0.23431998883112568`}, {0.35839288164990296`, 
         0.24467781216089568`}, {0.36378509222573163`, 0.2555690665118685}, {
         0.36916693956123203`, 0.2665189131316915}, {0.37438429967769227`, 
         0.27811937531041764`}, {0.37776613466691944`, 
         0.2863188935231182}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.23657429463763097`, 0.5225105594741511, -0.7427161877162296], 
        ArrowBox[{{0.37852870666042576`, 0.288167807786874}, {
         0.3794371725751124, 0.2903704530480471}, {0.38432555825349224`, 
         0.30327214634457955`}, {0.3890442832104648, 0.3169656144524775}, {
         0.39358817394366274`, 0.3315920166242032}, {0.3979572304530863, 
         0.34715135285975657`}, {0.4021514527387352, 0.3636436231591376}, {
         0.40234389179094526`, 0.36446397026829125`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2519172207131132, 0.5224831633151704, -0.70604743087067], 
        ArrowBox[{{0.40280065736843995`, 0.36641111310003627`}, {
         0.4041833485801182, 0.37230537793519125`}, {0.4061722309305052, 
         0.3813319049320572}, {0.40811809978989644`, 0.39072320414973555`}, {
         0.41002095515829173`, 0.40047927558822616`}, {0.41188079703569125`, 
         0.4106001192475291}, {0.41369762542209493`, 0.42108573512764436`}, {
         0.4154714403175027, 0.431936123228572}, {0.4172022417219146, 
         0.4431512835503119}, {0.4174713373449753, 0.4450295968464502}}]}}, 
      {Arrowheads[{{0.013879774559260535`, 1.}}], 
       {LABColor[
        0.27253527187375365`, 0.5224463479512242, -0.6567714126640146], 
        ArrowBox[{{0.41775497039335613`, 0.44700938276767155`}, {
         0.4194313010829482, 0.45871033199595074`}, {0.4215888834782945, 
         0.4752449603345878}, {0.4226411750528604, 0.4839086205983571}, {
         0.4236759624728351, 0.49285278019686757`}, {0.4246933674338287, 
         0.5020896405839499}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.2423614243922583, 0.5225002260393148, -0.72888526310888], 
        ArrowBox[{{0.20088843344338095`, 0.3112237794039045}, {
         0.2058775162083897, 0.3227630111903673}, {0.21093116383539934`, 
         0.33490225839135734`}, {0.21604269912167526`, 0.3477360991749463}, {
         0.22121212206721746`, 0.3612645335411343}, {0.22643943267202604`, 
         0.37548756148992135`}, {0.23001539685579284`, 
         0.38570939055399495`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.25936936141348466`, 0.5224698568552182, -0.6882372208770571], 
        ArrowBox[{{0.2306758219484475, 0.3875972037590002}, {
         0.2317155215023801, 0.39056916616470244`}, {0.23703127912455865`, 
         0.4066733307088724}, {0.23970403373258223`, 0.4151088729319783}, {
         0.24238670553856193`, 0.4238000551224314}, {0.24507929454249783`, 
         0.4327468772802319}, {0.24778180074438982`, 0.4419493394053795}, {
         0.25123457914686537`, 0.45412721654677196`}, {0.2539446457096576, 
         0.46412210576812046`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.2806419229713577, 0.522431872804751, -0.6373969585040059], 
        ArrowBox[{{0.25446803755487696`, 0.4660524065157652}, {
         0.2546960922976702, 0.46689348618587967`}, {0.2581663401968044, 
         0.48024814832270274`}, {0.26164532284426795`, 
         0.49419120295724106`}, {0.26512981204451136`, 0.508841024678247}, {
         0.26861657960198504`, 0.5243159880744724}, {0.2703608177646833, 
         0.5323628979007926}, {0.27210562551668915`, 0.5406160931459176}, {
         0.27278639048589787`, 0.5439156192468858}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.3071749026794304, 0.5223844958098586, -0.5739845835426085],
         ArrowBox[{{0.27319052251194104`, 0.5458743630549235}, {
         0.2738510028580025, 0.5490755738098476}, {0.2755969497886235, 
         0.5577413398925825}, {0.27734260763668284`, 0.5666653867306973}, {
         0.2790871177303114, 0.5758997096607673}, {0.2808304800695091, 
         0.5854443086827923}, {0.282572694654276, 0.5952991837967724}, {
         0.28431376148461207`, 0.6054643350027075}, {0.28605368056051744`, 
         0.6159397623005979}, {0.28744761617963116`, 
         0.6245864290281994}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.3398939416597381, 0.5223260730559987, -0.49578786417585746`], 
        ArrowBox[{{0.28776592792138456`, 0.6265609359628699}, {
         0.2877924518819919, 0.6267254656904432}, {0.28953007544903553`, 
         0.6378214451722436}, {0.29119171511641606`, 0.6487878493976287}, {
         0.29285110662313235`, 0.6601471482117999}, {0.2945082499691845, 
         0.6718993416147574}, {0.2961631451545724, 0.6840444296065008}, {
         0.2978154032115648, 0.6966390753042051}, {0.29896479174298013`, 
         0.7057693772192593}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.3796896660089838, 0.5222550142510707, -0.40067825258832074`], 
        ArrowBox[{{0.2992145946208423, 0.7077537155276663}, {0.29946463517243,
          0.7097399418250447}, {0.3011108410371683, 0.72334702916902}, {
         0.30275402080577946`, 0.7374603373361306}, {0.30439378836443376`, 
         0.7521643839639588}, {0.3060297575993011, 0.7675436866900868}, {
         0.3076619285103817, 0.7835982455145145}, {0.3080188740570973, 
         0.7872654854205662}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.4307819949165391, 0.5240686344284535, -0.21981274758519742`], 
        ArrowBox[{{0.3082126255738116, 0.7892560783849291}, {
         0.3092903010976754, 0.8003280604372419}, {0.310102991462869, 
         0.8089677253524005}, {0.3109145891330496, 0.8178192771259989}, {
         0.3117250941082171, 0.8268827157580372}, {0.3125345063883715, 
         0.8361580412485152}, {0.3133427789954332, 0.8456646578787294}, {
         0.3141498649513228, 0.8554219699299758}, {0.31495576425604, 
         0.8654299774022537}, {0.3152315876118347, 0.8689462510008711}}]}}, 
      {Arrowheads[{{0.011188387181217714`, 1.}}], 
       {LABColor[0.4947352227999618, 0.5282359388419698, 0.06510047722382804],
         ArrowBox[{{0.31538799106250204`, 0.8709401261124614}, {
         0.31576047690958475`, 0.8756886802955623}, {0.31655635434922724`, 
         0.8861151924109617}, {0.3173509993366187, 0.8968236143953752}, {
         0.3174046065077022, 0.8975560871130065}, {0.31745820795535296`, 
         0.8982899061262876}, {0.3180468867056415, 0.9067031631415503}, {
         0.31863378776818807`, 0.9155754382471771}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.23178613310952143`, 0.522519109162379, -0.7541596327245504], 
        ArrowBox[{{0.0036223460245385043`, 0.2816631847323285}, {
         0.0037784056868223003`, 0.29605730722895335`}, {0.003941173116074041,
          0.3114270279500124}, {0.004110648312293725, 0.3277723468955057}, {
         0.0042185686978956196`, 0.3384014966923215}, {0.004329396689924929, 
         0.3495497909172811}, {0.0044431322883816534`, 0.3612172295703845}, {
         0.004447359952220143, 0.3616589250524188}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2495718473306548, 0.5224873511879229, -0.7116527453882733],
         ArrowBox[{{0.004466501964625553, 0.3636588334461612}, {
         0.004559775493265793, 0.37340381265163164`}, {0.004679485136725087, 
         0.3862080742875869}, {0.004802420050907271, 0.39972854860481455`}, {
         0.004928580235812349, 0.41396523560331466`}, {0.0050579656914403175`,
          0.42891813528308703`}, {0.00518151079345979, 
         0.4436556320299421}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[0.2713680604266241, 0.5224484321110652, -0.6595609843879208],
         ArrowBox[{{0.005197995328310477, 0.4456555640695703}, {
         0.005327117741373613, 0.461655942546713}, {0.005396641962592707, 
         0.4705015803697471}, {0.00546706066730611, 0.4796116925956324}, {
         0.005538373855513821, 0.4889862792243689}, {0.00561058152721584, 
         0.4986253402559563}, {0.005704147587056417, 0.5114090075702491}, {
         0.005799299641806161, 0.5248060671703951}, {0.005805149228059278, 
         0.5256532555005429}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.29805074620859634`, 0.5224007878026642, -0.5957908200716687], 
        ArrowBox[{{0.005818958310669461, 0.5276532078272841}, {
         0.005896037691465074, 0.5388165190563939}, {0.005994361736033155, 
         0.5534403632282459}, {0.006094325965987647, 0.5688016721155723}, {
         0.006195984571805794, 0.5850245181479949}, {0.006247449265663739, 
         0.5934590175936174}, {0.006299337553487597, 0.6021089013255138}, {
         0.006332043481264698, 0.6076515582823433}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.330506685359313, 0.522342834836948, -0.5182228949538062], 
        ArrowBox[{{0.006343844809996387, 0.6096515234642003}, {
         0.006351649435277369, 0.6109741693436842}, {0.006404384911033055, 
         0.6200548216481288}, {0.00645755845420224, 0.6294052321847988}, {
         0.006511184538232511, 0.6390797748996464}, {0.006565263163123864, 
         0.6490784497926709}, {0.006619794328876302, 0.6594012568638726}, {
         0.006674778035489826, 0.6700481961132518}, {0.006730214282964432, 
         0.681019267540808}, {0.006772921067993682, 0.6896503695313232}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.36966094899515656`, 0.52227292141717, -0.42464633949976077`], 
        ArrowBox[{{0.006782816968261048, 0.6916503450489628}, {
         0.006786103071300124, 0.6923144711465414}, {0.006842444400496899, 
         0.7039338069304522}, {0.006896842863444736, 0.7154234796404008}, {
         0.006951677054632425, 0.7273239810675118}, {0.007006946974059969, 
         0.7396353112117857}, {0.007062652621727365, 0.7523574700732222}, {
         0.007118800996840052, 0.7655495267202564}, {0.007143963003346965, 
         0.7716495278132003}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.41831018555066457`, 0.52325594947204, -0.27537496927808847`], 
        ArrowBox[{{0.00715221276988343, 0.7736495107984659}, {
         0.007175399098603461, 0.7792705502213232}, {0.0072324469270176, 
         0.793520540576423}, {0.007289944482082463, 0.8082994977855553}, {
         0.007347898995000056, 0.8236952723574263}, {0.0074063176969723764`, 
         0.8397957148007416}, {0.007435701118854064, 0.848110186474191}, {
         0.007454944687357508, 0.8536489365285358}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.48087829500321655`, 0.5273329971410379, 0.0033675183853287714`], 
        ArrowBox[{{0.007461893349842704, 0.8556489244575218}, {
         0.007465200587999431, 0.8566008251155013}, {0.007494816104408483, 
         0.8652676307246729}, {0.007524547668081217, 0.8741106033017054}, {
         0.007554396663315172, 0.8831520710059874}, {0.007584364474407882, 
         0.8924143619969063}, {0.007614451101359351, 0.9018974762744627}, {
         0.007644656544169577, 0.9116014138386566}, {0.007674981745224107, 
         0.9215462394364319}, {0.007705427646908487, 0.931752017814732}, {
         0.007716806820673062, 0.9356485173791577}}]}}, 
      {Arrowheads[{{0.015236331264807272`, 1.}}], 
       {LABColor[
        0.5541322524598639, 0.5321063533940339, 0.32971572534434834`], 
        ArrowBox[{{0.007722647511812969, 0.9376485088507213}, {
         0.007735994249222717, 0.9422187489735574}, {0.007766681552166791, 
         0.9529464329129063}, {0.0078020386612795475`, 0.9656020581909965}, {
         0.007837556641747219, 0.9786539581580482}, {0.007839959958740301, 
         0.979548493457034}, {0.007842364012284955, 0.9804449344340594}, {
         0.007865229757986633, 0.989279257576852}, {0.0078882622982757, 
         0.9985936082917088}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.5819453152790021, 0.5339187013125921, 0.4536236136852077], 
        ArrowBox[{{0.9455138593856827, 0.12997501066598147`}, {
         0.9329725575158885, 0.1305876888003366}, {0.9321475061151994, 
         0.13062915568606345`}, {0.9313251470810963, 0.1306706366364416}, {
         0.9211858788989621, 0.1312188280172346}, {0.9114579632551156, 
         0.13176946678210308`}, {0.9020748249821988, 0.1323225923140176}, {
         0.8930586558026647, 0.13287819148532137`}, {0.8840193910552312, 
         0.1334338049844854}, {0.8753009042653814, 0.1339919207787592}, {
         0.8669031954331158, 0.1345525388681428}, {0.8656513110806817, 
         0.13463981974361663`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.4606512414598702, 0.5260149668821543, -0.08674450948486202], 
        ArrowBox[{{0.8636561542539943, 0.1347789212781971}, {
         0.8588262645584337, 0.1351156592526361}, {0.8435022199660959, 
         0.13624951457101633`}, {0.8291962537726432, 0.13739359439796425`}, {
         0.8158124232488937, 0.13854800980622617`}, {0.8032547856656657, 
         0.13971287186854842`}, {0.7864937300006081, 0.14139750780364382`}, {
         0.7839587356581077, 0.14167587826740186`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.36755674034675817`, 0.5222766786688425, -0.42967528345092415`], 
        ArrowBox[{{0.7819706861605041, 0.1418941881276424}, {
         0.7709494808613901, 0.14310443857232819`}, {0.7566220382480126, 
         0.14483366417460153`}, {0.7435114021604748, 0.14658518461046388`}, {
         0.731385394405091, 0.14835973143084716`}, {0.7200118367881748, 
         0.15015803618668333`}, {0.7093907293097262, 0.15198009887797242`}, {
         0.7027973335121988, 0.15321331891430348`}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.3001853137215987, 0.5223969763425389, -0.5906893200892245],
         ArrowBox[{{0.7008314250619959, 0.1535810198327425}, {
         0.6995220719697455, 0.15382591950471436`}, {0.6902826989778147, 
         0.15569629888783384`}, {0.6815494445435164, 0.1575920378482555}, {
         0.6733223086668505, 0.1595131363859794}, {0.6656012913478172, 
         0.16145959450100542`}, {0.6539616601619208, 0.16466546995145473`}, {
         0.6432068761462513, 0.1679439038947263}, {0.6333369393008087, 
         0.17129489633082007`}, {0.6243518496255931, 0.17471844725973606`}, {
         0.6238559176484306, 0.17492837136431036`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.25273120961472356`, 0.5224817098655972, -0.7041020417733562], 
        ArrowBox[{{0.6220141254135234, 0.17570798752848052`}, {
         0.6160821532088961, 0.1782189446975276}, {0.6083583961390094, 
         0.18180077666024802`}, {0.601180578415933, 0.1854639431478973}, {
         0.5945487000396671, 0.18920844416047541`}, {0.5825666177401683, 
         0.19696227905817304`}, {0.5720560056531151, 0.20508311065109563`}, {
         0.5638155652976853, 0.2125744545093118}, {0.5564363821449815, 
         0.2202938546320833}}]}}, 
      {Arrowheads[{{0.0154948980978129, 1.}}], 
       {LABColor[0.2309031460069384, 0.5225206858143762, -0.7562699237605036],
         ArrowBox[{{0.5551558930327035, 0.22182968219315818`}, {
         0.5495907386253925, 0.22858413799561336`}, {0.5436063523085297, 
         0.23710247762369865`}, {0.5382143257189514, 0.24601310446837057`}, {
         0.5332550005710867, 0.2553659738229259}, {0.5287283768649353, 
         0.26516108568736474`}, {0.5246344546004975, 
         0.27539844006168707`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.23305730311394393`, 0.5225168393752887, -0.7511216057163891], 
        ArrowBox[{{0.029162437013947735`, 0.28727493040939983`}, {
         0.030390619130652947`, 0.30177195248549865`}, {0.03166997020166075, 
         0.317247022613367}, {0.03300049022697114, 0.3337001407930051}, {
         0.03384706774293738, 0.3443995878306619}, {0.034715663425747535`, 
         0.3556200110827098}, {0.035580133637098256`, 0.3670167461348856}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2510375801136628, 0.5224847339916886, -0.7081497239465829],
         ArrowBox[{{0.03572906297874421, 0.36901119315090275`}, {
         0.0365189092918996, 0.37962378622997894`}, {0.03745467332793134, 
         0.3925061708212391}, {0.038414683236186686`, 0.40610759701896815`}, {
         0.03939893901666563, 0.420428064823166}, {0.04040744066936817, 
         0.4354675742338329}, {0.04127398177811116, 0.44881841022880625`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.27305638880437594`, 0.5224454174506008, -0.6555259716103926], 
        ArrowBox[{{0.04140351997530263, 0.4508142107838388}, {
         0.04144139902623025, 0.45139781494465414`}, {0.042502024919187836`, 
         0.46839047664931516`}, {0.043042338191702445`, 
         0.47728521537433566`}, {0.04358931834824092, 0.48644555934781597`}, {
         0.04414296538880327, 0.49587150856975626`}, {0.0447032793133895, 
         0.5055630630401566}, {0.045429117684303785`, 0.518420417850572}, {
         0.046099995650756426`, 0.5306759535123547}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.3000137193372312, 0.5223972827395724, -0.5910994213127775],
         ArrowBox[{{0.046208100527403186`, 0.5326730291308895}, {
         0.04691600297876072, 0.5459848910724862}, {0.04767704990230335, 
         0.5606920094839847}, {0.048450189676968985`, 0.5761404956590833}, {
         0.04923577896967113, 0.5924551294943541}, {0.0496332421852859, 
         0.600937251784554}, {0.050033817780409814`, 0.6096359109897972}, {
         0.05016689181999618, 0.6125747678197774}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.3328097392227411, 0.5223387225294603, -0.5127187217794843],
         ArrowBox[{{0.05025736089144738, 0.6145727206087869}, {
         0.05043750575504284, 0.6185511071100832}, {0.05084430610918501, 
         0.6276828401454124}, {0.051254312054831816`, 0.6370857784565708}, {
         0.051667616803978765`, 0.6468145904043446}, {0.05208422035662589, 
         0.6568692759887338}, {0.052504122712773146`, 0.6672498352097384}, {
         0.052927323872420565`, 0.6779562680673583}, {0.05335382383556813, 
         0.6889885745615937}, {0.05356253809994812, 0.6945042120986575}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.3723494834104243, 0.5222681207998755, -0.4182208888224022],
         ArrowBox[{{0.0536381648953052, 0.6965027817341278}, {
         0.05378362260221585, 0.7003467546924443}, {0.05421672017236372, 
         0.7120308084599104}, {0.05463468727011139, 0.7235840320149638}, {
         0.05505581039974728, 0.7355502379707073}, {0.055480089561271394`, 
         0.7479294263271412}, {0.05590752475468372, 0.7607215970842652}, {
         0.05633815940527496, 0.7739860957630049}, {0.05641578616394624, 
         0.7764544239022634}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.42182915417609446`, 0.5234852516350288, -0.2596978763110126], 
        ArrowBox[{{0.05647865333109213, 0.7784534355878958}, {
         0.05677203693833577, 0.7877822678842847}, {0.0572091573538662, 
         0.8021101134481055}, {0.0576495206518662, 0.8169696324544664}, {
         0.05809317107372901, 0.8324490516335749}, {0.05854015286084781, 
         0.8486365977156375}, {0.05876489301637821, 0.8569959183452767}, {
         0.05880251350721971, 0.8584195894854304}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.4849584614310614, 0.527598867936389, 0.021544761554881647`], 
        ArrowBox[{{0.05885534503809649, 0.8604188915709956}, {
         0.0589904660132226, 0.8655322707006544}, {0.059216871851381, 
         0.8742456547817706}, {0.05944411053085339, 0.8831360705886254}, {
         0.05967219041826455, 0.8922259342288317}, {0.05990111988023922, 
         0.9015376618100022}, {0.060130898916777406`, 0.911071253332137}, {
         0.0603615275278791, 0.9208267087952359}, {0.06059301134895805, 
         0.9308241649197037}, {0.060809757075285416`, 0.9403949593782946}}]}}, 
      {Arrowheads[{{0.012038539450819612`, 1.}}], 
       {LABColor[0.5588036198883103, 0.532410747882725, 0.3505267837123889], 
        ArrowBox[{{0.060854406657095766`, 0.9423944608673809}, {
         0.061058561527288856`, 0.9516054893139566}, {0.061292627884540665`, 
         0.9623893575837402}, {0.061567023191970646`, 0.9753400950466833}, {
         0.06184260446690189, 0.9887034747049644}, {0.06186124947722174, 
         0.9896195890881063}, {0.061879899913617496`, 
         0.9905376896247973}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.22420724007930204`, 0.5225326419498885, -0.7722727738761405], 
        ArrowBox[{{0.3249608774897402, 0.19359127818681404`}, {
         0.3315867784380434, 0.2025327092858486}, {0.3380903705408995, 
         0.2119257944879375}, {0.3444364583657818, 0.22188497162655613`}, {
         0.35063677372353264`, 0.23237209475721274`}, {0.356820992163179, 
         0.24291627984233383`}, {0.36282724429948476`, 0.2541025348284218}, {
         0.3665990013030254, 0.26175719839700745`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2327220058523984, 0.5225174380783678, -0.7519229478915458],
         ArrowBox[{{0.3674829932089734, 0.26355123248537327`}, {
         0.36865553013245017`, 0.26593085971547686`}, {0.37430584966207503`, 
         0.2784012545034988}, {0.3797669765265785, 0.29165152183835513`}, {
         0.3850276843641794, 0.30581946436591323`}, {0.390087973174878, 
         0.32090508208617313`}, {0.39494784295867397`, 0.3369083749991348}, {
         0.395372476005602, 0.33842517686932444`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2462933772211294, 0.5224932051878634, -0.71948811021244], 
        ArrowBox[{{0.39591165169698866`, 0.34035112847147275`}, {
         0.39730220234486147`, 0.3453182167340228}, {0.39960562023307905`, 
         0.35408561142937417`}, {0.4018580966233268, 0.36321055908518896`}, {
         0.40405963151560464`, 0.3726930597014672}, {0.4062102249099126, 
         0.3825331132782089}, {0.4083098768062507, 0.3927307198154139}, {
         0.41035858720461893`, 0.4032858793130824}, {0.41235635610501725`, 
         0.41419859177121426`}, {0.41307826881058446`, 
         0.4184511481667925}}]}}, 
      {Arrowheads[{{0.010687100136836172`, 1.}}], 
       {LABColor[
        0.26520517954655326`, 0.5224594364829522, -0.6742899336996552], 
        ArrowBox[{{0.41341299928043085`, 0.42042293809286385`}, {
         0.41493198911203, 0.4293708203968749}, {0.4174225110635271, 
         0.44550092994175094`}, {0.4186360864117326, 0.45395503971181245`}, {
         0.4198286612179894, 0.46268443929517883`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.015055204449785892`, 1.}}], 
       {LABColor[0.673266902046098, 0.47229476339204457`, 0.7481838040788165],
         ArrowBox[{{1., 0.4473361485662215}, {0.9926380114739297, 
         0.4486762433591404}, {0.991604168678501, 0.44887113410478563`}, {
         0.9905741860018499, 0.4490661592924978}, {0.9814877873265033, 
         0.450907955785556}, {0.9730956952524484, 0.4527801035294588}, {
         0.9649813258189104, 0.4546643917736995}, {0.9567280950651138, 
         0.4565426097677712}, {0.9412168127487663, 0.46035712066060813`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.010230295575330678`, 1.}}], 
       {LABColor[0.6035171582173217, 0.5353243604053343, 0.5497267118405327], 
        ArrowBox[{{0.7481614104233025, 0.9547902640643159}, {
         0.7441800686813014, 0.9648159319901447}, {0.7392773983981001, 
         0.9778433375817147}, {0.7345134138674781, 0.9912876836288196}, {
         0.7341964732997992, 0.9922094006967415}, {0.733880137131488, 
         0.993133125032897}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.0056954178571753155`, 1.}}], 
       {LABColor[
        0.7272188888812189, 0.34926725152262195`, 0.7782813643618468], 
        ArrowBox[{{0.9957991610843272, 0.8544977948438458}, {
         0.9947534909370495, 0.8551554928507348}, {0.9937117518736513, 
         0.8558143067850286}, {0.9851885293454459, 0.8616648177971086}, {
         0.9772772206582223, 0.8677416426515308}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.007905037099954288, 1.}}], 
       {LABColor[0.7083523252739057, 0.3922889549721598, 0.7677564964410404], 
        ArrowBox[{{0.9932540404264795, 0.7975730838089554}, {
         0.9922179147877139, 0.7981394121030835}, {0.9911856629021754, 
         0.7987065998723942}, {0.9825042887832646, 0.8038760079866656}, {
         0.9744588448953896, 0.809228651985683}, {0.966667773099929, 
         0.8146545903385985}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.011822768400009455`, 1.}}], 
       {LABColor[
        0.22239200105575568`, 0.5225358832205973, -0.7766110961781267], 
        ArrowBox[{{0.3075614761872303, 0.17399149106346667`}, {
         0.31500293206730656`, 0.182566040070542}, {0.32234099963359913`, 
         0.191590107300154}, {0.32952448232158316`, 0.2011781276111331}, {
         0.33657044565276695`, 0.2112919560505359}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.7049665339716418, 0.4000096248503542, 0.7658677048727693], 
        ArrowBox[{{0.974167455072523, 0.8568304155955445}, {
         0.9670916015877004, 0.8617647156039772}, {0.9534884482130064, 
         0.8718230894682577}, {0.9525947952528987, 0.8725106657168696}, {
         0.9517042000779657, 0.8731994477720058}, {0.9438592524174565, 
         0.8797989311716792}, {0.936567366448243, 0.8866838305221001}, {
         0.9294967051555479, 0.8936828962528199}, {0.9223154315245935, 
         0.9006248787933904}, {0.9152998619194864, 0.9077085691027675}, {
         0.9139660401590523, 0.9092190888912858}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.6713366945500173, 0.47669624403371613`, 0.7471070219271307], 
        ArrowBox[{{0.9126422332611022, 0.9107182670984846}, {
         0.9087580387904303, 0.9151170202036172}, {0.9024057142517948, 
         0.9226553756210562}, {0.8959586404179489, 0.9301287788802003}, {
         0.8894481044122191, 0.9375814690526926}, {0.8830948919483521, 
         0.9451875895267646}, {0.8768990030263477, 0.9529471403024163}, {
         0.8708604376462059, 0.9608601213796476}, {0.8649791958079269, 
         0.9689265327584586}, {0.8622755879841164, 0.9728090529355027}}]}}, 
      {Arrowheads[{{0.005859467713072049, 1.}}], 
       {LABColor[
        0.6718178471814071, 0.47559906458691986`, 0.7473754368860246], 
        ArrowBox[{{0.8611326830758903, 0.9744503232882333}, {
         0.8592552775115107, 0.9771463744388493}, {0.8536886827569569, 
         0.9855196464208197}, {0.848279411544266, 0.9940463487043697}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.6525780793881569, 0.519471791049853, 0.7366423739358406], 
        ArrowBox[{{0.9718013953272701, 0.6282434896423186}, {
         0.963241245338365, 0.6314118322982402}, {0.9549943861880525, 
         0.6346092668500579}, {0.9392697667053085, 0.6410974686150945}, {
         0.9244567631811405, 0.647714151911141}, {0.910477924669285, 
         0.6544639185744009}, {0.8987089353808198, 0.6605944271455448}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.5541237190445502, 0.5321057973417364, 0.3296777087663566], 
        ArrowBox[{{0.8969400758677836, 0.661527513181878}, {
         0.8869110413495142, 0.6671227154390228}, {0.8770047769648909, 
         0.6729935195613262}, {0.87635078301859, 0.6733932291037563}, {
         0.875698651803961, 0.6737934058428912}, {0.8680799339923919, 
         0.6788767500457165}, {0.8610495336641077, 0.6841538277696587}, {
         0.8542544603291374, 0.689508398902048}, {0.8473417234975102, 
         0.6948242233302137}, {0.8343610270768802, 0.7058605108641061}, {
         0.832088878516683, 0.7079837009987583}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.496267815072865, 0.5283358052404984, 0.07192821401275468], 
        ArrowBox[{{0.8306275760689285, 0.7093492027952369}, {
         0.8221788424779805, 0.7172440509248194}, {0.8099245084671967, 
         0.7286548039587347}, {0.7983243874543746, 0.7404672354658746}, {
         0.7873784794395148, 0.7526813454462394}, {0.7770867844226169, 
         0.7652971338998291}, {0.7756210960222444, 0.7672655395674545}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.4800902549385127, 0.5272816470693001, -0.00014321975165391257`], 
        ArrowBox[{{0.7744266400637448, 0.7688696826294054}, {
         0.7673521884750165, 0.7783706042434779}, {0.7580775776680488, 
         0.7919577598940204}, {0.7492629520017138, 0.8060586008514562}, {
         0.7409083114760115, 0.8206731271157858}, {0.7329539062049611, 
         0.8358832678482412}, {0.7324806269510008, 0.836849510829642}}]}}, 
      {Arrowheads[{{0.01935042747481402, 1.}}], 
       {LABColor[0.5023843158596991, 0.5287343671515674, 0.09917737752488397],
         ArrowBox[{{0.7316008659890447, 0.8386456234791766}, {
         0.7291043855826872, 0.8437424170754779}, {0.7253399863025812, 
         0.8517709522100544}, {0.7216607083646428, 0.8599688732519704}, {
         0.7180665517688721, 0.8683361802012256}, {0.714557516515269, 
         0.8768728730578205}, {0.7111336026038336, 0.8855789518217548}, {
         0.7081089504757773, 0.8936153969320291}, {0.7051515103548913, 
         0.9018230667896676}, {0.7022585506820246, 0.9102089519885065}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.003819695537676566, 1.}}], 
       {LABColor[0.5939148536181539, 0.5346986574086227, 0.5069482054305914], 
        ArrowBox[{{0.3929904889047975, 0.97719421840587}, {0.3935444611482246,
          0.9906175283021175}, {0.39358176990602695`, 0.9915377955400196}, {
         0.3936190663853916, 0.992460064576558}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.6704077699532339, 0.4788144845019647, 0.7465888136888407], 
        ArrowBox[{{1., 0.3633205828013555}, {0.9974339701851932, 
         0.36365536480340915`}, {0.9963821065603359, 0.36379739936637184`}, {
         0.9953342114503789, 0.3639395132391579}, {0.9861885451513283, 
         0.36526399132654647`}, {0.9777414779840743, 0.3666058517440042}, {
         0.9695738504695389, 0.36795466509348956`}, {0.9612665031286443, 
         0.3693000019769611}, {0.9456530837728357, 0.3720234548561187}, {
         0.9309866209537331, 0.3747757134087803}, {0.9211230718266626, 
         0.37661626598365827`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.5468071769856977, 0.5316290386381866, 0.29708233146595825`], 
        ArrowBox[{{0.9191570082047168, 0.3769831363074259}, {
         0.9162338604689785, 0.37752859991514454`}, {0.9022554611896261, 
         0.3803115480024182}, {0.8890514231156755, 0.38312455767060116`}, {
         0.8766217462471271, 0.38596762891969355`}, {0.8648515083733426, 
         0.38884188190338154`}, {0.8536257872836838, 0.3917484367753514}, {
         0.8429445829781507, 0.3946872935356032}, {0.8412820372111554, 
         0.395174601369031}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.4394933647041172, 0.5246362825513868, -0.18100337797515853`], 
        ArrowBox[{{0.8393627832194545, 0.39573715280253746`}, {
         0.8328078954567434, 0.3976584521841368}, {0.8231450639751949, 
         0.4006631652666762}, {0.8138854277892386, 0.4037026853289452}, {
         0.8050289868988744, 0.4067770123709439}, {0.796575741304102, 
         0.4098861463926721}, {0.7806609753169972, 0.4162064883809551}, {
         0.7658658338765845, 0.4226831264393002}, {0.7643829273178392, 
         0.4234023695654784}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.3660762535364028, 0.5222793222097047, -0.433213566213606], 
        ArrowBox[{{0.7625834220876103, 0.424275170187831}, {
         0.7521903169828643, 0.42931606056770777`}, {0.7396344246358364, 
         0.4361052907661775}, {0.727989927938505, 0.44306506928150213`}, {
         0.7170485979938748, 0.45020964836047445`}, {0.7068104348019452, 
         0.4575390280030942}, {0.6972754383627162, 0.4650532082093614}, {
         0.6951476042351267, 0.4668892996191455}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.32623642582405066`, 0.5223504597651097, -0.5284285824345136], 
        ArrowBox[{{0.6936334009287158, 0.46819589379747883`}, {
         0.6883317921415343, 0.4727706105133946}, {0.6798676796037455, 
         0.48070965644931213`}, {0.6718831007493496, 0.48887034601711393`}, {
         0.6643780555783468, 0.49725267921680005`}, {0.658457932406971, 
         0.5044033789748882}, {0.6527593353528482, 0.5117551921179483}, {
         0.6472822644159786, 0.5193081186459803}, {0.642026719596362, 
         0.5270621585589841}, {0.6412554867896946, 0.5282809214536446}}]}}, 
      {Arrowheads[{{0.008646688252120059, 1.}}], 
       {LABColor[0.3191198961666169, 0.5223631669616983, -0.5454367003325494],
         ArrowBox[{{0.6401860263707718, 0.5299709671371565}, {
         0.6369927008939985, 0.5350173118569598}, {0.6321802083088881, 
         0.5431735785399073}, {0.6275892418410308, 0.551530958607827}, {
         0.6232198014904266, 0.5600894520607184}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.01207900392360144, 1.}}], 
       {LABColor[
        0.22085058207458472`, 0.5225386355612692, -0.7802950035071211], 
        ArrowBox[{{0.290024998816256, 0.1566185681211838}, {
         0.29823950808885885`, 0.16485021745289857`}, {0.3063825343164257, 
         0.1735311251317973}, {0.3143849580894782, 0.18277689105107098`}, {
         0.3222698192111759, 0.19254898191298933`}}]}}}}}, {
    GraphicsComplexBox[CompressedData["
1:eJzt2duLDngcx/HHabCFzBRt0WL2SsmSp2YlQyM3z9CMQ8nhKRtxIcqNmm1d
PQ2pRZpC025cSGNyipTTanKKkUMmTw45P7vROOwjRBi5eH3/CP2uPr1u37ef
0b+tmbO8dyaTGdUnk/m2TWu3rmrtWDh1QHv74N3TV03t15S/V1/YWcu7/m6s
qC+0hX/KTL5WU30k/PKXXGuucDx8euniFfnSmfDMS8d21lSfDR9YeqanY+6F
8LCPF5fnCpfC67dd7+w6eiX879jbE/Kla+G9j153vtl0I3x33Nv1NdU3w0Oa
Pkz442RXuO7C56cdc2+F11X23lHRXQy35ytyucLt8IN9P3zZMuJuuOr94MNd
R++FZ9RVLftx1v2wfuc6f27cWN5Xqx/rx/qxfqwf68f6sX6sH+vH+rF+rB/r
x/qxfqwf68f6sX6zzw5fs6F8Ivqxfqwf68f6sX6sH+vH+rF+rB/rx/qxfqwf
68f6sX6sH+u3ZOvVhaXsuejH+rF+rB/rx/qxfqwf68f6sX6sH+vH+rF+rB/r
x/qxfqxfVe3QL83ly9GP9WP9WD/Wj/Vj/Vg/1o/1Y/1YP9aP9WP9WD/Wj/Vj
/Vi/0ru2hpbi9ejH+rF+rB/rx/qxfqwf68f6sX6sH+vH+rF+rB/rx/qxfqzf
tNm5MaVsV/Rj/Vg/1o/1Y/1YP9aP9WP9WD/Wj/Vj/Vg/1o/1Y/1YP9avdU/3
m2xLMfqxfqwf68f6sX6sH+vH+rF+rB/rx/qxfqwf68f6sX6sH+v37tOf55vL
d6If68f6sX6sH+vH+rF+rB/rx/qxfqwf68f6sX6sH+vH+rF+jfPGby823I9+
rB/rx/qxfqwf68f6sX6sH+vH+rF+rB/rx/qxfqwf68f63Zq/clJL8WH0Y/1Y
P9aP9WP9WD/Wj/Vj/Vg/1o/1Y/1YP9aP9WP9WD/Wr9Dr179ONT+Ofqwf68f6
sX6sH+vH+rF+rB/rx/qxfqwf68f6sX6sH+vH+k3cP7CilH0a/Vg/1o/1Y/1Y
P9aP9WP9WD/Wj/Vj/Vg/1o/1Y/1YP9aP9Xu44M7qQaVS9GP9WD/Wj/Vj/Vg/
1o/1Y/1YP9aP9WP9WD/Wj/Vj/Vg/1m9z3/ZituW/6Mf6sX6sH+vH+rF+rB/r
x/qxfqwf68f6sX6sH+vH+rF+rN+UQ79Py9c9i36sH+vH+rF+rB/rx/qxfqwf
68f6sX6sH+vH+rF+rB/rx/o9X1Tf1lx+Hv1YP9aP9WP9WD/Wj/Vj/Vg/1o/1
Y/1YP9aP9WP9WD/Wj/Xb0X9k5cHd3dGP9WP9WD/Wj/Vj/Vg/1o/1Y/1YP9aP
9WP9WD/Wj/Vj/Vi/mUdeNBUbXkY/1o/1Y/1YP9aP9WP9WD/Wj/Vj/Vg/1o/1
Y/1YP9aP9WP9/s//86Sn51X0Y/1YP9aP9WP9WD/Wj/Vj/Vg/1o/1Y/1YP9aP
9WP9WD9O/0f6P9L/kf6P9H+k/yP9H+n/SP9H+j/S/5H+j/R/pP8j/R/p/0j/
R/o/0v+R/o/0f6T/I/0f6f/43v6Pry1EtCg=
     "], {{
       {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2.], Opacity[0.3], 
        EdgeForm[None], GraphicsGroupBox[PolygonBox[CompressedData["
1:eJxFmXm8lnMWwJ/HnqVCpSjtSqmUlitpU2nVhkub2yYp96rcKNFK+8JgYjCY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          "]]]}, 
       {RGBColor[0.95, 0.627, 0.1425], AbsoluteThickness[2.], Opacity[0.3], 
        EdgeForm[None], GraphicsGroupBox[PolygonBox[CompressedData["
1:eJxNmXm8VlUVhu89h8skIiAgo4ghApFlZhAaKWoYaCkGZpqGKamkOGAJOaSm
4khMIiAgMsk8eZlBBsELiIiCeGWekVFAEGRyP7/z7N/XH8vF2mvvtd93ne9+
31mvde/u1OahJC8v77PwnzT48sH/KNiFwcbl5+W9FaxfsBHBegTrGaxs2Fgn
2PnBxoa4r/tGmu8VbLzn+gcbFax3sD7B3jNPPNq1N4NNcO+AYFODDQn2brBJ
wd4ONjDYRPPEU4INCjY42GTzxO+79k6wQj21pllvaLBPg80KNjvYGO+Hw3Tz
w4LNDDZc3nPlAN45ciD+UNzg+sA89ebpx3rHSM8syM96Sm/mmydeZA24fiQf
+K0QB1iLXIPfEn2huRHesdL7wLjYetRaZk/pwVLPEX8SbIZ3fGyeHiwUI9w+
sx49OBRsfbANwVbLEx6r5E+81rvh8YV5eK/RU3udeTgV20d68KV54q9cW+yd
RfLe7vOD60b5wG+rfOjZlmDLjbe5xpmvxbpaDks8v8N6cN2p/zzYLj1ndnsO
TneFv41WwVoH2ydueOyVJ/Fh7wDjfvNwOqCnT9+a3xTsoH2B6zfmiY8G2yyn
7/RwPSU+OJ2QA9iPmYf3cf12ecz1OX3vGmf2yAncJ61B3dPWhvcZ/R6x0m8+
L3lJtgbvxF7A9ewkw8H9BUnGB34lkow/cbkk48O+kkmW5/PF989xMZZOsj7S
p1JJlicuG/59xN6ck2R76UHV8O/8JMNSMcn40KcKSZYnPjfJuMGpUpLliSsn
2RqcqiSZp9Z51kuD/TRYjWA1g52VZPfDoZp5+FXXw/v8YGWSDG+tJOMAp3pJ
hhtcdcxT7wJ9Oe8o6Rm+i+kpvalrnvgia8D14iTjA79LxAHWBq7Br6G+irkC
7wD7fj+b9a1HrR8nWU/pQSPPEf8kyThzR2Pz1ewXnwU+Bz+TA7zbBPt1sObB
rhQruC6XM5x+YS+Ir0gyHOz7pfkLrdFAHk39naKXTcwT/8q1i7yvodh/G+zS
YD8PdpXcwP4b88Qt5Eb/rjZPfI1rPP9r9fBrab3L9LV95s28Hw7Xm4ff7/Tw
vlEO4L1BDsS3iBtcvzdPvT/o6U1r+8KZm+0pvbnJPPEfrQHXdvKB353i4Pvr
Vtfg9yf9teYu947L5MSzaWs9at1uT+nBn4NdZ/wXOXPHHeaJeV/gveGsYH+V
A7zvthdw/YeYwHKvfOB3j/yJO8qHfR3M8/niJeY2sdxnH+nB380T3+8aPDq5
Fx7/DNZeLI+IGx4Pmyd+zN7x3f+oeeLOrsHpcT21/mW9vwXrHqxrsH8He8D7
4fCEefh10cP7KTmA90k5EP9X3OB62jz1ntF39I4Onnku2IP25j/m6fEL1oDr
S/KB3xviAGs31+D3sv5xc/d6x/+8D4wvWo9ar9pTevCK54hflzN3vGae+Hkx
wq2H9ejB5GADgw0K1lue8Oglf+IB3g2PN4M9K+++emq/bR5O/ewjPXjLPHF/
1170zm7yHubzg+tg+cDvXfnQsyHyIR7qGmfeE2tvObzs+eHWg+sIfc9gI/Wc
GR2sj5z4PPG3wt/JOHHDY6w8iad4BxjHm4fTBD19et/8O8Em2Re4TjRPXGge
TlP1cJ0tPjjNlAPYp5mH93T9MHk85XOa4RpnxsgJ3LOsQd25wUbJ+wM9e+fp
4TpfTw8W6OG6SA5w+lDOxMvkAMbF5vlMfaSnZx+bB/sSe0QPiswTL3WNWsvd
C6fV4gPXCvsCp8/lAw/mqjnGq1zjzIFgXwVbG+wT63H+C+vBb41+YbAv9fAr
1i+yxiL5rZMb2LdaF1wb5AaPjXp6s0lPD9Z7jn1b5Mn5zeaXi3Wxd2yz9qfB
dsoT3juCrTTe5Rq8v9av9gx94jO12zV475UzXPe4RrxfznDdZ77Yfoz3eX8j
PnpwSD7w/lbOcD3sGvEJsYL9iHm4HtXTg5Pm4XHMnsL7O/PEp8zD77QeTiXS
7BmDK0kz3PA4Yx5+DNx75P19sO1iyk+zNc4clBN80jSrQd2CNKtNvmSaeXjz
DsR7Iu+XpdJsDd5l0qwXcOU3+Kg8zk0z3OAqH/59XCznpJmnTxXSzNOPcml2
jn5USjP+nK+YZnlifueP2MvKaVYbrlXTjBv9qJJma8TnuQa/anr6VzrNsIO7
umvwrplmnOFXwzXi2p6Bay3zpdUpyvj+we8t7xq8T1zg+wic0BSYl6PGgGf+
Radg1o+6BZ5Zu7955mS0h8meR0tg9o/axmjPoy+MNYfGwJzNvM3szgw/09mJ
d3HmDTQMZvyoc0zxDrQMZveobRS6b7g1ZjjnMe8xx77rPZxBoxknjn5iHyef
2eIY7Yw4133M71HPmGcOHMzviz2/wH1gLDJHb5jjo5aw0H3gZeZm9p4jxqhb
4D8VL/PlMns3Nz+nu8xxLzhWyXOqe5fKn7l/eX5OKymSG7WjprLCfTznRWKF
A7Mwcz5zOXPnYWtvys/pDfgNcmLWj9rGGs8vMb9eHMzsm72H2T9qHsWep49r
zUXdYac4mLuZw/n95z2A90uwM9dHzWOrd9A/ZvqokWx33ypr7PIZrnYt6h07
fGbrxFEk9nXy2SMO8PIZ3ec+5vioZxwwF3WKo54/6D4wHjO3wb5GPemQ+8DL
LM/8zxzJPBk1BvwZ8TLHn7B3+/JzustesW72/iNyO2Fd+J/yfNRHjuXnNI6o
eZx23ySfzSLv4e8STGic/M2MsAbft8zjcGCeZq5m9mVGZFbkDvLM7XBlpmcf
mM7x+xqs6ADoBfQGnYB98EATIAePCn63g4W5m3kcrMzrUfPAV7BfzPtR88BX
SnIaR2X5VDXmu6eadeGARsCMzzMDOziixsE+nmuBa9zHzFsvyWkZdcRaz98l
uDFL1pZPHeMa9ukS+8gsH3WOutYCN3pAfe9mLm8slkuM4dfAfVHvaGCva3oP
dzOrXypv5v5Gcm5sXMW1hj6DWp6v6P3wjPP89fIgZlZm5mbGvMW7mcuvlAfz
dNQ8LvfMxeavkHcT93F3c8/TP3SAqHk0dV8j72suH+bv6+TX0hg+V7kPflcb
8/dawmcOn2beQS/RAVokOb3jGvvbwvOXybulzy/qH2X8reV3uL6cmsmHeb9V
ktMyoraBv1FMbe0d525yH7252bipe2+QMz2O2lIb94GvnbWirnGr9/PdeZc9
Yva/zR7dbtzE2q19Pq18xi2s0U7ezP5R27jD862sHfWVO93HLMW8+Jpcef9A
F+CdmvfMTeJg/n3Qe5jRO8qZWTvqH/d4vp35B8TdyfP0gLk/6iIdPE+f7jMX
dYrO4mAGZzZnjmcm7S4nZvmofzzsHXBCE4j6x6Pua2+NqA9Q4w370dkzPNf7
xdFW7PfL5wlxdBBHV/cxP0b940lz4GBef97zT7sPjC+YozfoBFEXecZ94EUH
YMbvIsaoSbzuM4p6Rzd71zXJaTNd3AuWHvbrMfe+JP9XPP+I97wgN2pHXeRV
9/G80SielUNP6zKHM6tOtC7xAHmgJUT9o5dnXjTf31rM133ENdDz9AudIOoi
fd1Hv/qZA/cgz8CNeX2YePkcR/1jsPvoGbN/1D+GuI++DjXX3RpDk5zeMVzs
aAkj7VF/cUQdZIQc0AFGeSez+BSxMvtH/QM/RkzkJ1trvPvAVOj5AfY16iIT
3Bf1jkLvZzad5d3M7nPkM819Ue+YluS0iXn2brLPD57M9DPkM8t4mGvTk5ze
MdfnMca1h3xmzyU5HeSDJKd9zPc8c3nUMPDL5IcmELUQ/EJxk1/q/Z94Pmoi
USNZ7Hl6WWSO+5nTVyU5bYL5nJmbOfSA/Jjtoxaywjvghg4QtRD8Sjl8Yd2v
rLFfnqs8wzNbIo5CsS9JcprIGvGutQb7mJWjFrIuyWkszOtbPL/BfWDcZi5q
IlEj2eg+8KIDMJsXizHqEPi9SU7j2JXkdJmo0xS7FywH7dfn7t0p/92eX+k9
2+VG7aiF7HEfuA9Zi3mbOTzO33jmdeoSn5AHM3TUPw57fof57+V9xH27rHvS
fjHvR13kqPui3nHK51bCuR1uBc7qYD3jvqh3EPMbzm9Pe/t+zDvoZaImQI9T
dQF6kK9eEPWOArWB0s75y8W62d7B6bh8yqgDcDd6xLlqGOXSnBZylvoAWMlX
UgtBEznbu9EsKqc5TSRqJPjy4q7qvlJqEDW9u7Zxot5R9f/0DuLxfqYX+GxK
pTmeaBzVjWsal3CN8z2cRdAAeDZl1TvghMbB/3v5AT7SusM=
          "]]]}, {}, {}, {}, {}, {}}, {
       {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2.], 
        LineBox[CompressedData["
1:eJwt0E1KggEUBdDP/DIrtbSCGjYrsB0U2AIEFd2AGNSkpgmVlb+lZkvQPege
bA+6B9tBR2hw4E4e3PtOqw+l+0gQBHk2WOcjzrmiyA11hkyY8cOSXzYdnXDB
NRXueOaFBq+88U6TFm06dOnxwSd9Bgz5YsQ3T9xSJkeWY0JWeiyYM2XMgEdq
FLjkjEMOyJBmnz1SJEmwyw7bxNkitt5KSPT/X3+owxyq
         "]]}, 
       {RGBColor[0.95, 0.627, 0.1425], AbsoluteThickness[2.], 
        LineBox[CompressedData["
1:eJwl0ElKAmAABeDf2hRogzlUauYN9A61bONKt64brlBHKKcGLW0Au4GB3cDA
bqCQN0ioXR+0+OCtHo9XqJ2VTyMhhCOuhEteeOODGQtWl0LIUeKQKidc0OSV
dz6Z80tsOYQ11tlgkzhbJEiSIs02O+ySIUuOPfLsE+VH7xcTRgxocM4xFQ4o
kmWFb/unjBnyzBOP9OnxwD1dOtxxyw3XtGnRpEE98v/XH6HCJWo=
         "]]}}}], {}}},
  AspectRatio->1,
  Axes->True,
  DisplayFunction->Identity,
  Epilog->{
    PointSize[Medium], 
    PointBox[
     NCache[{{0, 0}, {
       Rational[1, 25] Rational[582, 41]^Rational[1, 2] Pi, 0}}, {{0, 0}, {
       0.4734557856167881, 0}}]]},
  Frame->True,
  FrameLabel->FormBox["$Failed", TraditionalForm],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->300,
  Method->{
   "VectorLengthFunction" -> 
    Function[{System`VectorPlotsDump`m, System`VectorPlotsDump`vrange}, 
      System`VectorPlotsDump`min = Min[System`VectorPlotsDump`vrange]; 
      System`VectorPlotsDump`max = Max[System`VectorPlotsDump`vrange]; 
      System`VectorPlotsDump`imin = If[
         NumericQ[System`VectorPlotsDump`min], System`VectorPlotsDump`min, 
         Min[System`VectorPlotsDump`m], 
         Min[System`VectorPlotsDump`m]]; System`VectorPlotsDump`imax = If[
         NumericQ[System`VectorPlotsDump`max], System`VectorPlotsDump`max, 
         Max[System`VectorPlotsDump`m], 
         Max[System`VectorPlotsDump`m]]; Map[If[
         Or[# > System`VectorPlotsDump`imax, # < 
          System`VectorPlotsDump`imin], #, System`VectorPlotsDump`imax]& , 
        System`VectorPlotsDump`m]], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "TransparentPolygonMesh" -> True},
  PlotRange->{{0, 1}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.95104752498533*^9, 3.9511333182115726`*^9, 3.951133353927478*^9, 
   3.951133753413248*^9, 3.9511997332592983`*^9, 3.951287074339608*^9, 
   3.9515445077168827`*^9, 3.9518169909998417`*^9, 3.952069364536969*^9, 
   3.952149164503675*^9, {3.9535395876011868`*^9, 3.953539595268568*^9}, 
   3.953546867147943*^9, 3.95362677596152*^9, 3.953696122202887*^9, 
   3.953773545543028*^9, 3.9538054739475737`*^9, 3.9538074981686897`*^9, {
   3.953807857675868*^9, 3.953807868718182*^9}, 3.953876201195479*^9, 
   3.9540786345338383`*^9, 3.954223046708001*^9, 3.9543152975743837`*^9, 
   3.9543289400924597`*^9, 3.954349896206566*^9, 3.954350897910968*^9, 
   3.954351757557296*^9, 3.954380032993115*^9, 3.9543800972249947`*^9, 
   3.954400432076394*^9, 3.954411544846435*^9, 3.9544116603530684`*^9, 
   3.954565972326167*^9, 3.954931868121132*^9, 3.9549406035965652`*^9, 
   3.954944610306294*^9, 3.954951158345704*^9, 3.954952410934586*^9, 
   3.954952976568864*^9, 3.954953644338503*^9, 3.954954888274581*^9, 
   3.9549577940112257`*^9, 3.954988639465837*^9, 3.955014623651804*^9, 
   3.955783995567216*^9, 3.956115224759664*^9, 3.956205735255488*^9, 
   3.95631426377732*^9, 3.956389786076605*^9, 3.956393290113703*^9, 
   3.95656713870687*^9, 3.956580617058598*^9, 3.957252994920412*^9, {
   3.957253339819726*^9, 3.95725334209278*^9}, 3.957256821983122*^9, 
   3.9572911535768023`*^9, 3.957346153295813*^9, 3.957852710918364*^9, 
   3.9581122869564877`*^9, 3.9588103170745*^9, {3.960268708846157*^9, 
   3.960268719805826*^9}, 3.960353801733108*^9, {3.960432026365264*^9, 
   3.960432029395012*^9}, 3.9604556127984257`*^9, {3.960538605892357*^9, 
   3.9605386094239187`*^9}, 3.961037089944023*^9, 3.961215921502529*^9, {
   3.961335851374164*^9, 3.961335854841317*^9}, 3.961401746509468*^9, 
   3.9614174149884033`*^9, 3.961498345724738*^9, {3.96149845810746*^9, 
   3.9614984608720093`*^9}, 3.96149992043791*^9, 3.961560868040001*^9, 
   3.961639703768649*^9, 3.96175963150616*^9, 3.96182171383482*^9, {
   3.962076330584859*^9, 3.9620763329686337`*^9}, 3.962079687426643*^9, 
   3.9621986586777287`*^9, {3.962263784475004*^9, 3.962263787260646*^9}, {
   3.962330560569868*^9, 3.962330562692029*^9}, 3.962339779032077*^9, 
   3.967887727170878*^9, {3.967888465360696*^9, 3.9678884694977217`*^9}, {
   3.980308062356728*^9, 3.980308064326939*^9}, 3.987849902391811*^9, 
   3.988340166132128*^9, 3.988340245065473*^9, {3.9987167528336277`*^9, 
   3.998716754458128*^9}, {3.99909119881349*^9, 3.999091200524485*^9}, {
   3.999312648447209*^9, 3.999312656137546*^9}, 3.999772718772485*^9, {
   4.000553128122939*^9, 4.0005531301495113`*^9}},
 CellLabel->
  "Out[902]=",ExpressionUUID->"61dda983-b855-429c-abd9-c68b3724a556"],

Cell[BoxData[
 GraphicsBox[{{{}, {
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.41220028891909044`, 0.5228578178993022, -0.30259471111386893`], 
        ArrowBox[{{0.9034952211317471, 0.13485101550780132`}, {
         0.8935047882983226, 0.13545758793769186`}, {0.883928934470793, 
         0.13606731788784554`}, {0.8747516998132278, 0.13668022923882778`}, {
         0.8659571244896969, 0.13729634587120407`}, {0.8494521125010165, 
         0.13853829050240088`}, {0.8342862198173102, 0.13979334282595982`}, {
         0.8252924371360334, 0.14059230562121583`}, {0.8237157499740208, 
         0.14073910963553957`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.3431176438422091, 0.5223203168490624, -0.48808339171148035`], 
        ArrowBox[{{0.8217243633257411, 0.14092452596991561`}, {
         0.8166543929954496, 0.14139658663922364`}, {0.800388121676666, 
         0.14302131618072705`}, {0.7853726085415672, 0.14466795712493563`}, {
         0.7714930562707611, 0.14633693514631477`}, {0.7585914479329743, 
         0.14802862908791894`}, {0.7465443422864381, 0.14974345525793134`}, {
         0.7422994410743072, 0.1503990887814131}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.289369054374347, 0.5224162897355121, -0.6165395902418439], 
        ArrowBox[{{0.740322877998122, 0.1507043729209638}, {
         0.7352888055460189, 0.15148189552851066`}, {0.7247619039265838, 
         0.15324443177181554`}, {0.7148761604241487, 0.15503149753292933`}, {
         0.7055637326098101, 0.15684356501859553`}, {0.6967911385610551, 
         0.15868117409346313`}, {0.6885248963553705, 0.1605448646221811}, {
         0.6733941273125732, 0.16435696222213567`}, {0.6621973728826158, 
         0.16760885363601855`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.24843924126775446`, 0.5224893735567728, -0.7143596121305087], 
        ArrowBox[{{0.6602767365080195, 0.16816666715017675`}, {
         0.6598869825719001, 0.16827986401327866`}, {0.6476017171542516, 
         0.17229728492047178`}, {0.6363048401020379, 0.17640827151900407`}, {
         0.6259311144791799, 0.18062720203459168`}, {0.6164153033495982, 
         0.18496845469295098`}, {0.6076921697772136, 0.18944640771979826`}, {
         0.5996964768259468, 0.19407543934084967`}, {0.5882420544016338, 
         0.20202824706581662`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.22538197958603476`, 0.5225305443480276, -0.769465210500202], 
        ArrowBox[{{0.5865992034515055, 0.2031688788011556}, {
         0.5856264650424494, 0.20384425126843014`}, {0.5767512096265062, 
         0.21131077583851754`}, {0.5686452688966841, 0.21917772598649138`}, {
         0.5613086428529837, 0.22744510171235163`}, {0.5547413314954044, 
         0.23611290301609833`}, {0.5487907409486081, 0.24526486684813423`}, {
         0.5433042773372565, 0.2549847301588621}, {0.5382819406613493, 
         0.2652724929482819}, {0.5381008943248948, 0.2657036661490194}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.22466720093733633`, 0.5225318206488714, -0.7711734925018603], 
        ArrowBox[{{0.5373265980745047, 0.26754770121284865`}, {
         0.5337237309208867, 0.2761281552163937}, {0.5295478680362036, 
         0.28770575191581044`}, {0.5256725719276347, 0.300159317999145}, {
         0.5220978425951804, 0.31348885346639754`}, {0.5188236800388404, 
         0.3276943583175678}, {0.5159230985212893, 0.34234833384991437`}, {
         0.5155824391909224, 0.3443462892587282}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.23930267760704943`, 0.5225056877037194, -0.736195501166938], 
        ArrowBox[{{0.5152462825498454, 0.34631783654770193`}, {
         0.5132292538867544, 0.3581476411880601}, {0.5119557177788101, 
         0.366522973895467}, {0.5107255856480033, 0.3752769987766422}, {
         0.5095388574943344, 0.38440971583158595`}, {0.5083955333178031, 
         0.3939211250602981}, {0.5072922756858319, 0.4038840341087115}, {
         0.5062257471658433, 0.414371250622759}, {0.505195947757837, 
         0.42538277460244045`}, {0.5051724671956327, 0.42565553254205}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.26196354697285174`, 0.5224652247061965, -0.6820372588215334], 
        ArrowBox[{{0.5050009302016638, 0.42764816272843686`}, {
         0.5042028774618134, 0.4369186060477561}, {0.5032444003648874, 
         0.4490560351825535}, {0.5023183805541741, 0.46187235223068}, {
         0.5014235721908865, 0.47544043079834125`}, {0.5005587294362376, 
         0.48983314449174165`}, {0.5000287437173191, 0.49935265052927796`}, {
         0.49999335659224775`, 0.5000085151786731}, {0.49962413332430033`, 
         0.5074624101627006}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.29236514380513834`, 0.522410939951386, -0.6093790998448525], 
        ArrowBox[{{0.49952673487668936`, 0.5094600357375932}, {
         0.4991243574504051, 0.5180311774049847}, {0.49870130380764577`, 
         0.5275924073107887}, {0.49828588078366115`, 0.5375202364116918}, {
         0.4978703012449064, 0.5474843185812152}, {0.49746203929538596`, 
         0.5578875060830779}, {0.49706109493510003`, 0.5687297989172803}, {
         0.4966674681640485, 0.5800111970838221}, {0.49635996854072806`, 
         0.5893965709835048}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.33163888368871136`, 0.5223408131961425, -0.5155170026724114], 
        ArrowBox[{{0.4962944762726453, 0.5913954983865941}, {
         0.49628087167196583`, 0.5918107322745383}, {0.49590101814858634`, 
         0.6042074361812635}, {0.49552790759391036`, 0.6172013088039979}, {
         0.4951615400079376, 0.6307923501427416}, {0.4948016565207486, 
         0.645108495168205}, {0.494447998262424, 0.6602776788510993}, {
         0.4942075126776136, 0.6713679126019337}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.3811222716436219, 0.522252456206306, -0.3972544032251886], 
        ArrowBox[{{0.49416415397658875`, 0.6733674425524585}, {
         0.49410056523296364`, 0.676299901191424}, {0.49375935743236754`, 
         0.6931751621891794}, {0.4934671973826786, 0.7086767073761022}, {
         0.4931795858083734, 0.7251023691295027}, {0.4930374534548673, 
         0.7336896232147668}, {0.49289641952666036`, 0.7425413618370125}, {
         0.4927564711259036, 0.7516687367946937}, {0.4927316034325607, 
         0.7533544773590329}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.4474299108780743, 0.5251534418096981, -0.1456458668829937],
         ArrowBox[{{0.4927021030592358, 0.7553542597791911}, {
         0.4926175953547479, 0.7610828998862641}, {0.4924797793153444, 
         0.7707950029101777}, {0.4923430101098443, 0.7808161976648889}, {
         0.49220727484039845`, 0.7911576359488514}, {0.49207256060915794`, 
         0.8018304695605191}, {0.49193885451827385`, 0.8128458502983461}, {
         0.4918061436698973, 0.8242149299607864}, {0.49168116399943035`, 
         0.8353476970648626}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.5310016791598381, 0.5305991246990873, 0.226668444562761], 
        ArrowBox[{{0.49165931227859994`, 0.8373475776482567}, {
         0.4915436561092705, 0.848058793253323}, {0.4914138661489864, 
         0.8605935442128444}, {0.4912850521052352, 0.8736234508886956}, {
         0.4911572118353085, 0.8871919482786316}, {0.4910303431964979, 
         0.9013424713804061}, {0.49090443733995737`, 0.91611375973138}, {
         0.49089447418192983`, 0.9173438967341091}}]}}, 
      {Arrowheads[{{0.011295922778902037`, 1.}}], 
       {LABColor[0.6312085583910191, 0.5359828700318682, 0.6711885827641497], 
        ArrowBox[{{0.4908782762604909, 0.9193438311398687}, {
         0.4907794815847626, 0.9315418697486886}, {0.4906554680400873, 
         0.9476662117497486}, {0.49053238881510514`, 0.9645261960519764}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.1886675222501131, 0.5225961012766809, -0.8572107619122568],
         ArrowBox[{{0.00021283170119509452`, 0.00015934815712261924`}, {
         0.000643989690407974, 0.0004821730302551151}, {
         0.0011230021367280147`, 0.0008408786199141444}, {
         0.0019600833117174596`, 0.0014675871591660974`}, {
         0.003405461925520181, 0.0025493231278863058`}, {0.005888393734181157,
          0.004408056494084548}, {0.010245846243338571`, 
         0.007673669491603065}, {0.018130805300249634`, 
         0.013584921451324672`}, {0.02851533657069496, 0.02136109396376193}, {
         0.035783307663785055`, 0.026815807274712524`}, {0.04489301094004486, 
         0.03368071482303112}, {0.05026490349229005, 0.03776299286991892}, {
         0.05635001178118096, 0.04243982234357971}, {0.06314833580671761, 
         0.04771120324401349}, {0.06403001499660083, 0.04839972658621821}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.19622725394820206`, 0.5225826027034339, -0.8391434152998095], 
        ArrowBox[{{0.06560631396526198, 0.04963069431991303}, {
         0.07065987556889997, 0.05357713557122024}, {0.08151867272651031, 
         0.062187225902622066`}, {0.09392621684562623, 0.07221901318536558}, {
         0.10074839861166907`, 0.07784639883292063}, {0.10803302630992875`, 
         0.08398592001717135}, {0.11578009994040539`, 0.09063757673811781}, {
         0.1239896195030989, 0.09780136899575995}, {0.12718524486273627`, 
         0.10067450922752413`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.20351616195569583`, 0.5225695877099714, -0.8217233225429563], 
        ArrowBox[{{0.1286725093043141, 0.10201168703201322`}, {
         0.13268041529554797`, 0.10561513695264142`}, {0.14187131761529112`, 
         0.11421672077130572`}, {0.15156232646232845`, 
         0.12360612045175298`}, {0.1617534418366599, 0.1337833359939831}, {
         0.17189476787314148`, 0.14432376370012842`}, {0.1824700291206585, 
         0.15584928512697932`}, {0.18502211471853233`, 
         0.1587414041676789}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.21081982161190838`, 0.5225565463761283, -0.8042679741499045], 
        ArrowBox[{{0.1863454209224669, 0.16024102434980111`}, {
         0.187914431838648, 0.1620190863197967}, {0.19345541113958173`, 
         0.1685104216110451}, {0.19909296702345983`, 0.17532329100072458`}, {
         0.20482709949028216`, 0.18245769448883511`}, {0.2106477422176311, 
         0.18997316536894293`}, {0.21654482888308896`, 0.1979292369346142}, {
         0.2225183594866558, 0.20632590918584903`}, {0.22856833402833152`, 
         0.21516318212264735`}, {0.23441563674216506`, 
         0.2240934358225128}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.21934279547398902`, 0.5225413278483347, -0.783898531280131], 
        ArrowBox[{{0.23548250386071715`, 0.22578500810464666`}, {
         0.2408567705759882, 0.2344117818014427}, {0.24707680475190155`, 
         0.24494627359904073`}, {0.25333642720578836`, 0.2561676961934038}, {
         0.2550913737225674, 0.25942781611023136`}, {0.2617419485666402, 
         0.27280031280255645`}, {0.2684070550922308, 0.28727039272493965`}, {
         0.27251350115975426`, 0.2965902081564713}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.23122897043611487`, 0.5225201040258818, -0.7554912211382635], 
        ArrowBox[{{0.27331992057091786`, 0.29842042337149344`}, {
         0.2750705994920206, 0.3023936898301932}, {0.27840120009756514`, 
         0.3104452512699729}, {0.28173101964020925`, 0.31882342130118774`}, {
         0.2850570195316576, 0.32758568919321995`}, {0.2883761611836147, 
         0.33678954421545176`}, {0.29168844459608073`, 0.3464349863678832}, {
         0.2949938697690555, 0.35652201565051406`}, {0.29828935883583835`, 
         0.36714434430987686`}, {0.3002044595823414, 
         0.3737087353739631}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2484928887853942, 0.522489277764359, -0.7142313974881374], 
        ArrowBox[{{0.30076459076766415`, 0.37562869710671426`}, {
         0.30157183392972853`, 0.37839568459250383`}, {0.304841295050726, 
         0.39027603649839504`}, {0.30809774219883074`, 0.4027854000275504}, {
         0.3110055878063785, 0.41462558818397593`}, {0.313900446383381, 
         0.42719890025018525`}, {0.3167809255045837, 0.44057784842931585`}, {
         0.3193594984551069, 0.4534109096441833}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[0.2727089221344204, 0.5224460378832407, -0.65635639800819], 
        ArrowBox[{{0.31974639744093114`, 0.455373094849206}, {
         0.3224931756785709, 0.47004270193889097`}, {0.32532216188084606`, 
         0.4862736316756102}, {0.32672926107475503`, 0.49479544637832534`}, {
         0.3281311989263027, 0.5036002463378005}, {0.329527801382332, 
         0.5126970955794279}, {0.33091889438968625`, 0.5220950581285996}, {
         0.33230444786853974`, 0.531837370042943}, {0.3326416589062411, 
         0.5343173221040467}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.3051600690707099, 0.5223880934744496, -0.5787999260215436],
         ArrowBox[{{0.3329111288227177, 0.5362990854511984}, {
         0.3336845140095418, 0.5419867942556486}, {0.3350590421652481, 
         0.5525816851054529}, {0.3364279816882143, 0.5636603969310927}, {
         0.33779120904067295`, 0.5752583065386391}, {0.3391485590332433, 
         0.5874090892869258}, {0.3404999185410612, 0.6001485473438333}, {
         0.34184517443926266`, 0.613512482877242}, {0.3420601608563491, 
         0.6157690486459703}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.34707143598509793`, 0.5223132570015738, -0.4786340440451866], 
        ArrowBox[{{0.3422498449620544, 0.617760033311919}, {
         0.34318422140111843`, 0.6275675454146491}, {0.34451695855597675`, 
         0.6423980115461894}, {0.3458432794630892, 0.6580661240337007}, {
         0.34716307768170734`, 0.6746341256390203}, {0.34782049959767036`, 
         0.6832875779370671}, {0.3484762557206286, 0.6922182871190269}, {
         0.34884982964370265`, 0.6974851285951154}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.39969869332526325`, 0.5222192863533601, -0.35285776816656095`], 
        ArrowBox[{{0.34899133294667506`, 0.6994801165186998}, {
         0.3491303337043685, 0.701439822243884}, {0.3497827212026763, 
         0.7109657523706224}, {0.35043340586933847`, 0.7208096465582262}, {
         0.35108237535814124`, 0.7309850738656798}, {0.3517296173228711, 
         0.7415056033519668}, {0.35237511941731425`, 0.7523848040760714}, {
         0.352936531462113, 0.7622180057696522}, {0.3534966092018593, 
         0.7724379902201775}, {0.35385903818649944`, 
         0.7793308293070393}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.4727221133607519, 0.5268015260506647, -0.0329684741953542],
         ArrowBox[{{0.3539640541345131, 0.7813280703166982}, {
         0.35405534512450126`, 0.7830642838391728}, {0.35461273171798685`, 
         0.7941164130381633}, {0.35516876147026416`, 0.8056139042286745}, {
         0.35572342686928127`, 0.8175762838222325}, {0.3562767204029862, 
         0.830023078230362}, {0.356828634559327, 0.8429738138645886}, {
         0.3573791618262517, 0.8564480171364377}, {0.3575671403114137, 
         0.8612463668335103}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.5613952335949539, 0.5325796219739205, 0.36207248739391495`], 
        ArrowBox[{{0.35764543156343276`, 0.8632448338659773}, {
         0.35792829469170856`, 0.8704652144574354}, {0.35847602564364534`, 
         0.8850449322391065}, {0.3590223471700103, 0.9002066968929765}, {
         0.3595672517587515, 0.9159700348305713}, {0.3601107318978169, 
         0.932354472463416}, {0.3604558832819768, 0.9431952511263063}}]}}, 
      {Arrowheads[{{0.005470224163590058, 1.}}], 
       {LABColor[0.6603988432535578, 0.5016379877791974, 0.741005251481344], 
        ArrowBox[{{0.36051952752604605`, 0.9451942382223619}, {
         0.36065278007515456`, 0.9493795362030357}, {0.3609232648306593, 
         0.9581384048664884}, {0.3611933887787126, 0.9670647524609567}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999983`, 1.}}], 
       {LABColor[0.520182299340917, 0.5298941149480065, 0.17846783770267236`],
         ArrowBox[{{0.9766691734125579, 0.5406432124581186}, {
         0.9663667352910386, 0.5448453656794766}, {0.9563901848032691, 
         0.5491253065184142}, {0.9467395219492495, 0.5534830349749313}, {
         0.9374147467289797, 0.5579185510490279}, {0.9284158591424599, 
         0.5624318547407041}, {0.91974285918969, 0.5670229460499598}, {
         0.9113957468706699, 0.5716918249767952}, {0.9048050615796646, 
         0.5755919507809046}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.4540766787449129, 0.5255865568530481, -0.11603435030794261`], 
        ArrowBox[{{0.903087963556737, 0.5766172634245771}, {
         0.8956228733893631, 0.5812744199173229}, {0.8880844887380434, 
         0.5862110843992525}, {0.8807593682314405, 0.5912484849669987}, {
         0.8736475118695545, 0.5963866216205613}, {0.8600635915799338, 
         0.606965103185137}, {0.8473327278691808, 0.617946529092979}, {
         0.8397371718281685, 0.6251915240634639}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.4241216181723034, 0.5236346326068014, -0.24948489204837182`], 
        ArrowBox[{{0.8382899556547658, 0.6265719462262249}, {
         0.8353253280308727, 0.6293997460750433}, {0.8239117993585864, 
         0.6413936008622856}, {0.8130921418523223, 0.6539280934547063}, {
         0.8028663555120796, 0.6670032238523046}, {0.7931691329509875, 
         0.6806893662884741}, {0.7880784237833681, 0.6886102216147096}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.4338743919256119, 0.5242701404373097, -0.20603604180498616`], 
        ArrowBox[{{0.7869970993747514, 0.6902927011906124}, {
         0.7839351667821737, 0.6950568949966072}, {0.7794838600428544, 
         0.7025120905169007}, {0.7751322777975715, 0.7101694552336653}, {
         0.770880420046325, 0.7180289891469012}, {0.7667282867891155, 
         0.7260906922566072}, {0.7611603579853667, 0.7375621557082481}, {
         0.7557607342086751, 0.7494833978591416}, {0.7554018820931677, 
         0.7503033938234501}, {0.7550437608860466, 0.7511255803155611}, {
         0.7510076407234976, 0.7615858145354701}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.4783187566426841, 0.5271662131356104, -0.008035288829516091], 
        ArrowBox[{{0.7502876701332452, 0.7634517304899471}, {
         0.7495550045014439, 0.7653505476224576}, {0.7442393008579677, 
         0.7802191472706519}, {0.7390747592331384, 0.7959168196650083}, {
         0.7340686765344491, 0.8123817513372387}, {0.7315438973107157, 
         0.8205433438007849}, {0.7290548718012747, 0.8289468191581302}, {
         0.7266016000061261, 0.8375921774092742}, {0.7260383924750032, 
         0.8396626318904106}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.549902545260346, 0.531830738259915, 0.31087227430839265`], 
        ArrowBox[{{0.7255134260557442, 0.8415925050102426}, {
         0.7241840819252701, 0.8464794185542175}, {0.7218023175587064, 
         0.8556085425929596}, {0.7194563069064353, 0.8649795495255009}, {
         0.7171460499684564, 0.8745924393518411}, {0.71487154674477, 
         0.8844472120719803}, {0.7126298849437286, 0.8946035020061193}, {
         0.7104181522736843, 0.9051209434744587}, {0.708236348734637, 
         0.9159995364769983}, {0.7075600349195598, 0.9195320820938336}}]}}, 
      {Arrowheads[{{0.013781196793309199`, 1.}}], 
       {LABColor[0.6422022268182133, 0.532964559041772, 0.713960231993186], 
        ArrowBox[{{0.7071839606945259, 0.921496405941183}, {0.706084474326587,
          0.9272392810137386}, {0.7039625290495344, 0.9388401770846793}, {
         0.7018705129034788, 0.9508022246898205}, {0.6998084258884203, 
         0.9631254238291619}, {0.6977762680043591, 0.9758097745027038}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.47392618507233797`, 0.5268799854736516, -0.027604304698317254`], 
        ArrowBox[{{0.9565038171293677, 0.327558337227994}, {
         0.9440535225117358, 0.3296793114256753}, {0.9320737520629024, 
         0.3318246033738344}, {0.9205645057828673, 0.3339942130724711}, {
         0.9095257836716304, 0.3361881405215856}, {0.8989575857291918, 
         0.33840638572117776`}, {0.8888599119555518, 0.34064894867124773`}, {
         0.8792327623507099, 0.3429158293717953}, {0.8780678942631566, 
         0.34320730618019957`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.39216099573033886`, 0.5222327455827562, -0.3708724544737135], 
        ArrowBox[{{0.8761277111163581, 0.3436927846626055}, {
         0.8700761369146663, 0.34520702782282064`}, {0.8612958923412152, 
         0.3475246329040258}, {0.8527978853241504, 0.349870733495113}, {
         0.8366485839591797, 0.3546484212069334}, {0.8216282328197547, 
         0.3595400909582819}, {0.8077368319058752, 0.3645457427491583}, {
         0.7998719524739846, 0.36766591279412264`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.336155504823549, 0.5223327483674353, -0.5047225244000086], 
        ArrowBox[{{0.798012905105881, 0.3684034376297364}, {
         0.7948131355523731, 0.369672856340869}, {0.7826958980940804, 
         0.37492891149472024`}, {0.7713134058465329, 0.3803197882954078}, {
         0.7605939451252677, 0.3858513668276268}, {0.7499887864901141, 
         0.391826249277059}, {0.7496415764181895, 0.39203076081456856`}, {
         0.7492950612055409, 0.3922354671897803}, {0.741926593646219, 
         0.39704310633888534`}, {0.7348750730349722, 0.40195747659543485`}, {
         0.7282703087717529, 0.4070192617923605}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.30222580771107344`, 0.5223933328590561, -0.5858126506992546], 
        ArrowBox[{{0.7266828793576039, 0.4082358421863725}, {
         0.7215846479353323, 0.4121430448230305}, {0.7087875920530072, 
         0.42258574830973905`}, {0.6969772746053122, 0.4335427223146736}, {
         0.6860495276785192, 0.4450628328522402}, {0.6759001833589007, 
         0.4571949459368452}, {0.6704079788688745, 0.4646419759778401}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.2951529875486145, 0.5224059620084542, -0.6027163052872813],
         ArrowBox[{{0.6692208918017212, 0.466251579747405}, {
         0.666454328947488, 0.4700028378666518}, {0.6576370517453132, 
         0.48355028493982355`}, {0.6520023810511155, 0.4932074160017669}, {
         0.6466391013746168, 0.5032863193667099}, {0.6415246398549975, 
         0.5138190615809909}, {0.6366364236314381, 0.5248377091909479}, {
         0.6319518798431194, 0.5363743287429195}, {0.6318253252163798, 
         0.5367139848870108}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.31377391275672034`, 0.5223727126905042, -0.5582133092266734], 
        ArrowBox[{{0.6311270293400515, 0.5385881201193521}, {
         0.6274484356292218, 0.5484609867832438}, {0.6231035181289258, 
         0.5611297498582591}, {0.618894554481412, 0.5744126845143037}, {
         0.6148279952658453, 0.5884319897611734}, {0.6109192213506165, 
         0.6033375976743431}, {0.6081218040162254, 0.6151409698803897}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.3501407277350574, 0.5223077765081968, -0.47129860409627133`], 
        ArrowBox[{{0.6076605774680564, 0.6170870608523805}, {
         0.6071590553087451, 0.6192031743986702}, {0.6053318322943871, 
         0.6275189717352855}, {0.6035383197132507, 0.6361023860790116}, {
         0.6017773703869634, 0.6449626256979555}, {0.6000478371371527, 
         0.6541088988602244}, {0.598348572785446, 0.6635504138339254}, {
         0.5966784301534706, 0.6732963788871659}, {0.5950362620628541, 
         0.6833560022880526}, {0.5934209213352238, 0.693738492304693}, {
         0.5931246201457196, 0.6957356094495989}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.4003870338100726, 0.5222926689710848, -0.3489111748556561],
         ArrowBox[{{0.5928311040980411, 0.6977139542956141}, {
         0.5918312607922073, 0.7044530572051941}, {0.5902661332554319, 
         0.715508905257663}, {0.5887261818480016, 0.7269552747905433}, {
         0.5872130727224356, 0.738864278452471}, {0.585727193244484, 
         0.7512794359918415}, {0.584268930779897, 0.7642442671570504}, {
         0.5829118481677208, 0.777089243834603}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.4716835922315664, 0.5267338541937715, -0.03759511172001375], 
        ArrowBox[{{0.5827097775719252, 0.7790790004007604}, {
         0.5814294761822949, 0.7919730080550229}, {0.5800451646271584, 
         0.8068111959670708}, {0.5786831475125847, 0.8223506165264679}, {
         0.5773430038575683, 0.8386615013935101}, {0.5760246361441931, 
         0.8558319198892446}, {0.5758097435817908, 0.8587782563035902}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.5591744724838322, 0.5324349132878067, 0.3521789412721534], 
        ArrowBox[{{0.5756642589985644, 0.8607729578441831}, {
         0.5753734614385029, 0.8647600080744674}, {0.5747275425256815, 
         0.8739276442587789}, {0.5740868166748817, 0.8833430499728175}, {
         0.5734512211552563, 0.8930144467472212}, {0.5728207093189573, 
         0.9029622658214018}, {0.572195239466752, 0.9132106952682385}, {
         0.5715747562907156, 0.9237735918685722}, {0.5709592044829241, 
         0.934664812403245}, {0.5706358136018675, 0.9406135987149559}}]}}, 
      {Arrowheads[{{0.009807398588937763, 1.}}], 
       {LABColor[0.65815447398859, 0.5067558561392452, 0.7397532115989911], 
        ArrowBox[{{0.5705272489080973, 0.9426106499679954}, {
         0.5703485287354527, 0.9458982136530975}, {0.5697426737403771, 
         0.9574876523989708}, {0.5691415841897728, 0.9694469854217068}, {
         0.5685452047757151, 0.9817900695021464}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.1888000003339164, 0.5225958647252807, -0.8568941465144865],
         ArrowBox[{{0.0007264443404865505, 0.001622502561219798}, {
         0.0012655924532538622`, 0.002827107987451857}, {
         0.0022036531248474183`, 0.004922782104637094}, {
         0.0037503452658292358`, 0.008375639436608438}, {0.006427085126938237,
          0.014350447390566632`}, {0.011200378812798319`, 
         0.025027442989400753`}, {0.01648894487625568, 0.03689056916919163}, {
         0.02001217080519104, 0.04483268236501632}, {0.02428485746401948, 
         0.05451715976310888}, {0.029488264905927493`, 0.06646499692163878}, {
         0.03305966656386472, 0.07479616744043839}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.1965975170367795, 0.5225819415657612, -0.8382585067043344],
         ArrowBox[{{0.03384767292415242, 0.07663438559292904}, {
         0.035803653184101565`, 0.0811971893987755}, {0.04020930456907254, 
         0.09163212145029435}, {0.04514646403753841, 0.10350755996374854`}, {
         0.05067880159185986, 0.11711203648110788`}, {0.05686998723439761, 
         0.13273408254434224`}, {0.060231189009579314`, 
         0.14143005212967485`}, {0.06376896885009538, 
         0.15082020103967644`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.20542790014933635`, 0.5225661741314125, -0.8171543724854445], 
        ArrowBox[{{0.06446090032919533, 0.15269669337289626`}, {
         0.06755897415109537, 0.1611053163038204}, {0.07152555751742969, 
         0.1720846108926333}, {0.07649864977306678, 0.18627666993219374`}, {
         0.08179740200236968, 0.2019841972507173}, {0.0845731266861962, 
         0.21048238416022524`}, {0.08743871852153996, 0.21951168343074404`}, {
         0.09019620176441917, 0.2284316769025431}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.21647278320878838`, 0.5225464525104694, -0.7907577041249111], 
        ArrowBox[{{0.09077832548148808, 0.2303450748059665}, {
         0.0934395036467793, 0.23916361905481412`}, {0.09657873741365935, 
         0.2499246914364071}, {0.09981591928602569, 0.2614937482350944}, {
         0.10315104926387829`, 0.273870789450876}, {0.10658412734721716`, 
         0.28705581508375194`}, {0.10867249184230142`, 0.2953406497538746}, {
         0.11079748869808292`, 0.3040380588201087}, {0.11163445215209661`, 
         0.3075653627474089}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.23119559486662714`, 0.5225201636209293, -0.7555709869297498], 
        ArrowBox[{{0.11209619424483513`, 0.3095113314624178}, {
         0.11295911791456166`, 0.3131480422824543}, {0.11515737949173764`, 
         0.32267060014091137`}, {0.11739290494305082`, 0.3326910169698279}, {
         0.11966632578194114`, 0.34329457734355157`}, {0.12197764200840862`, 
         0.35448128126208256`}, {0.12432685362245323`, 0.3662511287254208}, {
         0.12671443897693555`, 0.37875753006823754`}, {0.12835782546692112`, 
         0.3878306698647584}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.25107780707172855`, 0.5224846621628776, -0.7080535837099231], 
        ArrowBox[{{0.1287142786980139, 0.38979864880114046`}, {
         0.12914087642471617`, 0.392153895625204}, {0.13160616596579502`, 
         0.40644022539631997`}, {0.1341103076001722, 0.42161651938158573`}, {
         0.1356800106840159, 0.43153454541997066`}, {0.1372647914813867, 
         0.44194854490258206`}, {0.13886464999228457`, 0.4528585178294198}, {
         0.1404795862167095, 0.46426446420048406`}, {0.1410990889802716, 
         0.4688283339720622}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.27756506242429135`, 0.5224373668128883, -0.6447504874653663], 
        ArrowBox[{{0.14136810327704724`, 0.47081015921867964`}, {
         0.1421096307188086, 0.4762729833984965}, {0.14375481406272894`, 
         0.48899067480617886`}, {0.1454151362484705, 0.5024175384235312}, {
         0.1470905972760333, 0.5165535742505536}, {0.14878118656645917`, 
         0.5315911378446758}, {0.15048689354078992`, 0.5477225847633277}, {
         0.15074342689115183`, 0.5502552596139788}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.3122504498897304, 0.5223754329689374, -0.5618543024217174],
         ArrowBox[{{0.15094497461888742`, 0.5522450783276923}, {
         0.15134541615941963`, 0.5561985144693523}, {0.1522077181990256, 
         0.5649479150065094}, {0.15307379965960774`, 0.5739707863747988}, {
         0.15394366054116612`, 0.5832671285742207}, {0.15478429986316733`, 
         0.5925229565156115}, {0.15562842257090365`, 0.6021352787170771}, {
         0.15647602866437504`, 0.6121040951786173}, {0.15732711814358155`, 
         0.6224294059002323}, {0.15808280153754686`, 
         0.6319242812776886}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.3563950143048109, 0.522296608923322, -0.4563512001695056], 
        ArrowBox[{{0.1582392282295581, 0.6339181524564231}, {
         0.15903971118431715`, 0.6443713733010076}, {0.15990120572712546`, 
         0.6560434957744978}, {0.1607661656182276, 0.6681830440967236}, {
         0.1616345789996994, 0.6808750379966994}, {0.16250643401361695`, 
         0.6942044972034401}, {0.16338173065998024`, 0.7081714217169461}, {
         0.16371615200700143`, 0.7137294130255042}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.4127608654555806, 0.5228943460488882, -0.30009732866657757`], 
        ArrowBox[{{0.16383627368540754`, 0.7157258024620563}, {
         0.1642604689387892, 0.7227758115372169}, {0.16514263808990018`, 
         0.7381058757232574}, {0.16602822735316936`, 0.7542498233340721}, {
         0.16647230247068875`, 0.7626472867795041}, {0.1669172285038986, 
         0.7712887877925981}, {0.16736300545279886`, 0.7801743263733537}, {
         0.1678096333173895, 0.7893039025217694}, {0.16810785103559986`, 
         0.7956110998437265}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.48906911160462835`, 0.5278667251060373, 0.03985781057169775], 
        ArrowBox[{{0.16820230976684403`, 0.7976088679854516}, {
         0.16847720468484864`, 0.8034227964839424}, {0.16914665949397972`, 
         0.818188600454793}, {0.16919191787934618`, 0.8192072744291753}, {
         0.1692371848295124, 0.820229131943409}, {0.16968682050228556`, 
         0.8308954937047754}, {0.1701372964079297, 0.8419051495938604}, {
         0.17058860880372595`, 0.8533240344672175}, {0.1710407589372472, 
         0.8651301700393287}, {0.17149290632663383`, 0.8769684884649505}, {
         0.1715139681316824, 0.8775399230047901}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.5809281451766287, 0.5338524207260259, 0.4490920955173556], 
        ArrowBox[{{0.17158763365925284`, 0.8795385658918632}, {
         0.1719458859654761, 0.889258423296347}, {0.17239969785377413`, 
         0.9019999745335187}, {0.17285434199152777`, 0.915193142176465}, {
         0.1733098155792248, 0.9289050307267062}, {0.17376611581735282`, 
         0.9432027446857614}, {0.17422324270591183`, 0.9580862840536308}, {
         0.17426490411199597`, 0.959493578534303}}]}}, 
      {Arrowheads[{{0.0030170577205056127`, 1.}}], 
       {LABColor[0.6768170158482975, 0.4641993864919749, 0.7501642643072758], 
        ArrowBox[{{0.17432408598587862`, 0.9614927027189908}, {
         0.17468119624490192`, 0.9735556488303145}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.19150261315902684`, 0.5225910389697335, -0.8504350492051389], 
        ArrowBox[{{0.02996238057069951, 0.006280327005720983}, {
         0.039760299001817365`, 0.008349270487126728}, {0.05267338119799989, 
         0.011085155408824942`}, {0.06502651914081468, 
         0.013740773734810047`}, {0.08009669907649658, 
         0.017054387715104972`}, {0.08882639214968628, 
         0.019014600255817596`}, {0.09844620055072109, 
         0.021207300326346455`}, {0.10809578731793136`, 0.023451663082411995`}
         }]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.19857210853456925`, 0.522578415757038, -0.8335393406765801], 
        ArrowBox[{{0.11004249736839126`, 0.02391023961893463}, {
         0.1205253599672544, 0.026406627262377896`}, {0.1331790792409835, 
         0.029448516961649365`}, {0.14702383440480576`, 
         0.032811795273469745`}, {0.16197020068513365`, 
         0.036553141372012654`}, {0.17792875330837954`, 
         0.04072923443145169}, {0.18631410874919827`, 0.04297952754950915}, {
         0.1876432921529192, 0.043338803879886756`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.20400673754249432`, 0.5225687117436335, -0.8205508736360019], 
        ArrowBox[{{0.1895740051920579, 0.043860672791108564`}, {
         0.1950080838367655, 0.04532949630258822}, {0.20396979802401127`, 
         0.04779631418596645}, {0.2131583707638658, 0.0503971546949214}, {
         0.22253292150925916`, 0.053149191324730595`}, {0.23205256971312146`, 
         0.056069597570671585`}, {0.24167643482838283`, 
         0.05917554692802191}, {0.25136363630797337`, 0.06248421289205911}, {
         0.26085166190591896`, 0.06592685990440404}, {0.2658507326377588, 
         0.06784946090650731}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.20678726731419145`, 0.5225637468604487, -0.813905559072235], 
        ArrowBox[{{0.2677174386767843, 0.06856738051472654}, {
         0.2703496897959002, 0.06957972239002082}, {0.2798577199779171, 
         0.07344280034890946}, {0.28937575245196956`, 0.07751609378106993}, {
         0.29883310224854737`, 0.08183150737364513}, {0.3081590843981401, 
         0.08642094581377793}, {0.31735369890074777`, 0.09128440910146833}, {
         0.32641694575637037`, 0.09642189723671632}, {0.3352852849127255, 
         0.10188117653185048`}, {0.3390454093788727, 
         0.10442675471717519`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2070782316623822, 0.5225632273177291, -0.8132101701430279],
         ArrowBox[{{0.34070157451414, 0.10554796702745588`}, {
         0.34389517631753075`, 0.10771001329919941`}, {0.3522466199707861, 
         0.11390840753876309`}, {0.3603396158724916, 0.12047635925054152`}, {
         0.3681402718053616, 0.12746137452643658`}, {0.37561469555211036`, 
         0.13491095945835005`}, {0.3827510064345075, 0.14286864446594402`}, {
         0.38953732377432204`, 0.1513779599688803}, {0.390751976957958, 
         0.1530105000229169}, {0.3964346845639362, 0.1620633968510351}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.20892641253231947`, 0.522559927226424, -0.8087931186241105], 
        ArrowBox[{{0.39749799677294484`, 0.16375731749444586`}, {
         0.39831807675634884`, 0.1650637544951374}, {0.40535381831138945`, 
         0.1783251755487124}, {0.41212055573832884`, 0.19231030580776043`}, {
         0.41834928490906614`, 0.20774285447775448`}, {0.4212668155908918, 
         0.21607131064471913`}, {0.4240596825937324, 0.22490042127014595`}, {
         0.42672788591758826`, 0.23423018635403503`}, {0.42759914052447934`, 
         0.23759746169067725`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.21768599680229475`, 0.5225442862097051, -0.7878581897791369], 
        ArrowBox[{{0.4281001258143479, 0.2395336986956266}, {
         0.4292714255624591, 0.24406060589638628`}, {0.43169690256980675`, 
         0.25451233621842595`}, {0.43401091798109265`, 
         0.26570603364138007`}, {0.436213471796317, 0.27764169816524886`}, {
         0.4383045640154796, 0.2903193297900322}, {0.4399075903645407, 
         0.30115232586519547`}, {0.4414438723655093, 0.3127082033005061}, {
         0.44210290740245944`, 0.3182386120610248}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.23271175472976888`, 0.5225174563826589, -0.7519474475157534], 
        ArrowBox[{{0.4423395644081928, 0.32022456106883873`}, {
         0.44291585932552185`, 0.3250606415209324}, {0.44432600055171456`, 
         0.3382833199514424}, {0.44567674535122354`, 0.35244991801700404`}, {
         0.4469705430311854, 0.367634115142586}, {0.44820984289873594`, 
         0.38390959075315584`}, {0.4488098215613371, 0.39247958281061385`}, {
         0.44930187136048483`, 0.3999117330581444}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.25321061028915415`, 0.5224808538530591, -0.7029563002977206], 
        ArrowBox[{{0.4494318457057606, 0.4019075022628311}, {
         0.4499718117580662, 0.41056956483958557`}, {0.4505340360110445, 
         0.4202093912164669}, {0.45108393998069407`, 0.43031251884882243`}, {
         0.45162169662776225`, 0.44092196318114807`}, {0.45214749538527554`, 
         0.4520783036064444}, {0.4526615350989912, 0.4638207274882858}, {
         0.4531640028487529, 0.47619016222702903`}, {0.45337560865138515`, 
         0.48180791835333003`}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.28186702878351183`, 0.5224296852693726, -0.6344690224040108], 
        ArrowBox[{{0.45345088989942783`, 0.4838065010345552}, {
         0.4536550857144043, 0.4892275352230311}, {0.4541350070102494, 
         0.5030141643680442}, {0.4546040107559976, 0.5176544478346178}, {
         0.45506231508960154`, 0.5332239334443047}, {0.45551013814901337`, 
         0.5497981690186575}, {0.45573018447221686`, 0.558503793160065}, {
         0.4558570644759169, 0.5637696940418145}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.3182854235237174, 0.5223646569868133, -0.5474310444547995],
         ArrowBox[{{0.45590523978052944`, 0.5657691137426342}, {
         0.45594768559370324`, 0.5675307423562886}, {0.4561626674437362, 
         0.5768968215111364}, {0.45637515595257966`, 0.5866198355284159}, {
         0.45658517705049734`, 0.5967175893119344}, {0.456792756667753, 
         0.6072078877654998}, {0.45699792073461043`, 0.6181085357929198}, {
         0.45720069518133355`, 0.6294373382980015}, {0.4573572345233035, 
         0.638638390816038}, {0.4574722058509449, 0.645753571001859}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.3644364653956976, 0.5222822501972592, -0.43713257047093845`], 
        ArrowBox[{{0.4575045188263177, 0.6477533099527281}, {
         0.45751234198227786`, 0.6482374581783787}, {0.45766602922912, 
         0.6582561230591703}, {0.4578183079346937, 0.668715968132559}, {
         0.45796918976986256`, 0.6796385760726918}, {0.45811868640549036`, 
         0.6910455295537162}, {0.45826680951244053`, 0.7029584112497783}, {
         0.4584135707615768, 0.7153988038350245}, {0.4585517959251891, 
         0.7277463778169236}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.42430498658417454`, 0.5236465812138911, -0.24866798120143963`], 
        ArrowBox[{{0.45857340984677797`, 0.7297462609523551}, {
         0.458703054369862, 0.7419484523696577}, {0.4588458000707382, 
         0.7561008736673381}, {0.45898723059725516`, 0.7708671365507898}, {
         0.4591273576202763, 0.7862688236941601}, {0.45926619281066533`, 
         0.8023275177715953}, {0.45932713423034244`, 
         0.8097426871010709}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.5034569674587792, 0.5288042630096961, 0.10395606714392171`], 
        ArrowBox[{{0.4593435706349552, 0.8117426195610813}, {
         0.45940374783928584`, 0.8190648014572418}, {0.45947204894007776`, 
         0.8276946589888152}, {0.45954003437700147`, 0.8365022574252472}, {
         0.4596077050564144, 0.8455196531566022}, {0.4596750617146739, 
         0.8547879359747282}, {0.45974210555563777`, 0.8643233538165696}, {
         0.4598088377831636, 0.8741421546190701}, {0.45987525960110925`, 
         0.8842605863191734}, {0.4599226529880486, 0.8917405103455293}}]}}, 
      {Arrowheads[{{0.01781872690516022, 1.}}], 
       {LABColor[0.5982529141136044, 0.5349813330334049, 0.5262743731015719], 
        ArrowBox[{{0.459935324890992, 0.8937404702008453}, {
         0.4599413722133325, 0.8946948968538231}, {0.460007176823691, 
         0.9054613341599632}, {0.4600726746360425, 0.916576146174538}, {
         0.46013786704386545`, 0.9280642223309147}, {0.46020275549898315`, 
         0.9399531109844372}, {0.4602673412927705, 0.952263048455015}, {
         0.4603316257166026, 0.9650142710625567}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999983`, 1.}}], 
       {LABColor[0.6046575849157014, 0.5353986726077161, 0.5548073412168322], 
        ArrowBox[{{0.9991796085230789, 0.7202050886285031}, {
         0.991036624468519, 0.7260720329326413}, {0.9830988520958971, 
         0.7320697186507485}, {0.9753662914052129, 0.738198145782825}, {
         0.9678389423964667, 0.7444573143288706}, {0.9605168050696584, 
         0.7508472242888854}, {0.953399879424788, 0.7573678756628693}, {
         0.9464881654618554, 0.7640192684508224}, {0.9397816631808608, 
         0.7708014026527445}, {0.9385083195408542, 0.7721535133785503}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.5795124889561848, 0.5337601740856182, 0.44278531175777974`], 
        ArrowBox[{{0.9371371511874073, 0.7736095001046249}, {
         0.9332566928729491, 0.7777299976224781}, {0.9268895748292654, 
         0.7848207727138653}, {0.9206803090498098, 0.7920737279269061}, {
         0.9146288955345823, 0.7994888632616006}, {0.9087238699048014, 
         0.8070800843039152}, {0.9029537677816867, 0.8148612966398153}, {
         0.8973185891652379, 0.8228325002693009}, {0.8918183340554563, 
         0.83099369519237}, {0.8881499795220638, 0.8366991505823}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.60021406643376, 0.5351091251557082, 0.5350113555865808], 
        ArrowBox[{{0.8870683471351931, 0.8383814321816979}, {
         0.8867091291858997, 0.8389401300846131}, {0.8817057303143385, 
         0.8470899529102547}, {0.8768081374407735, 0.8554431636692954}, {
         0.8720163505652039, 0.8639997623617347}, {0.871376540924677, 
         0.8651687420747021}, {0.8707385305901825, 0.8663417545389769}, {
         0.8669151431086676, 0.873923918327811}, {0.8632476961093938, 
         0.8819440237200195}, {0.8596426253030165, 0.8901393057535777}, {
         0.8560063664001909, 0.8982469994664608}, {0.852422577891607, 
         0.9065878294402321}, {0.8511962319816055, 0.909745108354355}}]}}, 
      {Arrowheads[{{0.015766967033984353`, 1.}}], 
       {LABColor[0.6573364860260211, 0.5086211261631561, 0.7392968902759331], 
        ArrowBox[{{0.8504721010761381, 0.9116094137026676}, {
         0.8489805787243284, 0.9154494004738605}, {0.8455952952935724, 
         0.9245192679314321}, {0.842181653994555, 0.9334849871770322}, {
         0.8387508426142901, 0.9424252685333921}, {0.8353707646763134, 
         0.9516271187471865}, {0.8320414201806249, 0.9610905378184152}, {
         0.8287628091272243, 0.970815525747078}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.4769538721393044, 0.5270772748692691, -0.01411588332364591], 
        ArrowBox[{{0.9604909419780825, 0.22660780827641774`}, {
         0.950315776156282, 0.22756403176341633`}, {0.9405348992500459, 
         0.22852589406811594`}, {0.9311312838844195, 0.2294934818381227}, {
         0.922087902684448, 0.2304668817210427}, {0.9050137332816506, 
         0.23243146441604673`}, {0.8891761720420157, 0.23442033533397674`}, {
         0.8809954050491522, 0.23551956239946736`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.39046815918284267`, 0.5222357682929587, -0.37491824153115144`], 
        ArrowBox[{{0.8790132187496538, 0.23578590329771737`}, {
         0.8774100697941202, 0.23600131399496285`}, {0.8661096152995503, 
         0.23759805497652842`}, {0.8552748085583064, 0.23921055827867338`}, {
         0.8449056495703885, 0.24083882390139777`}, {0.8350021383357964, 
         0.2424828518447016}, {0.8255642748545301, 0.24414264210858486`}, {
         0.8165920591265897, 0.24581819469304753`}, {0.8080854911519753, 
         0.24750950959808965`}, {0.8001685606027371, 
         0.2492087057151193}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.32858362150054565`, 0.5223462686384891, -0.5228189127335117], 
        ArrowBox[{{0.7982130930681638, 0.24962840408446324`}, {
         0.7920844363762585, 0.2509437863009329}, {0.7771762484409143, 
         0.25444983214813516`}, {0.7633609273459426, 0.2580276471396966}, {
         0.7506384730913434, 0.26167723127561715`}, {0.7388146085108444, 
         0.26540392324541634`}, {0.7276950564381732, 0.26921306173861376`}, {
         0.721363531249749, 0.271578794029462}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.28261698093020143`, 0.5224283461631202, -0.6326766776597635], 
        ArrowBox[{{0.7194900386024459, 0.2722788121010153}, {
         0.7172798168733301, 0.2731046467552094}, {0.7075688898163146, 
         0.27707867829520316`}, {0.698472146784157, 0.28113984616554644`}, {
         0.6898994592938872, 0.2852928401731904}, {0.6818087220263799, 
         0.28954128110716254`}, {0.6741578296625104, 0.2938887897564897}, {
         0.668004076449524, 0.2976508384580254}, {0.667598403351658, 
         0.29790745895154525`}, {0.6545214256779404, 0.3075535760774944}, {
         0.6501319110207708, 0.311313294384687}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2563412920339398, 0.5224752637423867, -0.6954741416080673],
         ArrowBox[{{0.648612932342452, 0.31261433388247817`}, {
         0.6426513594941857, 0.3177205554873383}, {0.6313004877239515, 
         0.32817971763143683`}, {0.6209880047807581, 0.3392232452440446}, {
         0.6115904648373656, 0.3509139567469741}, {0.6029844220665342, 
         0.3633146705620379}, {0.5970715561772169, 0.373191945748229}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2544764724867527, 0.5224785935435299, -0.6999309586584942],
         ArrowBox[{{0.5960442896538113, 0.37490796541300275`}, {
         0.5950849147016134, 0.3765105741288063}, {0.5878069809759525, 
         0.39058685488684963`}, {0.583601062352223, 0.39979924239240183`}, {
         0.5796181687514287, 0.40944091641683467`}, {0.5758387756974491, 
         0.4195462064766586}, {0.5722433587141635, 0.4301494420883838}, {
         0.5688123933254513, 0.4412849527685208}, {0.566625400617154, 
         0.4490731885258352}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.27269600386015785`, 0.5224460609499684, -0.6563872719793913], 
        ArrowBox[{{0.566084699623611, 0.45099871246377565`}, {
         0.5655263550551919, 0.4529870680335798}, {0.5623657194272645, 
         0.4652901174000712}, {0.5593109619655485, 0.4782284303845054}, {
         0.5563683899107466, 0.49194722778920363`}, {0.5535522587241222, 
         0.5066258508121214}, {0.5508549662603962, 0.5223498095632203}, {
         0.5497922511578113, 0.5292761314127729}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.3032159393682823, 0.522391564890928, -0.5834462900191169], 
        ArrowBox[{{0.5494889378131098, 0.5312529978763778}, {
         0.5482689103742895, 0.5392046141524618}, {0.5470152204774437, 
         0.548082805545749}, {0.545786488920523, 0.5572757746898075}, {
         0.5445817654353674, 0.5667942103483824}, {0.5434000997538173, 
         0.576648801285219}, {0.5422405416077125, 0.5868502362640624}, {
         0.5411021407288934, 0.5974092040486578}, {0.5399839468491998, 
         0.6083363934027505}, {0.5397591897263064, 0.6106487426028966}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.3435866626947308, 0.5223194793741907, -0.48696246222420436`], 
        ArrowBox[{{0.5395657043454842, 0.6126393614532565}, {
         0.5388850097004722, 0.6196424930900856}, {0.5378060586224563, 
         0.6313930710017269}, {0.5367487827308454, 0.6436850545300637}, {
         0.5357136714213986, 0.6565761716908282}, {0.5347012140898759, 
         0.6701241504997534}, {0.533710210701713, 0.6843821234589099}, {
         0.5331926634274714, 0.6923811469706581}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.3959994506118643, 0.522225891680205, -0.3616987565740523], 
        ArrowBox[{{0.5330635308228783, 0.6943769738094473}, {
         0.532738495833589, 0.6994005970625617}, {0.531785110798129, 
         0.7152333603147315}, {0.5308490969079576, 0.7319342022194415}, {
         0.5303874519165007, 0.7406389645649125}, {0.5299301302742551, 
         0.7496086162992339}, {0.5294770801594295, 0.75885542081775}, {
         0.529028249750233, 0.7683916415158051}, {0.5287630036070285, 
         0.7742600584743168}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.4676186167097481, 0.5264689732644807, -0.05570467902445372], 
        ArrowBox[{{0.5286726979528299, 0.7762580186563074}, {
         0.5285835872248749, 0.7782295417887434}, {0.5281430407615638, 
         0.7883813850319085}, {0.5277065585385091, 0.7988594346406452}, {
         0.5272740887339197, 0.8096759540102978}, {0.5268455933892183, 
         0.8208663761831096}, {0.5264210388114322, 0.8324732633234473}, {
         0.5260003795771767, 0.8445195725098392}, {0.5256112047310628, 
         0.8561989344715777}}]}}, 
      {Arrowheads[{{0.013492906873007552`, 1.}}], 
       {LABColor[0.5552990356555587, 0.5321823830319734, 0.3349137735733505], 
        ArrowBox[{{0.525546394727768, 0.8581978835387855}, {0.525170565445719,
          0.870022285334901}, {0.5247613197017477, 0.8835246031306273}, {
         0.5243557876077685, 0.8975581712865224}, {0.5239539237403968, 
         0.9121459468811147}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.5062455726924802, 0.5289859734140425, 0.11637937299020915`], 
        ArrowBox[{{0.9774331941079755, 0.42739278995446056`}, {
         0.9660975295348582, 0.4302060642173711}, {0.9552480746248809, 
         0.43305423235601637`}, {0.9448848293780432, 0.4359372943703961}, {
         0.9350077937943452, 0.43885525026051025`}, {0.9255216938790086, 
         0.44181160684268383`}, {0.9163312556372554, 0.4448098709332416}, {
         0.9074364790690853, 0.4478500425321835}, {0.9008052534601093, 
         0.4502267943439608}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.4234528657660633, 0.5235910555279533, -0.25246420069262027`], 
        ArrowBox[{{0.8989225313631181, 0.45090159617079656`}, {
         0.8988373641744983, 0.4509321216395096}, {0.8905339109534949, 
         0.4540561082552199}, {0.8825261194060744, 0.4572220023793144}, {
         0.8673975213319831, 0.46367951315265576`}, {0.8532860594563941, 
         0.4703175122910171}, {0.8400262232834772, 0.47714885812588165`}, {
         0.827543773484338, 0.4841839024220475}, {0.8265741410254687, 
         0.48478062342437184`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.3709171948529944, 0.5222706782784707, -0.4216439803882932],
         ArrowBox[{{0.824870843292259, 0.48582884898790424`}, {
         0.815764470730085, 0.49143299694431186`}, {0.8016678947261721, 
         0.5010172727013191}, {0.8012088003080523, 0.501347239434487}, {
         0.8007507755689791, 0.5016776559160735}, {0.7887266170159059, 
         0.5118125179852089}, {0.7774428475085278, 0.5223636962836161}, {
         0.7667383217782519, 0.5334397602794972}, {0.7637477391219655, 
         0.5368737215251944}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.35098199963905014`, 0.5223062743423965, -0.4692880101106947], 
        ArrowBox[{{0.7624342492664241, 0.538381947104937}, {
         0.7566667549146093, 0.5450045201501186}, {0.7465408275771508, 
         0.5566266956810149}, {0.7369391381586932, 0.5688523984072006}, {
         0.727861686659237, 0.5816816283286764}, {0.7193084730787818, 
         0.595114385445442}, {0.71503006116789, 0.6025947339586087}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.3609446839347081, 0.5222884850835879, -0.4454777377956682],
         ArrowBox[{{0.7140370963003683, 0.6043308274963731}, {
         0.7112048862854183, 0.6092826456979756}, {0.7034763151472375, 
         0.6243183850267556}, {0.6997526604488405, 0.632161559344738}, {
         0.6961227596642393, 0.640221603431782}, {0.6925866127934335, 
         0.6484985172878877}, {0.6891442198364234, 0.6569923009130547}, {
         0.6857838261162961, 0.6657617117070721}, {0.6824936769561385, 
         0.6748655070697285}, {0.6816441768069015, 0.6773555607376831}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.39639119139019124`, 0.5222251921922071, -0.36076251747100957`], 
        ArrowBox[{{0.6809984079449317, 0.6792484375368727}, {
         0.679273772355951, 0.6843036870010236}, {0.6761241123157332, 
         0.6940762515009575}, {0.6730446968354854, 0.7041832005695305}, {
         0.6700355259152074, 0.7146245342067423}, {0.6670965995548993, 
         0.725400252412593}, {0.664227917754561, 0.7365103551870825}, {
         0.6602191905644258, 0.7532286852792888}, {0.6595381213601536, 
         0.7562766161319779}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.4573125566983993, 0.5257974123317073, -0.10161843334286295`], 
        ArrowBox[{{0.659101971535804, 0.7582284801976136}, {
         0.6582656921094173, 0.7619710101037724}, {0.6563445528193862, 
         0.7709861587243343}, {0.6544546094980354, 0.7802871690988427}, {
         0.6525946989490677, 0.7898870791851654}, {0.6507636579761868, 
         0.7997989269411712}, {0.6489603233830954, 0.8100357503247279}, {
         0.6471835319734969, 0.820610587293704}, {0.6454321205510941, 
         0.8315364758059678}, {0.6446131373273366, 0.8368898404013247}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.5374225708716316, 0.5310175212563031, 0.25527367723516586`], 
        ArrowBox[{{0.6443106866564886, 0.8388668390335204}, {
         0.6437049259195905, 0.8428264538193874}, {0.6420007848826891, 
         0.8544935592918311}, {0.6403185342440929, 0.8665508301811672}, {
         0.6386570108075053, 0.879011304445264}, {0.6370150513766292, 
         0.8918880200419896}, {0.6353914927551679, 0.9051940149292125}, {
         0.6338813590711525, 0.9181794285209285}}]}}, 
      {Arrowheads[{{0.019467242738211418`, 1.}}], 
       {LABColor[0.6351983371087744, 0.5362248152252054, 0.6889331787715085], 
        ArrowBox[{{0.6336574596024429, 0.9201668473346057}, {
         0.6322039139576374, 0.9333621952838818}, {0.630642342690215, 
         0.9483653133831085}, {0.6291029464492094, 0.9640525509267359}, {
         0.6275851703216385, 0.9804711040605635}, {0.6260878438990218, 
         0.9976645235152166}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.4900765130115427, 0.5279323691472868, 0.04434580895771079],
         ArrowBox[{{0.9724210046269178, 0.046470811130907355`}, {
         0.9564458860047382, 0.046716056152588926`}, {0.941418212318338, 
         0.046962623770409676`}, {0.9272646964935193, 0.0472105238308031}, {
         0.9139120514560852, 0.04745976618020273}, {0.8998502407819917, 
         0.0477383282252671}, {0.8924338005139352, 0.047894076030239915`}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.39904418819863025`, 0.5223319458339063, -0.3509829181835473], 
        ArrowBox[{{0.8904342413826123, 0.0479360674620267}, {
         0.8865056230548509, 0.04801856980263884}, {0.8738781982746623, 
         0.048300490912317966`}, {0.8619679664414257, 0.04858409155430447}, {
         0.8506745196903823, 0.04886939331622912}, {0.8398974501567733, 
         0.04915641778572265}, {0.8296367578405983, 0.04944516496278507}, {
         0.8198924427418571, 0.04973563484741639}, {0.8106130944150384, 
         0.05002784895490353}, {0.8104621281669787, 
         0.050032854828524057`}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.3327937474356101, 0.5223387510842185, -0.5127569412788777],
         ArrowBox[{{0.8084632267732784, 0.0500991361853529}, {
         0.8017473024146304, 0.05032182880053341}, {0.7852563873930465, 
         0.050915085706221413`}, {0.7700207865772138, 0.05151564851838419}, {
         0.755641588867241, 0.052123760190925524`}, {0.7421187942631278, 
         0.05273942072384543}, {0.7294524027648743, 0.05336263011714388}, {
         0.7285329109513669, 0.05341173914513682}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.28035582048969504`, 0.5224323836661756, -0.6380807278372731], 
        ArrowBox[{{0.7265357573717041, 0.05351840488115433}, {
         0.7176424143724808, 0.05399338837082091}, {0.7066888290859471, 
         0.0546316954848765}, {0.6965916469052733, 0.05527755145931065}, {
         0.6873508678304592, 0.05593095629412337}, {0.6705630718572017, 
         0.05726852932239288}, {0.6556307273682502, 0.05863905354170391}, {
         0.6467756582489442, 0.05957163118680547}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.2402299192234227, 0.5225040320313521, -0.7339794442557204],
         ArrowBox[{{0.6447866582221989, 0.059781104081489594`}, {
         0.6422958523112424, 0.060043425005194245`}, {0.6303004646338161, 
         0.061482539766001695`}, {0.6195247993272402, 0.06295710867772546}, {
         0.6098490913827845, 0.06446784259396478}, {0.6009974724241081, 
         0.06601781253877306}, {0.5926940740748701, 0.06761008953620369}, {
         0.5777319392047096, 0.07092156468893206}, {0.5661738538411355, 
         0.074072122390748}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.21181980622480379`, 0.5225547608146714, -0.8018780654428452], 
        ArrowBox[{{0.5642587812915485, 0.07464518758318081}, {
         0.5543863167776498, 0.0780521996258571}, {0.5454013150816067, 
         0.08189408469982506}, {0.5374061675450295, 0.08595064856382498}, {
         0.5243854349502725, 0.09470781266192066}, {0.5145369232669593, 
         0.10440783422070486`}, {0.5067704704070802, 0.11520569256596153`}, {
         0.5060626891333712, 0.11639779552809211`}, {0.5034529938634335, 
         0.12247817064914995`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.20241872913799844`, 0.522571547273864, -0.8243461271467527], 
        ArrowBox[{{0.5026641798462407, 0.12431604236564166`}, {
         0.5005341679570867, 0.12927879470211567`}, {0.4959960315461038, 
         0.14385137165643802`}, {0.4918640262157641, 0.15947255614875966`}, {
         0.4901026218610768, 0.16806960404841995`}, {0.488544283046711, 
         0.17719095571707982`}, {0.48714895267672176`, 
         0.18696452820315052`}, {0.48587657365516373`, 
         0.19751823855504314`}, {0.4854077796335779, 
         0.2021407480093115}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.21136783072285512`, 0.5225555678571252, -0.8029582622514311], 
        ArrowBox[{{0.4852059837614304, 0.2041305415729719}, {
         0.48472714598203703`, 0.20885208677275766`}, {0.4837006696573416, 
         0.2209660728562941}, {0.48277439143207335`, 0.2341186107819159}, {
         0.4819255580572279, 0.24856811452588637`}, {0.48115416953280543`, 
         0.2643145840882056}, {0.4804602258588059, 0.2813580194688735}, {
         0.4803701448168868, 0.2839708671736125}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.22513890591783017`, 0.522530978377679, -0.770046143315175],
         ArrowBox[{{0.48030123337293645`, 0.2859696796242673}, {
         0.4800604035663649, 0.2929550740416456}, {0.47968841538817963`, 
         0.3054130707205172}, {0.4793413150354096, 0.31882648965804944`}, {
         0.47901615621921445`, 0.33328981100680344`}, {0.478709992650754, 
         0.34889751491934046`}, {0.4784198780411876, 0.36574408154822147`}, {
         0.47841670408482073`, 0.3659463068244382}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.24405388907855394`, 0.5224972039931035, -0.724840364779438], 
        ArrowBox[{{0.47838531764722275`, 0.36794606053215695`}, {
         0.4782799183807269, 0.3746614634289662}, {0.4781428661016749, 
         0.3839239910460076}, {0.4780083529179261, 0.39354347441841553`}, {
         0.4778760105433756, 0.40353172356526}, {0.4777462425689009, 
         0.4139619394252556}, {0.47761989365794094`, 0.42494240346262774`}, {
         0.477497257133233, 0.4365375464847131}, {0.4773870552921539, 
         0.4479396872336357}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2691816830292388, 0.5224523360823466, -0.6647863071694378],
         ArrowBox[{{0.4773686799269936, 0.44993960264246374`}, {
         0.4772638341404474, 0.46182787793075086`}, {0.47715245044994015`, 
         0.4756475185309295}, {0.4770443739460947, 0.4903336820939046}, {
         0.4769395033290135, 0.5059493296141969}, {0.47683773993347245`, 
         0.5226340252631344}, {0.4767964715706634, 0.529937514730546}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.30209820067721055`, 0.5223935607127633, -0.5861176245532301], 
        ArrowBox[{{0.47678531295309207`, 0.5319374835864309}, {
         0.47673898659977476`, 0.5405711064559349}, {0.47669070775561545`, 
         0.5500494856501449}, {0.4766431442863147, 0.5598891940529538}, {
         0.47659628381167163`, 0.5701063092719061}, {0.4765501139514857, 
         0.5807169089145463}, {0.47650462679355793`, 0.5917775172521875}, {
         0.4764598158004591, 0.6033571036834563}, {0.4764286003694921, 
         0.6119366764519635}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.34411443336826963`, 0.5223185369927175, -0.48570111908776464`], 
        ArrowBox[{{0.47642132373108514`, 0.6139366632145531}, {
         0.47641567065414314`, 0.6154904135068674}, {0.47637218103656404`, 
         0.6282121920209354}, {0.4763293366296757, 0.6415571845241747}, {
         0.476287127115432, 0.6555601363151001}, {0.4762455421757869, 
         0.6702557926922263}, {0.47620457149269435`, 0.6856788989540679}, {
         0.4761840648463386, 0.693936307484328}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[0.3965756832858389, 0.5222248627655202, -0.3603215918986514],
         ArrowBox[{{0.47617909801369496`, 0.6959363013169618}, {
         0.47617284429630535`, 0.6984544848572127}, {0.47614147373236604`, 
         0.7119917800230788}, {0.4761104598008765, 0.7262907844516661}, {
         0.4760798025018368, 0.7413514981429743}, {0.47604950183524686`, 
         0.7571739210970039}, {0.4760195578011067, 0.7737580533137547}, {
         0.47601579001600597`, 0.7759361330612995}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.46895566668633626`, 0.5265560977842733, -0.049748088041196695`], 
        ArrowBox[{{0.4760123302901005, 0.7779361300688714}, {
         0.47600471952120516`, 0.7823357603956504}, {0.4759899703994163, 
         0.7911038947932261}, {0.47597531043573976`, 0.8000624565064819}, {
         0.4759607396301756, 0.8092114455354186}, {0.47594229567217894`, 
         0.8212834653126632}, {0.47592398552704185`, 0.8339396300532117}, {
         0.47590580919476444`, 0.8471799397570642}, {0.4758917712362832, 
         0.857936038511997}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.5571264282631957, 0.5323014591369811, 0.34305485320396834`], 
        ArrowBox[{{0.4758891610061532, 0.8599360368086709}, {
         0.4758877666753468, 0.8610043944242206}, {0.47586985796878883`, 
         0.875412994054681}, {0.4758520830750905, 0.8904057386484455}, {
         0.475834441994252, 0.9059826282055139}, {0.47581693472627307`, 
         0.9221436627258851}, {0.47580273420398356`, 0.9359275645316226}, {
         0.4757988261772665, 0.939935985540453}}]}}, 
      {Arrowheads[{{0.009878002828063219, 1.}}], 
       {LABColor[0.6569890859354901, 0.5094133077169489, 0.7391030902737379], 
        ArrowBox[{{0.4757968762698835, 0.9419359845899181}, {
         0.47578861814823714`, 0.9504062512224589}, {0.475774586559034, 
         0.9655797227983917}, {0.47576063943637403`, 0.9814479792594217}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.19173973105643474`, 0.5225906155746404, -0.8498683503576697], 
        ArrowBox[{{0.006182912857649295, 0.03254478318245595}, {
         0.008036652113646374, 0.042373280489338624`}, {0.01106951188893035, 
         0.058567736098608394`}, {0.012992778839657772`, 
         0.06894656452611832}, {0.01524872584162468, 0.08124585485450096}, {
         0.016517475509393524`, 0.08824540541149445}, {0.01790143748511341, 
         0.09598453580365592}, {0.01940061176878434, 0.10446324603098538`}, {
         0.020586826937973667`, 0.11123663944422937`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.19994373360381099`, 0.5225759665984959, -0.8302612315401704], 
        ArrowBox[{{0.020931833489327388`, 0.11320665733235197`}, {
         0.02101499836040631, 0.11368153609348282`}, {0.02309898983388946, 
         0.1257797092788905}, {0.02538806772730866, 0.13934890962903357`}, {
         0.02661472693230422, 0.14675766046183764`}, {0.027903083443903683`, 
         0.1546791990277392}, {0.029253137262107046`, 0.16311352532673817`}, {
         0.030664888386914307`, 0.1720606393588346}, {0.03214454224745439, 
         0.18165144428319066`}, {0.03369830427285621, 0.19201684325896862`}, {
         0.033721497103229, 0.19217555859768495`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.21005042807831428`, 0.5225579201967059, -0.8061067827489364], 
        ArrowBox[{{0.034010682793939255`, 0.1941545410726676}, {
         0.03532617446311977, 0.20315683628616846`}, {0.037028152818245064`, 
         0.21507142336479018`}, {0.03914942986551054, 0.230434201683765}, {
         0.0413903669683171, 0.24735725855457597`}, {0.04255735344112707, 
         0.2564835736707314}, {0.043757545728979885`, 0.2661593228724687}, {
         0.04463615743391139, 0.2734432368822412}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.223392409359709, 0.5225340969026026, -0.774220174872538], 
        ArrowBox[{{0.04487566841676504, 0.2754288437136891}, {
         0.04499094383187554, 0.2763845061597877}, {0.04625754774981403, 
         0.2871591235326885}, {0.04755914892910114, 0.2986278518214442}, {
         0.04889753881604264, 0.3109353678563278}, {0.05027271741063853, 
         0.3240816716373393}, {0.05168468471288882, 0.33806676316447876`}, {
         0.05254662027345078, 0.3468923418308442}, {0.05331193675464663, 
         0.3549805985362484}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.2414123694918873, 0.5225019206612405, -0.7311534525796227],
         ArrowBox[{{0.05349808519984665, 0.3569719150478992}, {
         0.05431314910082846, 0.3658457215862933}, {0.055217742367644165`, 
         0.37597352267537687`}, {0.056136984014606414`, 0.3866255336648762}, {
         0.057071303186443816`, 0.3978918903143007}, {0.05802069988315638, 
         0.4097725926236506}, {0.05898517410474409, 0.42226764059292576`}, {
         0.059965171373165205`, 0.4355383360320922}, {0.06004674123362177, 
         0.43670194582054683`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.26554948514135857`, 0.522458821694693, -0.6734670620991293], 
        ArrowBox[{{0.06018659941523108, 0.4386970497499292}, {
         0.06096113721037797, 0.44974598075111577`}, {0.06197307161638239, 
         0.46489057474999657`}, {0.06300097459117845, 0.4809721180287346}, {
         0.06364932135705346, 0.49154280358003455`}, {0.06430414812173656, 
         0.5026415580626611}, {0.06496545488522776, 0.514268381476614}, {
         0.06520007890689615, 0.5185389508948766}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.2971117829485455, 0.5224024644050687, -0.5980348910722282],
         ArrowBox[{{0.06530979295507555, 0.5205359393344104}, {
         0.06563324164752704, 0.5264232738218935}, {0.06630762142778313, 
         0.5392193791871195}, {0.06698870724514469, 0.5527698416609121}, {
         0.06767649909961176, 0.5670746612432712}, {0.06837099699118432, 
         0.582133837934197}, {0.0690723156295439, 0.5981504259870565}, {
         0.06916681842092261, 0.6004423711112099}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.3377850939303202, 0.522329838591163, -0.5008278952777414], 
        ArrowBox[{{0.06924921355280779, 0.6024406731510031}, {
         0.069780569724372, 0.6153274796552162}, {0.07013729756796173, 
         0.6243511810950337}, {0.07049575927566862, 0.6336649989386766}, {
         0.07085595484749263, 0.6432689331861443}, {0.07121788428343377, 
         0.6531629838374373}, {0.07156777964814098, 0.6630108617155924}, {
         0.07191931975475005, 0.6732357695240245}, {0.07222411285149777, 
         0.6823850788687815}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.38865309387890223`, 0.5222390092534758, -0.3792561486527506], 
        ArrowBox[{{0.07229015986133674, 0.6843839878234272}, {
         0.07262733419367376, 0.6948166749317192}, {0.07298382151209694, 
         0.7062305876497988}, {0.07334197954463902, 0.7181373605357892}, {
         0.0737018082913, 0.7305369935896907}, {0.07406330775207991, 
         0.7434294868115028}, {0.07442649097345135, 0.7569030381586617}, {
         0.07461861847696633, 0.7643499304861407}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.45787887482817136`, 0.5258343146135742, -0.0990954719543419], 
        ArrowBox[{{0.07467020068995933, 0.7663492651943131}, {
         0.07479137100188697, 0.7710458455886028}, {0.07515794783738677, 
         0.7858579091013265}, {0.07552622147995075, 0.8013392286968325}, {
         0.07589620170785788, 0.8175808348367106}, {0.07626789829938713, 
         0.8346737579825507}, {0.07645439186346853, 0.8435602808680648}, {
         0.0765109894703221, 0.8463279975761081}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.5437541558236474, 0.5314300984285326, 0.28348104606601604`], 
        ArrowBox[{{0.07655187933212682, 0.8483275795372194}, {
         0.07664131778237242, 0.8527012678757854}, {0.07682867605609875, 
         0.862096719005712}, {0.07701646668464752, 0.8717466342578428}, {
         0.0771869702450605, 0.880730258869454}, {0.07735783122896926, 
         0.889966461609355}, {0.07752904963637383, 0.8994552424775464}, {
         0.07770062546727419, 0.9091966014740278}, {0.07772381464022224, 
         0.9105288666586349}, {0.07774701035052464, 0.9118661780027827}, {
         0.07800496094810189, 0.9277727760206071}, {0.07801339563289912, 
         0.9283141565055165}}]}}, 
      {Arrowheads[{{0.012478042249923126`, 1.}}], 
       {LABColor[0.6452053661400896, 0.5327581805645651, 0.7266712290788032], 
        ArrowBox[{{0.07804455176623512, 0.9303139138146307}, {
         0.07826371691089688, 0.9443810348920063}, {0.07839324770076704, 
         0.9528733891812746}, {0.07852328441889014, 0.9618852292804887}, {
         0.07865352350831446, 0.9711048637036815}, {0.07878366141208817, 
         0.9802206009648851}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.19422179172813195`, 0.5225861836345771, -0.8439363606707853], 
        ArrowBox[{{0.03685464239538336, 0.04760544853763746}, {
         0.0438636213485421, 0.05683742926446929}, {0.05217655677422169, 
         0.06791277841248955}, {0.056882476532980134`, 0.07427095983973069}, {
         0.0620353221473155, 0.08134847076283969}, {0.06763509361722776, 
         0.08914531118181654}, {0.0736817909427169, 0.09766148109666119}, {
         0.08157452111744659, 0.10900677698046177`}, {0.0838365228267152, 
         0.11234374039631256`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.20222580377195357`, 0.5225718917592623, -0.8248072082535792], 
        ArrowBox[{{0.0849587217059644, 0.11399923720253476`}, {
         0.0902541374352271, 0.12181117142339087`}, {0.09490327350551801, 
         0.12883268664591016`}, {0.09977762232708483, 0.1363632885909746}, {
         0.10487718389992756`, 0.14440297725858423`}, {0.1102019582240462, 
         0.152951752648739}, {0.11576317264801829`, 0.16213913846917066`}, {
         0.12157205452042139`, 0.17209465842761082`}, {0.1271354515041735, 
         0.1819451428692644}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2112458168053338, 0.5225557857238258, -0.8032498688622791],
         ArrowBox[{{0.1281082188034834, 0.183692589818405}, {
         0.13393282061052053`, 0.1943101007585168}, {0.1377809616801906, 
         0.20152874140114874`}, {0.14171888289346796`, 
         0.20913161300555488`}, {0.14574658425035258`, 
         0.21711871557173526`}, {0.1498640657508445, 0.2254900490996898}, {
         0.1540708643809586, 0.23432351190830633`}, {0.15836651712670977`, 
         0.24369700231647257`}, {0.1627510239880981, 0.2536105203241886}, {
         0.16351356351368032`, 0.25539245604298166`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.22256292392885466`, 0.522535578022607, -0.7762025998298959], 
        ArrowBox[{{0.16430040191459638`, 0.25723117443654925`}, {
         0.1672243849651235, 0.2640640659314543}, {0.1717842778460373, 
         0.27519923644456074`}, {0.17642838041909076`, 0.2871576291697989}, {
         0.18115669268428386`, 0.2999392441071687}, {0.18596921464161664`, 
         0.3135440812566702}, {0.1888770067993452, 0.32211154308427414`}, {
         0.19181232048071667`, 0.3311024312868881}, {0.19215518723723163`, 
         0.3321918794946651}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.23790336869585302`, 0.5225081862942232, -0.7395397731763353], 
        ArrowBox[{{0.19275558742883153`, 0.33409963199693754`}, {
         0.1947751556857311, 0.34051674586451225`}, {0.19776551241438847`, 
         0.3503544868171464}, {0.20078209297910066`, 0.36070344101419405`}, {
         0.20382359969227948`, 0.37165139532505853`}, {0.20689003255392496`, 
         0.3831983497497397}, {0.2099813915640371, 0.39534430428823764`}, {
         0.2130960371711529, 0.4082467488386595}, {0.21378110903803654`, 
         0.4112647209308882}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.25889972174424275`, 0.5224706954386135, -0.6893596340824482], 
        ArrowBox[{{0.21422384064158004`, 0.4132151026184621}, {
         0.21623232982380938`, 0.4220631732991125}, {0.21939026952200655`, 
         0.43679357766959664`}, {0.22256985626574435`, 0.4524379619501119}, {
         0.22455466652822448`, 0.4626931309250383}, {0.2265466132387178, 
         0.47346075867577464`}, {0.22854569639722438`, 
         0.48474084520232114`}, {0.22972739848660814`, 
         0.4916868821055896}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.286967855641735, 0.5224205772893918, -0.6222783243027945], 
        ArrowBox[{{0.23006283109419415`, 0.4936585527083445}, {
         0.23055191600374417`, 0.49653339050467765`}, {0.2325647464337383, 
         0.5089483843004909}, {0.23458366206266798`, 0.5220958163074076}, {
         0.23660866289053314`, 0.5359756865254278}, {0.2386397489173338, 
         0.5505879949545515}, {0.24067634663360307`, 0.5661306460986649}, {
         0.24149684082775494`, 0.5728306876424426}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.32390969555569926`, 0.5223546143489239, -0.5339893409257975], 
        ArrowBox[{{0.24173994683740122`, 0.5748158575263754}, {
         0.24271788252987403`, 0.5828015444616547}, {0.2437405022955101, 
         0.591560086350228}, {0.24476435660614665`, 0.6006006900435208}, {
         0.24578944546178363`, 0.6099233555415324}, {0.246815768862421, 
         0.6195280828442631}, {0.24780434318012662`, 0.6290888425724835}, {
         0.24879385121475883`, 0.639016666645342}, {0.2497842929663177, 
         0.6493115550628386}, {0.2502535779309856, 0.6543585773912342}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.37061755181305756`, 0.5222712133177663, -0.4223601109176234], 
        ArrowBox[{{0.25043874428600127`, 0.6563499872990558}, {
         0.25077566843480315`, 0.6599735078249732}, {0.2517679065383232, 
         0.6710592514744753}, {0.2527609361949858, 0.6826255125540738}, {
         0.2537547574047909, 0.6946722910637688}, {0.2547493701677386, 
         0.7071995870035603}, {0.25574470131787075`, 0.7202940501119802}, {
         0.25674067768922926`, 0.7340423301275601}, {0.25688226852862267`, 
         0.7360884477387861}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.43235499960976265`, 0.524171134171117, -0.21280497245611385`], 
        ArrowBox[{{0.25702033785556316`, 0.7380836762622787}, {
         0.25773729928181427`, 0.7484444270503002}, {0.25873456609562556`, 
         0.7635003408802001}, {0.25973242204251656`, 0.7792997208471487}, {
         0.2607308110343406, 0.7959322161810343}, {0.26123019591852426`, 
         0.8045814359773866}, {0.2617296950567847, 0.8134800423490886}, {
         0.26197269716243893`, 0.8179294457933084}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.5126397688357867, 0.529402630441229, 0.1448656762393859], 
        ArrowBox[{{0.2620817636970621, 0.8199264697017845}, {
         0.2622293084491219, 0.8226280352961403}, {0.2627290360955359, 
         0.8320254148185398}, {0.26355525597200213`, 0.8481730293951649}, {
         0.26438174006271103`, 0.8651387384693112}, {0.264437543577462, 
         0.8663116800028843}, {0.2644933481934645, 0.867488677805096}, {
         0.2649855399821689, 0.8784228726213682}, {0.2654778119906864, 
         0.8897036947474236}, {0.2659043834151321, 0.899834489637484}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.6089231434380182, 0.5356766238768619, 0.5738105107897621], 
        ArrowBox[{{0.265987932056324, 0.9018327434696679}, {
         0.2664625594934294, 0.9134792631891108}, {0.26695496169048943`, 
         0.925593824138}, {0.26744742077892647`, 0.9381619385429798}, {
         0.26793993675874056`, 0.9511836064040509}, {0.2684325096299316, 
         0.9646588277212127}, {0.2689251299720442, 0.9786533937887474}, {
         0.26903060007234586`, 0.9817746694379721}}]}}, 
      {Arrowheads[{{0.002366241569774213, 1.}}], 
       {LABColor[0.7002599884562548, 0.4107420300540366, 0.7632421196870542], 
        ArrowBox[{{0.2690981429299263, 0.9837735286031936}, {
         0.2694177883646226, 0.993233095900936}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.5531722223438764, 0.5320437961491243, 0.3254387672405543], 
        ArrowBox[{{0.9858098910198793, 0.6277541677611206}, {
         0.9778862172067591, 0.6320814565773567}, {0.9701981401296614, 
         0.6364758605806174}, {0.9627258869917605, 0.6409412828597567}, {
         0.9554496849962312, 0.6454816265036271}, {0.9414854344322888, 
         0.6547870778855613}, {0.9291381107181802, 0.6637362034689447}, {
         0.9190666043390328, 0.6716437200779477}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.5042325496057652, 0.5288548013016815, 0.10741130494685018`], 
        ArrowBox[{{0.9174935269217935, 0.6728788020344881}, {
         0.9173692839864529, 0.6729763498131195}, {0.9165942965092718, 
         0.6736099764389634}, {0.9158217462880807, 0.6742450052458187}, {
         0.9091191679801117, 0.6802620768811334}, {0.9028478245760847, 
         0.6866056559772133}, {0.8967489751336345, 0.6930798380575994}, {
         0.890563878710396, 0.6994887186458324}, {0.8845110781719228, 
         0.7060688500388208}, {0.8788320867133748, 0.7130335572075017}, {
         0.8733026188867973, 0.72015209468646}, {0.8676983892442345, 
         0.7271937170102797}, {0.863827828861691, 0.7320010726413775}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[0.5007568160348896, 0.5286283164106214, 0.09192682522582202],
         ArrowBox[{{0.8625735690945142, 0.7335589020403944}, {
         0.8620450675591765, 0.7342153172828508}, {0.8565178472370836, 
         0.7414276189183406}, {0.8511167282779555, 0.7488306219167489}, {
         0.8458417106817924, 0.7564243262780758}, {0.8406927944485942, 
         0.7642087320023213}, {0.835669979578361, 0.7721838390894855}, {
         0.8307732660710927, 0.7803496475395683}, {0.8260026539267893, 
         0.7887061573525695}, {0.8213419614753188, 0.7972959784451121}, {
         0.8195166981965242, 0.8008393275393997}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.5354164660461606, 0.5308867999499697, 0.2463364302181459], 
        ArrowBox[{{0.8186008240275264, 0.8026172967479527}, {
         0.8167750070465495, 0.8061617207338185}, {0.8123017906404809, 
         0.8153033842186888}, {0.8079223122571134, 0.8247209688997228}, {
         0.8036365718964469, 0.8344144747769208}, {0.7994445695584813, 
         0.8443839018502826}, {0.7953463052432167, 0.8546292501198081}, {
         0.791341778950653, 0.8651505195854974}, {0.7874202650394319, 
         0.8760242196375072}, {0.7873608036522312, 0.8761988184920891}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.6036047274334998, 0.5353300665689346, 0.5501168348820278], 
        ArrowBox[{{0.786716047909796, 0.8780920406218449}, {
         0.7835710378681944, 0.8873268596659938}, {0.7797940974369408, 
         0.8990584396709572}, {0.7760894437456711, 0.9112189596523977}, {
         0.772457076794385, 0.9238084196103149}, {0.768896996583083, 
         0.9368268195447093}, {0.7654092031117647, 0.9502741594555804}, {
         0.764282106265299, 0.9548532490408013}}]}}, 
      {Arrowheads[{{0.001893670916645708, 1.}}], 
       {LABColor[0.6827401128243666, 0.450692861037147, 0.7534685127466202], 
        ArrowBox[{{0.7638040936301964, 0.9567952850653596}, {
         0.7619936963804301, 0.9641504393429281}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.1948494843947498, 0.522585062833499, -0.8424362094184937], 
        ArrowBox[{{0.06219520335760143, 0.026657406458006124`}, {
         0.0710518425302622, 0.03055255692808351}, {0.08098442075748793, 
         0.03495526085823865}, {0.08788724491502305, 0.0380483174370465}, {
         0.09536564106864698, 0.041443784051472206`}, {0.10341960921835976`, 
         0.045141660701515755`}, {0.11204914936416137`, 
         0.049141947387177164`}, {0.12129638095452672`, 
         0.05351544967579877}, {0.13120342343793068`, 
         0.058332973134722896`}, {0.1348407120234221, 
         0.06014408525487448}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.20164210532936422`, 0.5225729340047408, -0.826202215708946], 
        ArrowBox[{{0.13663104693164468`, 0.06103554524634896}, {
         0.1417702768143733, 0.06359451776394959}, {0.1529969410838545, 
         0.06930008356347879}, {0.16485938981396686`, 0.07556917336430219}, {
         0.17733359657230297`, 0.08252128999741143}, {0.1904195613588627, 
         0.09015643346280651}, {0.20411728417364614`, 0.09847460376048742}, {
         0.20647895806573713`, 0.09996327086581294}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2070981834117362, 0.5225631916921063, -0.8131624865498134],
         ArrowBox[{{0.2081708785155661, 0.1010297628683383}, {
         0.21125048738254185`, 0.10297097601926854`}, {0.2184952085742526, 
         0.1077068549965743}, {0.22585144774877847`, 0.11268224069240475`}, {
         0.23331920490611943`, 0.11789713310675987`}, {0.2408706530766628, 
         0.12338793923047009`}, {0.2484779652907958, 0.12919106605436584`}, {
         0.2561411415485186, 0.13530651357844714`}, {0.26386018184983095`, 
         0.14173428180271394`}, {0.27159975185548435`, 0.1485312560483841}, {
         0.2720824355216362, 0.14898259089309215`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.21156395001259193`, 0.5225552176686921, -0.8024895478411092], 
        ArrowBox[{{0.2735432922796166, 0.15034856949199588`}, {
         0.27932451722623, 0.15575432163667535`}, {0.28703447796206794`, 
         0.16340347856758777`}, {0.29472963406299807`, 0.1714787268411213}, {
         0.3023811143643462, 0.18003939088267346`}, {0.3099600477014382, 
         0.18914479511764176`}, {0.3174475689570144, 0.1988511591414764}, {
         0.32482481301381544`, 0.20921470254962757`}, {0.325813430640478, 
         0.21067259543298442`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.21729101293725936`, 0.5225449914885226, -0.7888021796826044], 
        ArrowBox[{{0.32690313016916206`, 0.21234897756398396`}, {
         0.3340851132145164, 0.22414460223832666`}, {0.34150398743809973`, 
         0.23767993370523421`}, {0.34882032302869986`, 0.2518440953928419}, {
         0.35593158135333364`, 0.26726591752184997`}, {0.3594067628134867, 
         0.27550339349354414`}, {0.36266885360544987`, 
         0.2837729129706208}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.22767778564565253`, 0.5225264449821381, -0.7639783591818468], 
        ArrowBox[{{0.36337079686155366`, 0.2856456016514423}, {
         0.36618205541975934`, 0.29325124421797266`}, {0.3694821665658789, 
         0.30276161897070697`}, {0.37272142105338896`, 
         0.31278632405314394`}, {0.37589731899502443`, 
         0.32341539020130605`}, {0.37900986039078527`, 
         0.33464881741519337`}, {0.3820590452406715, 0.34648660569480577`}, {
         0.384733186520251, 0.3576753645815453}, {0.3857695557181007, 
         0.36237398851680397`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.24441242709236893`, 0.5224965637915945, -0.7239834784734105], 
        ArrowBox[{{0.3862003385772055, 0.36432704410441574`}, {
         0.3873563235824485, 0.36956797448492584`}, {0.3899276801086004, 
         0.38223425701011954`}, {0.392446479780043, 0.39574403376229833`}, {
         0.3949119462781128, 0.4101671263466344}, {0.3973233032841461, 
         0.4255733563682997}, {0.39967977447947933`, 0.44203254543246623`}, {
         0.3998274130803361, 0.44313545866777065`}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[0.2682525241137502, 0.5224539951782219, -0.6670069463210127],
         ArrowBox[{{0.40009277092312784`, 0.44511777680956044`}, {
         0.400837185298551, 0.45067881885710376`}, {0.40198058354544886`, 
         0.4596145151443062}, {0.4031101571420907, 0.4688822652358637}, {
         0.4042262568456807, 0.47854407335422017`}, {0.405329029869315, 
         0.48863772712100234`}, {0.4064186234260902, 0.4992010141578372}, {
         0.40749504978121864`, 0.5102691022612661}, {0.4085582440868365, 
         0.5218756621849248}, {0.40879613338762083`, 
         0.5246353243713522}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.3001460766598964, 0.5223970464038021, -0.5907830945275435],
         ArrowBox[{{0.40896790103274, 0.5266279346885216}, {
         0.4096082378864254, 0.534056235986081}, {0.410645062723467, 
         0.5468463657220028}, {0.41166876981776307`, 0.5603131625901032}, {
         0.41267942163272714`, 0.5745417772964493}, {0.413677066577258, 
         0.5895948111612904}, {0.4146617530602546, 0.6055348655048758}, {
         0.4147124463027391, 0.6064188680769418}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.34122182048270755`, 0.5223237020102697, -0.4926143061830544], 
        ArrowBox[{{0.41482694844932944`, 0.6084155877013323}, {
         0.415633545619032, 0.6224812488761035}, {0.4161146304448423, 
         0.6313817557321514}, {0.41659251800714303`, 0.6405856739545277}, {
         0.41706721608509106`, 0.6501069044827613}, {0.41753873245784334`, 
         0.6599593482563821}, {0.4180070749045568, 0.6701569062149189}, {
         0.4184722512043884, 0.6807134792979007}, {0.41879310734980646`, 
         0.6883162260090786}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.39284637849150333`, 0.5222315217708839, -0.36923442704063864`], 
        ArrowBox[{{0.41887694575954104`, 0.6903144676186859}, {
         0.41925804458555993`, 0.6997621808609046}, {0.41964752346067996`, 
         0.7098684037788384}, {0.4200347313736799, 0.7203881724418578}, {
         0.4204196740107028, 0.7313407100905623}, {0.42080235705789126`, 
         0.7427452399655506}, {0.4211827862013884, 0.754620985307421}, {
         0.42156096712733676`, 0.7669871693567724}, {0.4216566911785389, 
         0.7702657069028709}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.4635972764028495, 0.5262069356822692, -0.0736198503584402],
         ArrowBox[{{0.42171506066476794`, 0.7722648549721938}, {
         0.4219369055218796, 0.7798630153542044}, {0.42231060707115947`, 
         0.7932677465403144}, {0.4226820774613193, 0.807220586155702}, {
         0.423051322378502, 0.8217407574409661}, {0.4234183475088505, 
         0.8368474836367049}, {0.423775686495306, 0.8522381651718709}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.5505912817695731, 0.531875617537938, 0.3139406126297246], 
        ArrowBox[{{0.4238203937313303, 0.854237665283867}, {0.424145761153616,
          0.868897493722003}, {0.4245061610403188, 0.8858792240927593}, {
         0.4246855374487034, 0.8946458547709331}, {0.4248643669486724, 
         0.9036457672293362}, {0.42504265057927026`, 0.9128943677544328}, {
         0.4252203893795413, 0.9224070626326843}, {0.4253975843885298, 
         0.9321992581505532}, {0.4254329962626704, 0.934221327999867}}]}}, 
      {Arrowheads[{{0.006797437158258956, 1.}}], 
       {LABColor[0.6514044296540612, 0.5221480818606673, 0.7359876437637886], 
        ArrowBox[{{0.42546801626466857`, 0.9362210213762275}, {
         0.4255742366452801, 0.942286360594502}, {0.42575034718883653`, 
         0.9526837762509927}, {0.42592591705824334`, 0.9634069114064885}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.19733990927085915`, 0.522580615958405, -0.836484229739069],
         ArrowBox[{{0.0973783880811415, 0.006612129738840693}, {
         0.10717372417902205`, 0.007317238040590464}, {0.11788067391139366`, 
         0.008099463471689364}, {0.12955364902588193`, 
         0.008966737582610186}, {0.1421700149195464, 0.009929086726817377}, {
         0.15570713698944658`, 0.010996537257775375`}, {0.17025611873858948`, 
         0.012173050169793613`}, {0.17714238734604967`, 
         0.012745862553408134`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.20295761895141146`, 0.5225705850381778, -0.8230582098722137], 
        ArrowBox[{{0.17913550383106708`, 0.012911653618160879`}, {
         0.18581707318522417`, 0.01346743874450553}, {0.20223087999927308`, 
         0.014897007766361575`}, {0.2193384188506586, 
         0.016479062019812186`}, {0.22813501950617646`, 
         0.017327521702330536`}, {0.23709841238738702`, 
         0.018212153012232595`}, {0.24619103100631823`, 
         0.019137932039135958`}, {0.25537530887499765`, 
         0.02010983487265821}, {0.2587738606520698, 
         0.020486170471677126`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.20564355705972667`, 0.5225657890568203, -0.8166389642269245], 
        ArrowBox[{{0.26076171023761635`, 0.020706293222074252`}, {
         0.26461367950545306`, 0.021132837602416934`}, {0.2738685764097123, 
         0.022211916318029733`}, {0.28310243309980293`, 
         0.02335204710911418}, {0.2922776830877529, 0.02455820606528788}, {
         0.3040936680230781, 0.0262427445875095}, {0.3156595344825966, 
         0.028051831970014707`}, {0.32697528246630847`, 0.0299854682128035}, {
         0.3380409119742137, 0.03204365331587588}, {0.3398740811176403, 
         0.03242093380728665}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.20416098394331023`, 0.5225684363229675, -0.8201822331473496], 
        ArrowBox[{{0.3418330240481295, 0.032824099523942316`}, {
         0.34874456246108915`, 0.03424654797513747}, {0.3589743733817114, 
         0.036614312886493874`}, {0.3687303447360807, 0.03914694804994512}, {
         0.37801247652419684`, 0.041844453465491184`}, {0.38677555091150945`, 
         0.044735063246922654`}, {0.3949743500634679, 0.04784701150803012}, {
         0.4096791226613227, 0.05473492346927304}, {0.41683778137340005`, 
         0.059248483127406014`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.19888905800870296`, 0.5225778498155651, -0.832781848713042], 
        ArrowBox[{{0.418529580099268, 0.060315168212682624`}, {
         0.42217000558690776`, 0.06261046936899123}, {0.43258953124731436`, 
         0.07166217465697705}, {0.43327761826696815`, 0.07237731765518154}, {
         0.4410516536296473, 0.08374434524035371}, {0.44744370152281354`, 
         0.09705512551950536}, {0.45321677624742546`, 0.11159116753926826`}, {
         0.45563908373331574`, 0.11977813485460818`}, {0.45755033690800645`, 
         0.12773823216123642`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.20190598023286715`, 0.5225724628326338, -0.8255715690756643], 
        ArrowBox[{{0.4579685481767572, 0.12969353545652704`}, {
         0.45961165468662335`, 0.1381562027413659}, {0.46127474962275783`, 
         0.14867978460310577`}, {0.4627411894433324, 0.16014847862547335`}, {
         0.4640109741483469, 0.1725622848084686}, {0.4651245255388482, 
         0.18628318833161892`}, {0.4661222654158827, 0.20167317437445148`}, {
         0.4665092885812373, 0.20915933196479675`}}]}}, 
      {Arrowheads[{{0.012597182814505597`, 1.}}], 
       {LABColor[
        0.21233771028304743`, 0.5225538360509174, -0.8006403029790469], 
        ArrowBox[{{0.4666125476937697, 0.2111566645749744}, {
         0.46700419377945074`, 0.21873224293696653`}, {0.46740172864368457`, 
         0.22788768316310481`}, {0.4677703106295519, 0.2374603940191638}, {
         0.46815440486821747`, 0.2489965450722894}, {0.46850665479781073`, 
         0.26150820908869293`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.6727078617849149, 0.47356955115061894`, 0.7478719388640466], 
        ArrowBox[{{0.9875452622572267, 0.8548780570521329}, {
         0.9809023156099355, 0.8625058084230811}, {0.9744116547143825, 
         0.8703160324558484}, {0.9680732795705677, 0.8783087291504352}, {
         0.9618871901784931, 0.8864838985068395}, {0.9551351000216108, 
         0.8958657628690013}, {0.9485463251331305, 0.9055203195395323}, {
         0.942120865513053, 0.915447568518433}, {0.9399211572606292, 
         0.919030509722566}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.694793760643676, 0.42320675001232394`, 0.7601927394740022],
         ArrowBox[{{0.9388747498128033, 0.9207349250044543}, {
         0.9358587211613777, 0.9256475098057031}, {0.9350243218138679, 
         0.9270429648711496}, {0.9341926634084317, 0.9284438827195867}, {
         0.9298300489443938, 0.9363805909403972}, {0.9256491234923225, 
         0.9447730708101895}, {0.9215408736450381, 0.9533478593395744}, {
         0.9173962859953603, 0.9618314935391632}, {0.9133125148096017, 
         0.970557162530284}, {0.9093934910059988, 0.9798239262160137}, {
         0.9055403661552586, 0.9893071277795874}, {0.9041366191954667, 
         0.9926936053015022}}]}}, 
      {Arrowheads[{{0.0011206507667513765`, 1.}}], 
       {LABColor[0.7486934338448297, 0.3002985296945453, 0.7902611161653927], 
        ArrowBox[{{0.9033707764185077, 0.9945411671654134}, {
         0.901654291828087, 0.9986821104042392}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.5225795174283788, 0.5300503218799577, 0.18914750405374844`], 
        ArrowBox[{{0.9980692876417585, 0.08627916504742494}, {
         0.9876113674910072, 0.08655690700980391}, {0.9775903034881632, 
         0.08683559845236152}, {0.9679090617274352, 0.08711525934647671}, {
         0.9584706083030312, 0.08739590966352838}, {0.9492749432149516, 
         0.08767754940351655}, {0.9403220664631966, 0.08796017856644116}, {
         0.9231446779686588, 0.08852840516109983}, {0.9181063667667432, 
         0.0887062899365091}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.4253875664188483, 0.5237171240132513, -0.24384506104528458`], 
        ArrowBox[{{0.9161076121464589, 0.0887768588240745}, {
         0.9069384428194186, 0.0891005894475044}, {0.8917033610154756, 
         0.08967673142565487}, {0.8774394325568297, 0.09025683109555126}, {
         0.8641466574434811, 0.09084088845719354}, {0.8518250356754298, 
         0.09142890351058172}, {0.8393404805665443, 0.09206946095739862}, {
         0.8361839543494068, 0.09224137804276691}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.3521907380391107, 0.5223041160324879, -0.46639919123327483`], 
        ArrowBox[{{0.8341869140950755, 0.09235014486942078}, {
         0.827489973128242, 0.0927148871502391}, {0.8162735133605227, 
         0.09336518208910313}, {0.8056911012633865, 0.09402034577399074}, {
         0.7956550926188907, 0.09468046791423497}, {0.7860778432090919, 
         0.09534563821916886}, {0.7769593530339904, 0.0960158566887924}, {
         0.7682996220935864, 0.0966911233231056}, {0.75438149722513, 
         0.09787096014497385}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.2958128663932122, 0.522404783736093, -0.6011392308243633], 
        ArrowBox[{{0.7523886446484463, 0.09803989388229467}, {
         0.7521851201332993, 0.09805714661708423}, {0.7375630195446599, 
         0.09944405363238801}, {0.7240702270613986, 0.10085294453018633`}, {
         0.7113436494172465, 0.10228491947164858`}, {0.6993832866122032, 
         0.10373997845677477`}, {0.6881891386462688, 0.10521812148556488`}, {
         0.6777612055194435, 0.10671934855801894`}, {0.6729609009713718, 
         0.10747668357498792`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.25247728054351265`, 0.5224821632785361, -0.704708918409693], 
        ArrowBox[{{0.6709853365203051, 0.1077883646614875}, {
         0.668099487231727, 0.10824365967413689`}, {0.6592039837831194, 
         0.1097910548339188}, {0.6510746951736208, 0.11136153403736462`}, {
         0.6362927586466497, 0.11457980359437488`}, {0.6229316738255127, 
         0.11790652736429447`}, {0.61099144071021, 0.12134170534712341`}, {
         0.6004720593007414, 0.12488533754286167`}, {0.5936278636565206, 
         0.1275586837946193}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.22214435622919693`, 0.5225363254124586, -0.777202953812353], 
        ArrowBox[{{0.5917649334904838, 0.12828634525193988`}, {
         0.5911038176047279, 0.12854457744853928`}, {0.5826170036297899, 
         0.13232657856118624`}, {0.5678731108326144, 0.14028144496932662`}, {
         0.5654950802083282, 0.1417737341384316}, {0.5542468886788758, 
         0.15084190684071064`}, {0.5446097505997844, 0.1606192648719962}, {
         0.5356341539139999, 0.17080161696817872`}, {0.53067023333285, 
         0.17793196715135684`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.21146198053702897`, 0.522555399744259, -0.8027332493284717], 
        ArrowBox[{{0.5295275340196407, 0.17957338065184686`}, {
         0.5279816400148291, 0.18179395719415511`}, {0.5214319771427891, 
         0.19370444415152188`}, {0.5157649335383977, 0.20664123644187557`}, {
         0.5108499824539793, 0.22076494588529444`}, {0.5065565971418583, 
         0.2362361843018569}, {0.5046378812578646, 0.24449902746700058`}, {
         0.5028213149457301, 0.25331695649421393`}, {0.5026266386680841, 
         0.2543812856074919}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2202034120018287, 0.5225397911409881, -0.781841704698202], 
        ArrowBox[{{0.5022667890142798, 0.2563486463336062}, {
         0.5011068982054547, 0.26268997138349687`}, {0.4994946310370386, 
         0.27261807213484957`}, {0.4979845134404817, 0.2831012587482719}, {
         0.496576545415784, 0.2941395312237639}, {0.49527072696294544`, 
         0.30573288956132555`}, {0.4940670580819661, 0.31788133376095684`}, {
         0.4929400766062252, 0.3307810702650583}, {0.4925564667128912, 
         0.33571893281633713`}}]}}, 
      {Arrowheads[{{0.005467985403291915, 1.}}], 
       {LABColor[
        0.23658597219888028`, 0.5225105386228269, -0.742688278981488], 
        ArrowBox[{{0.49240155859410123`, 0.3377129246605363}, {
         0.4918643203691019, 0.3446283055160304}, {0.4908437631357378, 
         0.35952912122972347`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.42889602730677334`, 0.5239457414736484, -0.22821478031078898`], 
        ArrowBox[{{0.9187504854891156, 0.18206543530177133`}, {
         0.9084168354274684, 0.1829155240587536}, {0.8985270138906233, 
         0.18377068662744664`}, {0.8890607210790641, 0.1846309998037478}, {
         0.8799976571932754, 0.18549654038355476`}, {0.8630000170009466, 
         0.1872436109372762}, {0.8473716949175106, 0.18901251265579133`}, {
         0.8391528876053376, 0.19001575285874975`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.35525161261618404`, 0.5222986505687217, -0.459083867868665], 
        ArrowBox[{{0.8371676233396756, 0.1902580869163762}, {
         0.8344276733903524, 0.19059254273689208`}, {0.8220703171567108, 
         0.1921904668761807}, {0.8102996262165857, 0.19380628507365705`}, {
         0.7991156005699773, 0.1954399973293212}, {0.7885182402168858, 
         0.19709160364317319`}, {0.7785075451573105, 0.1987611040152129}, {
         0.769083515391252, 0.2004484984454405}, {0.7602461509187101, 
         0.20215378693385583`}, {0.7581452190203142, 
         0.20259682385133773`}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[0.29976666407731384`, 0.52239772387871, -0.5916898699148732],
         ArrowBox[{{0.7561882576637651, 0.2030095007818459}, {
         0.743793026036007, 0.20562336238108628`}, {0.7286097786910322, 
         0.20917514665274056`}, {0.7146964088837858, 0.21280913974881877`}, {
         0.7020529166142675, 0.21652534166932083`}, {0.6904320206621493, 
         0.2203303800114999}, {0.6795864398071029, 0.22423088237260916`}, {
         0.679189585319405, 0.22438835758018777`}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.25946455737128876`, 0.5224696868743696, -0.6880097077278556], 
        ArrowBox[{{0.6773305930859402, 0.22512602137618012`}, {
         0.6695161740491283, 0.22822684875264862`}, {0.6602212233882254, 
         0.2323182791516182}, {0.6515932301654853, 0.2365110734192463}, {
         0.6435238367219992, 0.2408111314052612}, {0.6288653298024246, 
         0.24975152180432714`}, {0.6245811933224094, 0.2526927060294116}, {
         0.6242977256374224, 0.2528930215656878}, {0.6123314765212428, 
         0.26292442726146886`}, {0.6092260626555497, 
         0.26600276903514736`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.23805673976072433`, 0.5225079124365474, -0.7391732246928686], 
        ArrowBox[{{0.6078056713672126, 0.26741077776666017`}, {
         0.6015935742344565, 0.27356871964911633`}, {0.591379373790617, 
         0.2845608469918159}, {0.5822125770326715, 0.2962486442446197}, {
         0.5739591600786798, 0.3087162929239608}, {0.5664850990467014, 
         0.322047974546272}, {0.5617062727298858, 0.33213102723127785`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.24005892840890958`, 0.522504337350658, -0.734388102980227],
         ArrowBox[{{0.5608497130742274, 0.33393831955857256`}, {
         0.5597007515618982, 0.3363625632313533}, {0.5535164752494319, 
         0.3517789330990045}, {0.550213314966727, 0.3612368334630744}, {
         0.5470963611820219, 0.3711755831378625}, {0.5441488855710963, 
         0.38163607793953774`}, {0.5413541598097303, 0.3926592136842693}, {
         0.538695455573704, 0.4042858861882263}, {0.5374580718770907, 
         0.41026525114958884`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.25826805446080575`, 0.5224718233367233, -0.690869284452247], 
        ArrowBox[{{0.537052774699256, 0.41222375419978796`}, {
         0.5361560445387973, 0.4165569912675776}, {0.5337191983807898, 
         0.42951342473849247`}, {0.5313681887754619, 0.44319608241713976`}, {
         0.5291087073820178, 0.4578033140684315}, {0.5269533443161003, 
         0.4735819168261235}, {0.5248957189381471, 0.4906454575596509}, {
         0.5248285642163099, 0.491256720973468}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.2861715101263656, 0.52242199923513, -0.624181546668885], 
        ArrowBox[{{0.524610154005908, 0.49324475944894886`}, {
         0.5239015639322937, 0.4996945693140512}, {0.5229294506085953, 
         0.5091075031384484}, {0.5219785813871067, 0.518898454891522}, {
         0.5210481586878826, 0.5290816204319514}, {0.5201373849309774, 
         0.5396711956184156}, {0.5192454625364461, 0.5506813763095945}, {
         0.5183715939243433, 0.5621263583641672}, {0.5175934402108724, 
         0.5729309463413317}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.3232231026666257, 0.5223558403215873, -0.5356302604986005],
         ArrowBox[{{0.5174534039934453, 0.5749260337829677}, {
         0.5166748277276416, 0.5863775099982111}, {0.5158503349831521, 
         0.5992120712950414}, {0.515042254666431, 0.6126287545541033}, {
         0.5142522232855807, 0.6267840283205509}, {0.5134807709450455, 
         0.6417696917365956}, {0.5128648772778177, 0.6547923993107745}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.37024114107150013`, 0.5222718854326202, -0.42325971206855917`], 
        ArrowBox[{{0.5127703952308996, 0.6567901663499485}, {
         0.5127284277492696, 0.657677543944448}, {0.5119940376770756, 
         0.6745991012055268}, {0.5116328374383775, 0.6834685549196853}, {
         0.5112754812069304, 0.6926257181350832}, {0.5109218545894735, 
         0.7020820354358406}, {0.5105718431927455, 0.7118489514060773}, {
         0.5102253326234854, 0.7219379106299137}, {0.509882208488432, 
         0.7323603576914696}, {0.5097446125963789, 0.7367322844963686}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.4323811839552879, 0.5241728403889623, -0.2126883205439273],
         ArrowBox[{{0.5096816985528779, 0.7387312947072305}, {
         0.5095425091632203, 0.7431538527830687}, {0.5092063200292996, 
         0.7543639916687898}, {0.5088735972021298, 0.7660142722903854}, {
         0.508544296797171, 0.7781281925896079}, {0.5082183749298835, 
         0.7907292505082097}, {0.5078957877157275, 0.8038409439879439}, {
         0.507576491270163, 0.8174867709705623}, {0.507549436652972, 
         0.8187026218285672}}]}}, 
      {Arrowheads[{{0.01877452595508853, 1.}}], 
       {LABColor[
        0.5129841627244338, 0.5294250717505992, 0.14639995960031127`], 
        ArrowBox[{{0.5075049444824438, 0.8207021268790139}, {
         0.5072604417086503, 0.831690229397818}, {0.5069476073325111, 
         0.8465375459780029}, {0.5066379601925635, 0.8621342485783452}, {
         0.5063314620285114, 0.8785327868790002}, {0.506028074580059, 
         0.8957856105601232}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.520301113614369, 0.5299018570942989, 0.17899715825337661`],
         ArrowBox[{{0.9979289824856887, 0.27275005123253815`}, {
         0.9884673605087843, 0.27378343126455745`}, {0.9792351054675653, 
         0.2748231667560064}, {0.9702322173620318, 0.27586925770688486`}, {
         0.9614586961921836, 0.2769217041171929}, {0.9445997546595435, 
         0.27904566331609776`}, {0.9286582808696455, 0.28119504435272097`}, {
         0.9185499498423749, 0.2826582777475893}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.42878137812935735`, 0.5239382707323134, -0.22872554525480132`], 
        ArrowBox[{{0.9165705802499792, 0.2829448017722346}, {
         0.9136342748224888, 0.28336984722706243`}, {0.8995277365180742, 
         0.28557007193912226`}, {0.8863386659564012, 0.2877957184889004}, {
         0.8740670631374698, 0.29004678687639684`}, {0.8624854325534594, 
         0.292325555738647}, {0.8513662786965491, 0.29463430371268606`}, {
         0.8407096015667386, 0.2969730307985141}, {0.8379493283636348, 
         0.2976144029498375}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.35789761389447133`, 0.522293925898126, -0.4527600690698425], 
        ArrowBox[{{0.8360012264161834, 0.2980670604388242}, {
         0.8305154011640282, 0.29934173699613115`}, {0.8207836774884177, 
         0.3017404223055371}, {0.8115144305399076, 0.30416908672673215`}, {
         0.8027076603184972, 0.3066277302597161}, {0.7943633668241867, 
         0.309116352904489}, {0.7786782485308671, 0.3141953304881727}, {
         0.7640751141739491, 0.31941781443655387`}, {0.759505735523002, 
         0.32123121350506567`}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.30721300300600907`, 0.5223844277783372, -0.5738935258392618], 
        ArrowBox[{{0.7576467755212163, 0.3219689585231854}, {
         0.7505539637534332, 0.3247838047496327}, {0.7381147972693192, 
         0.33029330142740915`}, {0.7265974403788431, 0.3359571219094436}, {
         0.7158417187392413, 0.34178608363529656`}, {0.7057774858456118, 
         0.3477889026488747}, {0.6963345951930539, 0.35397429499408417`}, {
         0.6891522921179387, 0.3590962181836182}, {0.6886797137441305, 
         0.3594464824722944}, {0.6877082712930972, 0.3602791178566042}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.27713477685970145`, 0.52243813512603, -0.6457788465061699],
         ArrowBox[{{0.6861897352460639, 0.36158067395368965`}, {
         0.6759996759767436, 0.37031470025326674`}, {0.6643730375540707, 
         0.38179125949533543`}, {0.6532050962387669, 0.39361143734479964`}, {
         0.6429545491382009, 0.40611885240905476`}, {0.6335212617909802, 
         0.4193919245469674}, {0.6327197274941101, 
         0.42069013115237847`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.27346162183841477`, 0.5224446938709805, -0.6545574867517772], 
        ArrowBox[{{0.6316690256465215, 0.4223919024729365}, {
         0.624805099735712, 0.4335090736174039}, {0.6167348443075273, 
         0.44857811159537736`}, {0.6129152245792656, 0.45651001841532035`}, {
         0.6092392768415574, 0.46470685045590077`}, {0.6048009482548273, 
         0.4754826768838055}, {0.6005763377924607, 0.4868061574382034}, {
         0.597914252511072, 0.49468203759510726`}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[0.2922436371239717, 0.522411156912371, -0.6096694941884667], 
        ArrowBox[{{0.5972738366542072, 0.4965767321695113}, {
         0.5965480340859766, 0.498724046564329}, {0.5926986257668945, 
         0.511283098707417}, {0.5890107014667335, 0.5245300683127021}, {
         0.5854668498170131, 0.538511709825419}, {0.5820496594492526, 
         0.5532747776908024}, {0.5787417189949711, 0.5688660263540867}, {
         0.5777369619854048, 0.5741018748133173}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.32584666438953785`, 0.5223511557188132, -0.5293600910137516], 
        ArrowBox[{{0.5773600402781777, 0.5760660362187575}, {
         0.5755479083057591, 0.5855091635673358}, {0.5739986488258211, 
         0.594321471901331}, {0.5724799660701516, 0.6034823442539455}, {
         0.5709909696496173, 0.6130078337754582}, {0.5695307691750855, 
         0.6229139936161484}, {0.5680984742574231, 0.633216876926295}, {
         0.5666931945074972, 0.643932536856177}, {0.5653140395361751, 
         0.6550770265560737}, {0.5653073134269363, 0.6551346011193812}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.3717474795500295, 0.5222691957313055, -0.4196596452283382],
         ArrowBox[{{0.5650752430581995, 0.6571210913267455}, {
         0.5639601189543237, 0.6666663991762642}, {0.5626305423728101, 
         0.6787167078670274}, {0.5613244194025016, 0.6912440057786425}, {
         0.5600408596542649, 0.7042643460613884}, {0.5587789727389673, 
         0.7177937818655445}, {0.557537868267476, 0.7318483663413898}, {
         0.5571301315623889, 0.7367215871924616}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.4314019579261639, 0.5241090323047098, -0.21705079691936888`], 
        ArrowBox[{{0.5569633765589996, 0.738714623260586}, {
         0.5563166558506578, 0.7464441526392033}, {0.5551158371060723, 
         0.7616970815768531}, {0.553936709083674, 0.7777801726394014}, {
         0.5527795745429237, 0.7947950969779174}, {0.5522093494404978, 
         0.8036837688603727}, {0.5516447362432815, 0.8128435257434714}, {
         0.5513090000742811, 0.8185123626675213}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.513306058633942, 0.5294460470522185, 0.1478340139032147], 
        ArrowBox[{{0.5511907575119328, 0.8205088642819582}, {
         0.5510854745482471, 0.8222865457089893}, {0.5505312121837639, 
         0.8320248435118996}, {0.5499818493418597, 0.8420708830558831}, {
         0.549437286214562, 0.8524371282446196}, {0.5488974229938992, 
         0.8631360429817894}, {0.5483621598718987, 0.8741800911710724}, {
         0.5478313970405886, 0.8855817367161493}, {0.5473050346919965, 
         0.8973534435206996}, {0.5471741894271237, 0.9004071989916892}}]}}, 
      {Arrowheads[{{0.011640683185406486`, 1.}}], 
       {LABColor[0.6097114799205825, 0.5357279932637068, 0.5773225694757039], 
        ArrowBox[{{0.5470885733244258, 0.9024053656221179}, {
         0.5467830805590354, 0.9095351628262088}, {0.5462655754641202, 
         0.9221753035165637}, {0.5457524692335338, 0.9352990159590466}, {
         0.5452437116935587, 0.9489314505209399}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.49848078972375076`, 0.5284800065472166, 0.08178707126002013], 
        ArrowBox[{{0.9792385334093414, 0.012128658414738248`}, {
         0.9666881053052808, 0.012177026708176818`}, {0.9547436194133535, 
         0.012225587376813875`}, {0.9433297562807986, 
         0.012274341972535208`}, {0.9323711964548551, 0.0123232920472266}, {
         0.9218679399355237, 0.012372437600888056`}, {0.9118199867228052, 
         0.012421778633519568`}, {0.902185948603036, 0.012471316701580967`}, {
         0.89923934475064, 0.012487140710213238`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.40536088369322554`, 0.5224598468187925, -0.33159316862192606`], 
        ArrowBox[{{0.8972393735896352, 0.012497881061648772`}, {
         0.8929244373625543, 0.012521053361532078`}, {0.88403545300136, 
         0.0125709886133729}, {0.8755189955194531, 0.012621122457103433`}, {
         0.8592744623061136, 0.012722002456174726`}, {0.8438616388351478, 
         0.012823709894687044`}, {0.8292805251065555, 
         0.012926244772640382`}, {0.8172410731408041, 
         0.013016752379849068`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.3376411431323935, 0.5223300956281145, -0.5011719298367904],
         ArrowBox[{{0.8152411308908016, 0.013031946053237434`}, {
         0.8026134268764921, 0.013133796846870138`}, {0.790527442375021, 
         0.013238814043146554`}, {0.7792731676159235, 0.01334465867886399}, {
         0.7688506025992, 0.01345133075402245}, {0.7590794316121733, 
         0.013558850462757843`}, {0.7497793389421668, 
         0.013667237999206076`}, {0.7352454485065271, 
         0.013852752230944987`}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[0.2840122815214262, 0.522425854729828, -0.6293419853165706], 
        ArrowBox[{{0.7332456114127356, 0.013878278654424}, {
         0.7325923885532144, 0.013886616555241059`}, {0.7170447979847865, 
         0.014109522962617875`}, {0.7028916137893269, 0.014336013761827}, {
         0.6900047424882239, 0.014566143933795177`}, {0.6782560906028656, 
         0.014799968459449149`}, {0.6673817877200323, 
         0.015037650371562402`}, {0.657117963426504, 0.015279352702908422`}, {
         0.6532601481629383, 0.015377552125868424`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.24271999994799381`, 0.5224995857707713, -0.7280282870797093], 
        ArrowBox[{{0.6512607957885753, 0.015428444985179342`}, {
         0.6474646177222801, 0.015525075453487209`}, {0.6384217506073612, 
         0.015774818623298763`}, {0.6221674521454373, 0.01628636622062017}, {
         0.6083550680407325, 0.016813995494872648`}, {0.5964368672972039, 
         0.017358505407125448`}, {0.5858651189188092, 
         0.017920694918447815`}, {0.5764578576933743, 
         0.018501150750296215`}, {0.5713417841260362, 
         0.01886509177974318}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.21231874677733156`, 0.5225538699119433, -0.8006856247238441], 
        ArrowBox[{{0.5693468254429073, 0.019007006728245353`}, {
         0.5680331184087255, 0.0191004596241271}, {0.5538082077890343, 
         0.020357041837969065`}, {0.5420306200109881, 
         0.021700463755931668`}, {0.5318635858985914, 0.02313934223374013}, {
         0.5163611786707462, 0.02630346886889466}, {0.5055025848627736, 
         0.029907573748436455`}, {0.4974894032319491, 0.03400980887736935}, {
         0.4943297432559213, 0.036330106291498715`}, {0.4927815220836973, 
         0.037741431443549564`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.19372567265082374`, 0.5225870694993103, -0.8451220582178346], 
        ArrowBox[{{0.4913348362740521, 0.0391197060953102}, {
         0.4892591191038817, 0.04146326834188632}, {0.48904283780208135`, 
         0.04173833717867472}, {0.48882965673541673`, 0.0420152598539296}, {
         0.48851559415999957`, 0.04243414803298345}, {0.4883099571630138, 
         0.04271576190125006}, {0.48810725501848873`, 0.04299927581616561}, {
         0.48781280499693797`, 0.04342199079318671}, {0.48758085520131234`, 
         0.043764748499472865`}, {0.4870298307376676, 
         0.044614047109459896`}, {0.4865483255572608, 0.04540069473870442}, {
         0.4860845681111286, 0.04620147638029036}, {0.48224989711182825`, 
         0.055075494421005435`}, {0.4796126772435221, 0.06571073250171441}, {
         0.47778145365563357`, 0.07849826612531133}, {0.47663230552789343`, 
         0.0918684110597211}, {0.4758045825828901, 0.10768329880541064`}, {
         0.4755128546290681, 0.11603990574853472`}}]}}, 
      {Arrowheads[{{0.011148138494912016`, 1.}}], 
       {LABColor[
        0.20032971601690083`, 0.5225752773925713, -0.8293387546161061], 
        ArrowBox[{{0.4754529209488909, 0.11803899608143949`}, {
         0.47521516348088105`, 0.1266367185555225}, {0.474978647368596, 
         0.13755054887966525`}, {0.474780926882124, 0.14942245950319927`}, {
         0.4746118810169375, 0.16262297206624313`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.46648288217753014`, 0.5263949668118694, -0.0607644046835093], 
        ArrowBox[{{0.9474049628433145, 0.38242076713892836`}, {
         0.9350131799737529, 0.38528307222935204`}, {0.9230933328905544, 
         0.38818737643813045`}, {0.9116454215937189, 0.39113367976526353`}, {
         0.9006694460832464, 0.3941219822107513}, {0.890165406359137, 
         0.39715228377459383`}, {0.880133302421391, 0.4002245844567911}, {
         0.8705731342700078, 0.40333888425734304`}, {0.8702539808823357, 
         0.4034497246773517}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.39048582532630827`, 0.5222357367484884, -0.3748760204114021], 
        ArrowBox[{{0.8683646762451231, 0.40410587099320416`}, {
         0.8614849019049876, 0.40649518317624966`}, {0.8527736537501268, 
         0.40969828070550823`}, {0.8443444382292213, 0.41295297633711586`}, {
         0.8361972553422711, 0.41625927007107255`}, {0.8283321050892761, 
         0.4196171619073783}, {0.8134479024851526, 0.42648773988703714`}, {
         0.7996918304168507, 0.4335647102760923}, {0.795182582821698, 
         0.43613890929010196`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.3423499936956985, 0.5223216875566674, -0.4899180337104296],
         ArrowBox[{{0.7934456795682115, 0.43713045711447984`}, {
         0.7869018959413436, 0.44086611389639707`}, {0.7749161061156057, 
         0.4484099915698051}, {0.7636625835452876, 0.4562112419813419}, {
         0.7530694508360415, 0.4642847638160322}, {0.7429001178415104, 
         0.4728147300076713}, {0.7425669487060889, 0.4731079230011113}, {
         0.7422344318715774, 0.4734014817283464}, {0.7321068666183793, 
         0.48386507552670355`}, {0.7304194672058693, 0.485800944888332}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.32132959252645577`, 0.5223592213523357, -0.5401556465020856], 
        ArrowBox[{{0.7291053214020192, 0.48730859896212453`}, {
         0.7225884428360327, 0.4947850893862738}, {0.7135509292437633, 
         0.5062895911602202}, {0.7050370696018292, 0.5183358915641552}, {
         0.6964799195753966, 0.5304514328926855}, {0.6883598427303022, 
         0.5432472547003951}, {0.6830537152287405, 0.5525542809739401}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.33015738625582824`, 0.522343458541561, -0.5190577007678367], 
        ArrowBox[{{0.6820631509770004, 0.554291745351467}, {
         0.6806768390665461, 0.556723356987284}, {0.6734309085841282, 
         0.5708797397533524}, {0.6665615864935909, 0.585880427999297}, {
         0.6632454792992306, 0.5937588960524841}, {0.660008408005476, 
         0.6018894467258145}, {0.656850372612327, 0.6102720800192882}, {
         0.6537713731197837, 0.6189067959329052}, {0.6507728505788631, 
         0.62778932563817}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.36180149551324947`, 0.5222869551703166, -0.4434300048351215], 
        ArrowBox[{{0.6501638943076169, 0.6296943636686342}, {
         0.647850481836514, 0.6369324756205691}, {0.6449989110651226, 
         0.6464006363239901}, {0.6422070182330069, 0.6562752735063029}, {
         0.6394748033401669, 0.6665563871675073}, {0.6368022663866025, 
         0.6772439773076033}, {0.634189407372314, 0.6883380439265911}, {
         0.631636226297301, 0.6998385870244705}, {0.6301156869150613, 
         0.7070994931497102}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.4118740410638814, 0.5228365590172738, -0.3040481534433801],
         ArrowBox[{{0.629705750147284, 0.7090570303387373}, {
         0.6291427231615636, 0.7117456066012416}, {0.6267088979651021, 
         0.7240591026569045}, {0.6251282454028707, 0.7324819992173588}, {
         0.6235724999531349, 0.7411680910136307}, {0.6220408898201787, 
         0.7501317761929277}, {0.6205326432082864, 0.7593874529024572}, {
         0.6190469883217421, 0.7689495192894269}, {0.6175831533648298, 
         0.7788323735010438}, {0.6163013025183203, 0.7879106401237262}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.4839621833078778, 0.527533948707802, 0.017106317675233344`], 
        ArrowBox[{{0.6160271146061435, 0.78989174590716}, {0.6147178560570381,
          0.7996180379870487}, {0.6133148501147271, 0.8105496445558515}, {
         0.6119305769191847, 0.8218596315381312}, {0.6105642646746952, 
         0.8335623970810951}, {0.6092151415855428, 0.8456723393319505}, {
         0.6078824358560115, 0.8582038564379048}, {0.6067506116763529, 
         0.8693475530108207}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[0.5727010031022789, 0.5333163257295457, 0.41243997244332], 
        ArrowBox[{{0.6065492613672127, 0.8713373901732675}, {
         0.6052631892929488, 0.8845892078039396}, {0.6039751048679858, 
         0.8984718383584347}, {0.6027016361710394, 0.9128901695060857}, {
         0.6014440315583722, 0.9279474372000285}, {0.6002026211353471, 
         0.9437064965725226}, {0.5996591432715683, 0.9510380095456733}}]}}, 
      {Arrowheads[{{0.010714511994129438`, 1.}}], 
       {LABColor[
        0.6690297294743898, 0.48195685054467713`, 0.7458200624561712], 
        ArrowBox[{{0.5995112909098184, 0.9530325369782059}, {
         0.5989777350073273, 0.9602302027558272}, {0.5983714281331868, 
         0.9687967507923816}, {0.5977689986330385, 0.9775741315801209}, {
         0.597170412272199, 0.9865694220853549}, {0.5965756348159847, 
         0.995789699274393}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.5227506807182402, 0.5300614751799064, 0.18991004077780904`], 
        ArrowBox[{{0.986891328260739, 0.4791618492422401}, {
         0.9769021633492248, 0.48220322806664956`}, {0.9672169480107184, 
         0.485287013354513}, {0.9578356822452201, 0.48841320510583053`}, {
         0.9487583660527296, 0.49158180332060203`}, {0.9399849994332471, 
         0.49479280799882763`}, {0.9315155823867726, 0.49804621914050734`}, {
         0.9233501149133057, 0.5013420367456409}, {0.9154885970128469, 
         0.5046802608142286}, {0.9117303240143172, 0.5063905928430823}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.4435105457070203, 0.5248980491060602, -0.16310673644417872`], 
        ArrowBox[{{0.9099099609370792, 0.5072190119803724}, {
         0.9005101635244559, 0.5114967146873964}, {0.886413035515102, 
         0.5185083671056411}, {0.8731216516989867, 0.5257254732847187}, {
         0.8605604507903136, 0.533158288440384}, {0.8517249734093407, 
         0.538791653823336}, {0.843232429916733, 0.5445539635234476}, {
         0.842670650886781, 0.5449473457788888}, {0.8421103381990019, 
         0.5453413395957718}, {0.840489286239375, 0.5466696707235857}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.3948572430220383, 0.522227931193435, -0.36442857044217813`], 
        ArrowBox[{{0.8389423149046572, 0.5479372983067352}, {
         0.8293354439383029, 0.5558094122570112}, {0.8173256155281203, 
         0.5667023954064551}, {0.8059161159092108, 0.5781292758311862}, {
         0.7951618574346553, 0.590053724602177}, {0.7843519689508397, 
         0.602035457953919}, {0.7824419304245227, 0.6043786291611296}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.3847766390305366, 0.5222459310083475, -0.38852066440145483`], 
        ArrowBox[{{0.7811782712678689, 0.6059288438352328}, {
         0.7740860615928582, 0.6146293288134228}, {0.7643641353607106, 
         0.6278353371806888}, {0.7551861902543969, 0.6416534830557166}, {
         0.7464760920059086, 0.6562144784025195}, {0.7422679351028455, 
         0.6638225616143416}, {0.7381577063472364, 0.6716490351851105}, {
         0.7375835907510446, 0.6728001657464409}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.4053999482332236, 0.5224146957819122, -0.33289039842682394`], 
        ArrowBox[{{0.7366909671670538, 0.6745899207959668}, {
         0.7341454057390815, 0.6796938991148268}, {0.7302310332783808, 
         0.6879571534034901}, {0.7264145889651339, 0.6964387980511002}, {
         0.7226960727993413, 0.7051388330576576}, {0.719063390344405, 
         0.7141146600428918}, {0.7155044471637272, 0.723423680626533}, {
         0.7120192432573077, 0.7330658948085808}, {0.7086077786251467, 
         0.7430413025890352}, {0.70677611891866, 0.7486984036837038}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.4573335926898361, 0.525798783073777, -0.10152471747650793`], 
        ArrowBox[{{0.7061600456662884, 0.7506011526812629}, {
         0.7052700532672441, 0.7533499039678967}, {0.7020060671836001, 
         0.7639916989451648}, {0.6988158203742145, 0.7749666875208395}, {
         0.6956993128390874, 0.7862748696949212}, {0.6934651216130351, 
         0.7947926633989305}, {0.6912685888898722, 0.8035621043364582}, {
         0.6891084591802965, 0.8125963288272939}, {0.6869834769950053, 
         0.8219084731912267}, {0.685678398334936, 0.8279019652045755}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.5314441701281476, 0.5306279581860933, 0.22863975285950122`], 
        ArrowBox[{{0.6852528710531013, 0.8298561725969508}, {
         0.6848923868446962, 0.831511673748046}, {0.6828339332400668, 
         0.841419066817541}, {0.6808068606918146, 0.851643788719501}, {
         0.678809913710637, 0.8621989757737153}, {0.6768418368072318, 
         0.8730977642999732}, {0.6749013744922961, 0.8843532906180639}, {
         0.6729872712765279, 0.8959786910477768}, {0.6710982716706244, 
         0.9079871019089011}, {0.6710111475700463, 0.9085665379137172}}]}}, 
      {Arrowheads[{{0.019796053682264614`, 1.}}], 
       {LABColor[0.6252801184422836, 0.5367424730354268, 0.6466812422731038], 
        ArrowBox[{{0.6707137700100095, 0.9105443059958711}, {
         0.6692331201852834, 0.9203916595212264}, {0.6673905613312021, 
         0.9332055002045414}, {0.6655693396190784, 0.9464417602786357}, {
         0.6637681995596094, 0.9601135760632988}, {0.6619879938239593, 
         0.9742802481067837}, {0.660230779746416, 0.9890274565164656}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.5255032485610386, 0.5302408373247024, 0.20217279914908085`], 
        ArrowBox[{{1., 0.16533626519984768`}, {0.9992993617351074, 
         0.16537290037274083`}, {0.9840188861848997, 0.1662208000299097}, {
         0.9695472471825587, 0.16707402787140602`}, {0.9685975489529216, 
         0.1671318103623366}, {0.9676512204900777, 0.16718961736131954`}, {
         0.9504761651884281, 0.16835998470886626`}, {0.9344104034063457, 
         0.1695403506444037}, {0.9201797737206757, 
         0.17065421768009287`}}]}}, 
      {Arrowheads[{{0.0033275664899213146`, 1.}}], 
       {LABColor[
        0.4282081391821191, 0.523900917477851, -0.23127933905769604`], 
        ArrowBox[{{0.9181863507287467, 0.17081617708228403`}, {
         0.9049229472346891, 0.17193211062483116`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.006283547906633873, 1.}}], 
       {LABColor[0.690597319479285, 0.4327759567356873, 0.7578517202024518], 
        ArrowBox[{{0.4128420300248251, 0.9748698455549033}, {
         0.41306646338452085`, 0.986911093543815}, {0.413096719042633, 
         0.9885609801549993}, {0.41312696278950367`, 0.990218140754999}, {
         0.4132920181270762, 1.}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.6350988217337412, 0.537382276950189, 0.6904238102528091], 
        ArrowBox[{{0.9861206947172321, 0.7935247862034334}, {
         0.9787274549271799, 0.8006027442023089}, {0.9715389359914456, 
         0.8078340488045256}, {0.9705822195179247, 0.8088207135595287}, {
         0.969628912605599, 0.8098103916525714}, {0.9633998161203742, 
         0.8168499124137463}, {0.957516149205658, 0.8242853361621855}, {
         0.9517706541191452, 0.8318791211055305}, {0.9459560731185307, 
         0.8393937254514225}, {0.9402508667573011, 0.8471176323008033}, {
         0.9351254876120134, 0.8548922574951461}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.6452034673436952, 0.536288227738368, 0.7325283858588034], 
        ArrowBox[{{0.9340507445767158, 0.8565788535987001}, {
         0.9295707517852555, 0.8636902690841401}, {0.9242306942992327, 
         0.8719765874758084}, {0.9188517232923886, 0.8802392832058158}, {
         0.9135774996815059, 0.8887359393836454}, {0.9084080234665841, 
         0.8974665560092967}, {0.9033432946476234, 0.9064311330827698}, {
         0.8983833132246243, 0.9156296706040652}, {0.8935280791975859, 
         0.9250621685731825}, {0.8933625267313646, 0.9253990405938467}}]}}, 
      {Arrowheads[{{0.0164191854169074, 1.}}], 
       {LABColor[
        0.6828786773488753, 0.45037689030680567`, 0.7535458121080364], 
        ArrowBox[{{0.8924804121840835, 0.927193998511313}, {
         0.8887775925665086, 0.9347286269901215}, {0.8841318533313925, 
         0.9446290458548826}, {0.8795789210992647, 0.9548177944800348}, {
         0.8751068554771521, 0.9653492421781469}, {0.8707156564650547, 
         0.9762233889492192}, {0.8664053240629727, 0.9874402347932517}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.19958217620505794`, 0.5225766121913853, -0.8311253340115871], 
        ArrowBox[{{0.007745940990765591, 0.11122933442532688`}, {
         0.008527691397215618, 0.12321960538369929`}, {0.009388082735541276, 
         0.13667935163433903`}, {0.009849853835863289, 
         0.14403272535026515`}, {0.01033545533256585, 0.15189836260127013`}, {
         0.010844887225648962`, 0.1602762633873539}, {0.011378149515112627`, 
         0.16916642770851656`}, {0.011937774239275776`, 
         0.17869954656255035`}, {0.012526293436457342`, 0.1890063109472475}, {
         0.012641790392534194`, 0.19107907622452652`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.20970158214099474`, 0.5225585430921506, -0.8069405055205382], 
        ArrowBox[{{0.012753060176279876`, 0.19307597858448938`}, {
         0.01314370710665733, 0.20008672086260815`}, {0.013790015249875737`, 
         0.2119407763086322}, {0.014596521077986611`, 0.22722440092989296`}, {
         0.015450060122841903`, 0.24406461222872877`}, {0.015895169004523237`,
          0.2531478474076148}, {0.01635343999633973, 0.2627790483066498}, {
         0.016824873098291396`, 0.2729582149258336}, {0.016825491099945588`, 
         0.2729718951797137}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.22308227687315196`, 0.522534650671738, -0.7749613746074206], 
        ArrowBox[{{0.016915748492537127`, 0.274969857542493}, {
         0.017309468310378225`, 0.28368534726516625`}, {0.017808010146854434`,
          0.2951046570098901}, {0.018321283121974234`, 0.3073603558452474}, {
         0.018849287235737627`, 0.3204524437712382}, {0.01939202248814461, 
         0.3343809207878624}, {0.01972352392552123, 0.34316784402360506`}, {
         0.020060767725031157`, 0.352387209223279}, {0.020150208883845423`, 
         0.3549041294781043}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.24120634265447838`, 0.522502288540481, -0.7316458454887353], 
        ArrowBox[{{0.020221235956514497`, 0.3569028678689269}, {
         0.020403753886674418`, 0.36203901638688435`}, {0.020752482410450985`,
          0.37212326551442076`}, {0.021107151527766998`, 
         0.3827297381109111}, {0.021467959470028577`, 0.393948215681378}, {
         0.021834906237235722`, 0.4057786982258213}, {0.022207991829388433`, 
         0.4182211857442411}, {0.022587427680346644`, 0.43143640634578395`}, {
         0.022735476738361172`, 0.43686312225712565`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2654453413930396, 0.5224590076526172, -0.6737159599798401],
         ArrowBox[{{0.022790019484321456`, 0.4388623783910072}, {
         0.022973425223970285`, 0.4455850881395962}, {0.02336598446025936, 
         0.460667231125678}, {0.023765105389213864`, 0.4766828353040292}, {
         0.024016938868321423`, 0.48720582422164355`}, {0.024271454650646535`,
          0.49825451172209906`}, {0.02452865273618919, 0.5098288978053955}, {
         0.024722166044942276`, 0.5188389174960207}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2970271234126286, 0.5224026155721989, -0.5982372227475503],
         ArrowBox[{{0.02476511127666192, 0.5208384563696294}, {
         0.024788533124949396`, 0.5219289824715332}, {0.025051152270021346`, 
         0.5346674330247643}, {0.025316566624499243`, 0.5481569167693414}, {
         0.02558477618838308, 0.5623974337052643}, {0.025855780961672858`, 
         0.577388983832533}, {0.026129639643647087`, 0.5933338429417112}, {
         0.02625087748297871, 0.6008245796734495}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.33789780951065196`, 0.5223296373274703, -0.500558511185844], 
        ArrowBox[{{0.02628324331489628, 0.6028243177695322}, {
         0.02640641093358427, 0.6104342868233621}, {0.026545888806538975`, 
         0.619417853053865}, {0.026686094831484413`, 0.628690315477486}, {
         0.026827029008420593`, 0.6382516740942252}, {0.02696869133734751, 
         0.6481019289040827}, {0.027105700242512448`, 0.6579068714339635}, {
         0.027243404014814503`, 0.6680873769536102}, {0.027381802654253676`, 
         0.6786434454630226}, {0.027434893864241677`, 0.6828159877888283}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.38883835117938187`, 0.5222386784600905, -0.3788133938045729], 
        ArrowBox[{{0.027460339699735645`, 0.6848158259096412}, {
         0.027520896160829963`, 0.6895750769622007}, {0.02766069145231226, 
         0.7009400169016443}, {0.02780119544646947, 0.7127960107318536}, {
         0.027942408143301584`, 0.7251430584528286}, {0.028084329542808602`, 
         0.7379811600645689}, {0.028226966696055303`, 0.7513982966630665}, {
         0.02836348907883617, 0.7648107035138494}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.4582060119608649, 0.5258556314424822, -0.09763806787146444], 
        ArrowBox[{{0.028383299482999187`, 0.7668106053606908}, {
         0.02851440941696207, 0.7802336181083075}, {0.02865921498462214, 
         0.795651802955051}, {0.02880474870862778, 0.8118278445084723}, {
         0.028951015940520106`, 0.8288525833925007}, {0.029024425524722976`, 
         0.8377039965685324}, {0.02909800616114671, 0.8468074003390637}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.5442280950418824, 0.5314609811386202, 0.28559245710029507`], 
        ArrowBox[{{0.029113772834627055`, 0.8488073381910652}, {
         0.029171800240838913`, 0.8561680393287873}, {0.029245765372751958`, 
         0.8657806689130083}, {0.02931202259572856, 0.8746066348880582}, {
         0.029378429095956622`, 0.8836774030532025}, {0.029444984873436154`, 
         0.8929929734084413}, {0.029511689928167145`, 0.9025533459537745}, {
         0.02952070612195507, 0.9038606559930689}, {0.029529725048805834`, 
         0.905172851355417}, {0.029631468684884893`, 0.9209984899887822}, {
         0.02967970165706832, 0.9288053245406668}}]}}, 
      {Arrowheads[{{0.010594254441803405`, 1.}}], 
       {LABColor[0.6447253987746696, 0.5269767710823232, 0.7149787288560122], 
        ArrowBox[{{0.02969205802284735, 0.9308052863703588}, {
         0.02973355890499666, 0.9375224863692481}, {0.029784670019602576`, 
         0.9459718676894265}, {0.029835999206434483`, 0.9549383526763484}, {
         0.029887415622156802`, 0.964111679129968}, {0.029938788423433914`, 
         0.9731815848502388}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2014296300026093, 0.5225733133983326, -0.8267100201560331],
         ArrowBox[{{0.037413410805160655`, 0.12369297452607086`}, {
         0.040165743399780546`, 0.1335993076401395}, {0.043675688558332, 
         0.14650391792853246`}, {0.04748609869628732, 0.16089289116460412`}, {
         0.04951020581034222, 0.1687174293246211}, {0.05162188452484969, 
         0.17705988909476117`}, {0.053821134839809714`, 
         0.18592027047502424`}, {0.05610795675522232, 0.19529857346541044`}, {
         0.05749174531295522, 0.20112658240495204`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.21170226451290158`, 0.5225549706958512, -0.8021589837260821], 
        ArrowBox[{{0.05795377526528532, 0.20307248279375664`}, {
         0.05848929582972046, 0.2053278986370193}, {0.060972097621937144`, 
         0.21614134656095063`}, {0.06355636213187235, 0.22773891723720438`}, {
         0.06624208935952611, 0.24012061066578053`}, {0.06788766017075046, 
         0.24790797911211515`}, {0.06957314598271022, 0.2560933988308477}, {
         0.07129854679540541, 0.26467686982197824`}, {0.073063862608836, 
         0.2736583920855067}, {0.07452892845855351, 0.28133016473675165`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.22529224318705252`, 0.5225307045803483, -0.7696796756014668], 
        ArrowBox[{{0.07490300442609425, 0.2832948669475393}, {
         0.07672070381468538, 0.29314329230818464`}, {0.07861384535129964, 
         0.3037285957369409}, {0.08055013417704028, 0.31487580137730875`}, {
         0.08253120094546237, 0.3267333721316728}, {0.084558676310121, 
         0.3394497709024177}, {0.08663256027101615, 0.3530249976895434}, {
         0.08798217285424964, 0.36221258924353494`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.24361094784090037`, 0.5224979949040749, -0.7258989701888942], 
        ArrowBox[{{0.08827284380409374, 0.3641913541105459}, {
         0.08875285282814785, 0.36745905249305}, {0.09004650687552161, 
         0.3765922687893381}, {0.09135775231412954, 0.3861729486491512}, {
         0.09268658914397161, 0.3962010920724892}, {0.09403301736504785, 
         0.4066766990593522}, {0.09539737213891598, 0.4176927490123737}, {
         0.09677998862713375, 0.4293422213341873}, {0.09818086682970116, 
         0.44162511602479304`}, {0.09839179347731904, 
         0.44354486715322783`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.26812870730264404`, 0.5224542162641493, -0.6673028617492373], 
        ArrowBox[{{0.09861022275335013, 0.44553290353402486`}, {
         0.0996000067466182, 0.45454143308419087`}, {0.10103772833340302`, 
         0.46825706989863386`}, {0.10249435154557368`, 0.4829379238543748}, {
         0.10396987638313022`, 0.4985839949514139}, {0.10546430284607267`, 
         0.5151952831897512}, {0.10632235364511822`, 
         0.5251580680059941}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.30034054574377195`, 0.5223966991619583, -0.590318324019263], 
        ArrowBox[{{0.10649054957925472`, 0.5271509800626456}, {
         0.10735873215739805`, 0.537650704502901}, {0.10831730127899403`, 
         0.5496991976062515}, {0.10928344004454552`, 0.5622948790074526}, {
         0.11025721713018466`, 0.5755547032592905}, {0.1112387012120436, 
         0.5895956249145515}, {0.11222789229012232`, 0.604417643973236}, {
         0.11238853749411125`, 0.6069320091741941}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.34151852165492713`, 0.5223231722239405, -0.49190520655718206`], 
        ArrowBox[{{0.112516059401507, 0.6089279395745674}, {
         0.11322479036442083`, 0.6200207604353438}, {0.11372614545934202`, 
         0.6281675465994377}, {0.11422945917169725`, 0.6366142399279}, {
         0.11473473150148643`, 0.6453608404207307}, {0.11524196244870963`, 
         0.6544073480779298}, {0.11575115201336682`, 0.6637537628994973}, {
         0.116262300195458, 0.6734000848854331}, {0.11677540699498318`, 
         0.6833463140357373}, {0.11704949086503282`, 
         0.6887986325213409}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.39324465208637727`, 0.5222308106179612, -0.36828257486220856`], 
        ArrowBox[{{0.11714990254176409`, 0.6907961103047408}, {
         0.11729047241194235`, 0.69359245035041}, {0.11778779281217083`, 
         0.7037873314956009}, {0.11828694575532772`, 0.7143711428674709}, {
         0.11878793124141303`, 0.72534388446602}, {0.11929074927042675`, 
         0.7367055562912482}, {0.11979540595742333`, 0.7485154617443784}, {
         0.1203019074174572, 0.7608329042266335}, {0.12069369289043412`, 
         0.7707171924083897}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.4640951545710749, 0.5262393782962936, -0.07140179070506816], 
        ArrowBox[{{0.12077290508243817`, 0.772715623149906}, {
         0.12081025365052835`, 0.7736578837380137}, {0.1213204446566368, 
         0.7869904002785189}, {0.1218324861908501, 0.8009204446444282}, {
         0.12234638400823573`, 0.8155380076320207}, {0.12286213810879376`, 
         0.8308430892412965}, {0.12337974849252413`, 0.8468356894722553}, {
         0.12356255943901118`, 0.8526667602558619}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.5511550261963383, 0.5319123521128063, 0.3164521081071786], 
        ArrowBox[{{0.12362523100563332`, 0.8546657780833804}, {
         0.12363925080523575`, 0.8551129637985945}, {0.12389921921805395`, 
         0.8636084272358108}, {0.12415965373097884`, 0.8723220797839046}, {
         0.12442055434401032`, 0.8812539214428757}, {0.12468192169865665`, 
         0.8904250698812637}, {0.12494375643642595`, 0.8998566427676066}, {
         0.1252060585573182, 0.9095486401019043}, {0.12546882806133342`, 
         0.9195010618841546}, {0.1257340710605284, 0.9298213352564754}, {
         0.12585424141136026`, 0.9346345986544813}}]}}, 
      {Arrowheads[{{0.01575635551045187, 1.}}], 
       {LABColor[0.6518652353307995, 0.521097299874868, 0.736244708006423], 
        ArrowBox[{{0.12590415886059675`, 0.9366339756195036}, {
         0.12599978985101845`, 0.9404643476099773}, {0.12626598443280376`, 
         0.9514300989446609}, {0.12653265480588416`, 0.9627185892605256}, {
         0.12656868969918375`, 0.9642644180143032}, {0.12660473327537672`, 
         0.9658167546293046}, {0.1269635320438351, 0.982366429843834}, {
         0.12714341338365867`, 0.9910503448470009}, {0.12732318762223901`, 
         0.9996433537621896}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.19898714690619254`, 0.5225776746691154, -0.8325474215957113], 
        ArrowBox[{{0.07812114663282609, 0.07893828638523338}, {
         0.08375016331355147, 0.08500820851382537}, {0.08975474219889767, 
         0.09157176950419167}, {0.09613488328886476, 0.09862896935633231}, {
         0.10292471015998478`, 0.1063088817962049}, {0.11015834638878988`, 
         0.11474058054976713`}, {0.11783579197528006`, 
         0.12392406561701902`}, {0.1259570469194553, 0.13385933699796054`}, {
         0.13041822755316107`, 0.13944650744177356`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.20687556760005166`, 0.5225635891924357, -0.8136945262030371], 
        ArrowBox[{{0.13165529010979987`, 0.1410179825593265}, {
         0.13610772721199327`, 0.1467342074909836}, {0.1414305932306364, 
         0.15372492278277744`}, {0.14691847649752898`, 
         0.16108449143809278`}, {0.1525708085528571, 0.1688855555860721}, {
         0.1583870209368069, 0.17720075735585789`}, {0.16436711364937834`, 
         0.1860300967474501}, {0.17051108669057144`, 0.19537357376084877`}, {
         0.1768120308898844, 0.20536253337395644`}, {0.17750579944039072`, 
         0.20652033176353107`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.21587797560505453`, 0.522547514592343, -0.7921792618697573], 
        ArrowBox[{{0.17853379878001555`, 0.20823591252750895`}, {
         0.18326303707681532`, 0.21612832056467565`}, {0.1898641052513643, 
         0.22767093533300642`}, {0.19661523541353126`, 
         0.23999037767894874`}, {0.20078365355370953`, 
         0.24791296615903544`}, {0.20499923274225054`, 0.2562483388026889}, {
         0.20926197297915433`, 0.264996495609909}, {0.2135718742644209, 
         0.27415743658069575`}, {0.21575119845600738`, 
         0.2789948833211824}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.22757335170730544`, 0.5225266314582225, -0.7642279506009043], 
        ArrowBox[{{0.21657270301008422`, 0.28081837729365144`}, {
         0.21792432337146264`, 0.2838185695260727}, {0.222314707073692, 
         0.29406730225706346`}, {0.2267430253711089, 0.30490363477366794`}, {
         0.23120927826371343`, 0.31632756707588616`}, {0.2357076129130743, 
         0.32849958919886413`}, {0.24023217648076026`, 
         0.34158019117774785`}, {0.24478296896677132`, 
         0.35556937301253727`}, {0.2448003677029178, 0.3556260042147825}}]}}, 
      
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.24391607446327948`, 0.5224974500733552, -0.7251697341964841], 
        ArrowBox[{{0.24538772984454024`, 0.35753781113876537`}, {
         0.24935999037110748`, 0.3704671347032324}, {0.25377789419232516`, 
         0.38581171850208557`}, {0.25821073893756213`, 0.4023434235084281}, {
         0.2604319391424269, 0.4111021609460139}, {0.26265522454977464`, 
         0.42025310764868384`}, {0.26488059515960527`, 0.4297962636164381}, {
         0.2660046671617937, 0.43481008513784036`}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.2665250301713414, 0.5224570797722851, -0.6711355626628192],
         ArrowBox[{{0.26644219548557607`, 0.43676164066251505`}, {
         0.26710805097191886`, 0.4397316288492766}, {0.26933672558368804`, 
         0.4501340330416562}, {0.2715657525918854, 0.461078305888034}, {
         0.273795131996511, 0.4725644473884098}, {0.27602486379756486`, 
         0.4845924575427837}, {0.27825427772641814`, 0.4972414369680107}, {
         0.28048270351444216`, 0.5105904862809459}, {0.2812362083470127, 
         0.515369151952709}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.29700060996934186`, 0.5224026629143098, -0.5983005884315298], 
        ArrowBox[{{0.2815477215221977, 0.5173447428875146}, {
         0.28270968622449705`, 0.5247138274569345}, {0.2849347709194427, 
         0.5396856824713201}, {0.2865854174928254, 0.5513868271949126}, {
         0.28664111515087776`, 0.5517909419919357}, {0.2866968111107682, 
         0.5521956977896285}, {0.28787158989636763`, 0.561228897668874}, {
         0.28904553902390656`, 0.5705773805316499}, {0.29021845372557453`, 
         0.5803088147142804}, {0.29139040225730845`, 0.5904006441046579}, {
         0.29211205445216387`, 0.5966364067949037}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.33646102545252526`, 0.5223322028331818, -0.5039923467533122], 
        ArrowBox[{{0.29234197586044314`, 0.5986231468750387}, {
         0.2925622476633729, 0.600526505168985}, {0.29373292064816436`, 
         0.611080824788958}, {0.294902421211683, 0.6220636029645774}, {
         0.2960707493539285, 0.6334748396958426}, {0.2972377680975512, 
         0.645387750315414}, {0.2984033404652011, 0.6578755501559512}, {
         0.29956746645687815`, 0.6709382392174545}, {0.3001895075152926, 
         0.6782344311472491}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.3863830966895327, 0.5222430625353323, -0.38468131817827594`], 
        ArrowBox[{{0.3003594023472784, 0.6802272020186904}, {
         0.3007301460725823, 0.6845758174999237}, {0.30189124291380204`, 
         0.698904006387361}, {0.3030506205820257, 0.7140385272637684}, {
         0.30420827907725323`, 0.7299793801291461}, {0.30536421839948463`, 
         0.746726564983494}, {0.30623371952845285`, 0.7600098625293079}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.4542121718161045, 0.5255953858190325, -0.11543072529744518`], 
        ArrowBox[{{0.3063643564099325, 0.7620055914701206}, {
         0.30641387455111085`, 0.7627620760579764}, {0.3074619894044434, 
         0.7797356479039114}, {0.30798544854768134`, 0.7886020378722096}, {
         0.3085084980104639, 0.797736340540614}, {0.30903112967416385`, 
         0.8071496884115388}, {0.30955333542015395`, 0.8168532139873987}, {
         0.31007510712980685`, 0.826858049770608}, {0.3105964366844952, 
         0.8371753282635808}, {0.3108267497070657, 0.8418803093762947}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.5390670678033219, 0.5311246795585226, 0.2625999520691819], 
        ArrowBox[{{0.31092453440592327`, 0.8438779174841751}, {
         0.31111731596559183`, 0.8478161819687319}, {0.31163773685446927`, 
         0.8587917433884751}, {0.3121576912325004, 0.8701131450252252}, {
         0.3126771709810579, 0.8817915193813964}, {0.3131961679815144, 
         0.8938379989594033}, {0.3137146741152426, 0.9062637162616598}, {
         0.31423268675794847`, 0.9191158980227846}, {0.31441437204524203`, 
         0.92380144433125}}]}}, 
      {Arrowheads[{{0.016463257844300683`, 1.}}], 
       {LABColor[0.6396733618211163, 0.5336118671856044, 0.7040434231158946], 
        ArrowBox[{{0.314491865187918, 0.9257999424705632}, {
         0.3147502064249567, 0.9324623962529415}, {0.3152672297070686, 
         0.9463452813678626}, {0.3157837531950852, 0.9608066237832802}, {
         0.3162997703022271, 0.975883875160193}, {0.3168152726259544, 
         0.9916118478711805}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.018860696539161847`, 1.}}], 
       {LABColor[
        0.7252765939104044, 0.35369629541133074`, 0.7771978391128108], 
        ArrowBox[{{0.9978892211737896, 0.9227978110219474}, {
         0.9901865507231821, 0.9332154175442565}, {0.9826845127904784, 
         0.9439611656573481}, {0.9753831073756791, 0.9550350553612226}, {
         0.9682823344787838, 0.9664370866558797}, {0.9673372729347943, 
         0.9679985102692931}, {0.9663955546875175, 0.96956655423805}, {
         0.9618508970236272, 0.9777406107191139}, {0.9574937916156487, 
         0.9863823627915296}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.21665715219669157`, 0.5225461233032452, -0.7903170722953614], 
        ArrowBox[{{0.16419812562230457`, 0.217359428867419}, {
         0.17032949591601076`, 0.22898578400852554`}, {0.17662242742683218`, 
         0.24139769866678074`}, {0.18042112739603505`, 
         0.24917447122831718`}, {0.18427223640961587`, 
         0.25734701257062137`}, {0.18817575446757465`, 0.2659153226936933}, {
         0.19213168156991137`, 0.27487940159753305`}, {0.19613721605156573`, 
         0.2843203232583419}, {0.19830867868818727`, 
         0.28967824064248654`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.22926620087164667`, 0.5225236087254916, -0.7601821333898945], 
        ArrowBox[{{0.1990598910126908, 0.291531799393515}, {
         0.2001895562474774, 0.2943191616523212}, {0.20428870215764638`, 
         0.30487591677947096`}, {0.2084346537820727, 0.31599058863979124`}, {
         0.2126234966612575, 0.3278096410511852}, {0.21685131633570176`, 
         0.3404795378315561}, {0.22111811280540558`, 0.35400027898090386`}, {
         0.2250588766750908, 0.3671535551697715}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.24661877933737308`, 0.5224926241534463, -0.7187104168950852], 
        ArrowBox[{{0.2256238631864549, 0.36907205360788203`}, {
         0.22809216599262574`, 0.37771443617427936`}, {0.23077221869217404`, 
         0.3875257006362335}, {0.2334640441690139, 0.39780565788509104`}, {
         0.23616764242314534`, 0.4085543079208522}, {0.23888167894391726`, 
         0.419872460780667}, {0.24160481922067842`, 0.4318609265016853}, {
         0.24433706325342905`, 0.44451970508390737`}, {0.24478995964266712`, 
         0.44672179611786783`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.27045843070963055`, 0.5224500563358199, -0.661734949819797], 
        ArrowBox[{{0.24519285984360356`, 0.4486807936748049}, {
         0.24707841104216902`, 0.4578487965273332}, {0.24982738491554907`, 
         0.47203104688127284`}, {0.25258250720221986`, 0.4872493021950365}, {
         0.2539623740005394, 0.49524693171185247`}, {0.25534377790218155`, 
         0.5035035624686244}, {0.2567267189071464, 0.5120191944653522}, {
         0.25811119701543395`, 0.5207938277020361}, {0.25912661877590915`, 
         0.5274474785810808}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.302219765092287, 0.5223933436486894, -0.5858270922287192], 
        ArrowBox[{{0.25942834777236745`, 0.5294245874836696}, {
         0.2594446255242005, 0.5295312490522991}, {0.260778934982679, 
         0.5386070648062842}, {0.26211412539086965`, 0.5480212749639913}, {
         0.2634501967487724, 0.5577738795254207}, {0.26478696476117547`, 
         0.5679181269652217}, {0.2661242451328669, 0.5785072657580439}, {
         0.2674620378638469, 0.5895412959038873}, {0.2688003429541154, 
         0.6010202174027519}, {0.2696635464294644, 0.6087621549565446}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.34321579783386746`, 0.5223201415863813, -0.48784880902263494`], 
        ArrowBox[{{0.2698851673048081, 0.6107498380770676}, {
         0.2701389712052199, 0.6130261657379388}, {0.27147773341870785`, 
         0.6256412763927491}, {0.2728166295945794, 0.638865549367183}, {
         0.27415565973283434`, 0.6526989846612401}, {0.2754946793104358, 
         0.6672272338683269}, {0.27683354380434677`, 0.6825359485818495}, {
         0.2774834452049791, 0.6903857640894513}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.39490020448531227`, 0.5222278544819218, -0.3643258948871522], 
        ArrowBox[{{0.27764846447446856`, 0.6923789446233461}, {
         0.2781721556823362, 0.6987043339219605}, {0.2795104174121731, 
         0.7158115950088101}, {0.28033762023217457`, 0.7268902530170187}, {
         0.28116462846389956`, 0.7383920582370231}, {0.2812204547267911, 
         0.7391828497672347}, {0.2812762799930133, 0.7399756988576979}, {
         0.28195602862567193`, 0.7501623919297887}, {0.2826356148372977, 
         0.7606849959209329}, {0.2833149996246737, 0.7716101711205288}, {
         0.2833488651605996, 0.7721738780654528}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.46586470508253286`, 0.5263546853089403, -0.0635183990551429], 
        ArrowBox[{{0.2834688019031601, 0.7741702786208985}, {
         0.2839941959888723, 0.7829156974321103}, {0.2846733727491119, 
         0.7942540266689486}, {0.285352321878256, 0.8060383128682858}, {
         0.28603104337630475`, 0.8182685560301219}, {0.286709537243258, 
         0.8309447561544572}, {0.2873877772832409, 0.8441358884424889}, {
         0.2878756300028889, 0.8540482584762159}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.5530542383696894, 0.5320361081065872, 0.3249131456937784], 
        ArrowBox[{{0.2879739441162384, 0.8560458405984618}, {
         0.28806573730037843`, 0.8579109280954145}, {0.2887434172946708, 
         0.8722698751132344}, {0.28942081726611774`, 0.887212729495948}, {
         0.2900979109443455, 0.9028439486891887}, {0.29077467205898, 
         0.919267990138589}, {0.29143090301274555`, 0.9359707725284774}}]}}, 
      {Arrowheads[{{0.004134212886929188, 1.}}], 
       {LABColor[0.6533089718353774, 0.5178051262150531, 0.737050108308216], 
        ArrowBox[{{0.2915074550482886, 0.9379693066029531}, {
         0.29178919017419463`, 0.9453905940429895}, {0.2921271965974695, 
         0.9544945398058695}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.20116505052652375`, 0.5225737858285165, -0.8273423506793751], 
        ArrowBox[{{0.06476674903314235, 0.11221591767643092`}, {
         0.06979033141240264, 0.12170850597614455`}, {0.07622358391204843, 
         0.13414743227053513`}, {0.0832145625176455, 0.14806293746676555`}, {
         0.08692865874605586, 0.15564724829448284`}, {0.09080110577271419, 
         0.16374638613048437`}, {0.09483190359762055, 0.1723603509747702}, {
         0.09902105222077487, 0.18148914282734024`}, {0.10012267220110865`, 
         0.18396124951835965`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.21054192257483256`, 0.5225570425895729, -0.8049321376978494], 
        ArrowBox[{{0.10093674191884333`, 0.18578807476853204`}, {
         0.10337715917827187`, 0.19126452939318814`}, {0.10790883200620618`, 
         0.20181827837730748`}, {0.11261607070457783`, 
         0.21315038977969827`}, {0.11749887527338677`, 
         0.22526086360036043`}, {0.12048010696790498`, 
         0.23287209925006397`}, {0.12352682274066022`, 
         0.24087653158261843`}, {0.1266390225916525, 0.24927416059802385`}, {
         0.12981670652088179`, 0.25806498629628016`}, {0.13052655399252158`, 
         0.2600922635449074}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.22255825795751216`, 0.5225355863541137, -0.7762137512470223], 
        ArrowBox[{{0.13118750404723303`, 0.2619798930173349}, {
         0.13306069186968944`, 0.26732959306782467`}, {0.13637179597941668`, 
         0.2771485653030944}, {0.13975001885006358`, 0.2875219030020895}, {
         0.14319536048163015`, 0.29844960616481}, {0.14670793394151843`, 
         0.3100778831309454}, {0.15028785229713054`, 0.3225529422401855}, {
         0.15393511554846642`, 0.33587478349253014`}, {0.15461076047136005`, 
         0.3384518947469446}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.23875764348178632`, 0.5225066609106208, -0.7374981030118197], 
        ArrowBox[{{0.1551179620099475, 0.3403865126935311}, {
         0.15764972369552616`, 0.35004340688797947`}, {0.15990441326458518`, 
         0.3589944142637661}, {0.16218283779249523`, 0.36838487373069784`}, {
         0.16448499727925628`, 0.3782147852887747}, {0.16681089172486838`, 
         0.3884841489379966}, {0.16916020985097058`, 0.39928425515119226`}, {
         0.17153264037920213`, 0.4107063944011905}, {0.17305018258687518`, 
         0.41833620540146893`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2606725395124248, 0.5224675299148286, -0.6851226962680351],
         ArrowBox[{{0.1734403331677585, 0.42029778194196804`}, {
         0.17392818330956294`, 0.42275056668799127`}, {0.17634683864205308`, 
         0.4354167720115946}, {0.17878813662706286`, 0.448868180160816}, {
         0.1812516075149827, 0.46326796092447087`}, {0.18373725130581253`, 
         0.4786161143025592}, {0.18624506799955245`, 0.4949126402950812}, {
         0.18686791741863962`, 0.499154650074118}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.2898058081162283, 0.5224155098728647, -0.61549577260995], 
        ArrowBox[{{0.1871584599581882, 0.5011334337997214}, {
         0.18781999545656733`, 0.5056389209484723}, {0.18940315501244398`, 
         0.5169010188536062}, {0.19099454666718244`, 0.5286989340104825}, {
         0.19259417042078267`, 0.5410326664191015}, {0.19420184255968237`, 
         0.5540169121841404}, {0.19581737937031918`, 0.5677663674102766}, {
         0.19724059283171944`, 0.5804911717146154}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.3276462828664504, 0.5223479423399795, -0.5250591009666097],
         ArrowBox[{{0.19746190368171612`, 0.5824788871000891}, {
         0.19907204700680417`, 0.5975609062458411}, {0.19989057618864914`, 
         0.6055391935684984}, {0.2007109652442044, 0.613811576657591}, {
         0.20153321417346998`, 0.6223780555131184}, {0.20235732297644582`, 
         0.6312386301350811}, {0.203183291653132, 0.6403933005234789}, {
         0.20401112020352843`, 0.6498420666783118}, {0.2048408086276352, 
         0.6595849285995797}, {0.20505048748304897`, 
         0.6621157951834193}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.37554931723205165`, 0.5222624072120203, -0.4105734604391716], 
        ArrowBox[{{0.205215619010022, 0.6641089664201172}, {
         0.20567235692545227`, 0.6696218862872828}, {0.2064740238963489, 
         0.6796098389528814}, {0.20727733101418477`, 0.6899796008516281}, {
         0.20808227827895986`, 0.7007311719835226}, {0.20888886569067422`, 
         0.711864552348565}, {0.20969706469917815`, 0.7234382086242395}, {
         0.2105068467543219, 0.73551060748803}, {0.21104798235160532`, 
         0.7438948627673819}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.4392668089695282, 0.5246215197826587, -0.18201268942161758`], 
        ArrowBox[{{0.21117679808932194`, 0.7458907100826133}, {
         0.21131821185610558`, 0.7480817489399366}, {0.21213116000452906`, 
         0.7611516329799592}, {0.21294566104171714`, 0.7748091629291766}, {
         0.21376168480979443`, 0.7891432421086665}, {0.21457923130876105`, 
         0.8041538705184296}, {0.21539830053861692`, 0.8198410481584656}, {
         0.21569734289777207`, 0.8257622561734663}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.5210604850510041, 0.529951339067987, 0.18238017693749917`],
         ArrowBox[{{0.21579822154130077`, 0.8277597104280814}, {
         0.21580840027454057`, 0.8279612551089501}, {0.21621886888701095`, 
         0.8362964237052309}, {0.21662970637602819`, 0.8448465539473086}, {
         0.2170409127415922, 0.8536116458351827}, {0.21745248391144428`, 
         0.8626126316886698}, {0.21786441581332563`, 0.8718704438275852}, {
         0.2182767084472362, 0.8813850822519286}, {0.21868936181317605`, 
         0.8911565469616983}, {0.21908031541722708`, 0.9006672715059709}, {
         0.21936058647080206`, 0.9076800145400837}}]}}, 
      {Arrowheads[{{0.018732083730737856`, 1.}}], 
       {LABColor[0.6190072591830131, 0.5363337225322594, 0.618735497867681], 
        ArrowBox[{{0.21944045464351006`, 0.9096784191725314}, {
         0.2194715849945852, 0.9104573406839291}, {0.21986317054525054`, 
         0.9205267544955736}, {0.2202550720692231, 0.9308755129409041}, {
         0.22030800462319752`, 0.9322915720145359}, {0.2203609428687858, 
         0.933713232712157}, {0.22092210400752155`, 0.9498845171861838}, {
         0.22148389706999785`, 0.9667682396878422}, {0.22176490737535534`, 
         0.9754010706519891}, {0.22204630590221905`, 0.9845611576450293}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.20056812372965938`, 0.5225748516943981, -0.8287689731802679], 
        ArrowBox[{{0.1145078065283717, 0.06794155571132472}, {
         0.12193616827812284`, 0.0727853878255277}, {0.1297723349142645, 
         0.07798691407027078}, {0.1380163064367967, 0.08354613444555405}, {
         0.14667217690639986`, 0.08953846086050074}, {0.15574404038375447`, 
         0.0960393052242342}, {0.16523189686886058`, 0.10304866753675446`}, {
         0.1751357463617181, 0.11056654779806147`}, {0.1797302316809008, 
         0.11421150756576307`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2069851809043756, 0.5225633934681327, -0.8134325563816667],
         ArrowBox[{{0.18129705142677063`, 0.11545451837985615`}, {
         0.1854205557776505, 0.11872583310103871`}, {0.19605129203198116`, 
         0.12765941053856966`}, {0.20702795512471006`, 0.1373672801106543}, {
         0.2183505450558372, 0.14784944181729265`}, {0.2295460918538158, 
         0.15883227689705515`}, {0.2399489579833526, 
         0.1697548606699497}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2131733313717108, 0.5225523439751504, -0.7986432141340329],
         ArrowBox[{{0.24131746185573896`, 0.17121314998134882`}, {
         0.24672756084856706`, 0.1772137582328694}, {0.25252676527208623`, 
         0.18394159586767522`}, {0.25835325533764536`, 0.1909953506709211}, {
         0.26420703104524434`, 0.198375022642607}, {0.27007260107447373`, 
         0.20614152004917094`}, {0.2759344741049239, 0.2143557511570508}, {
         0.28179265013659494`, 0.22301771596624662`}, {0.28764712916948676`, 
         0.23212741447675836`}, {0.28939023343405956`, 
         0.23500026434510696`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.22103798595211546`, 0.5225383009349798, -0.7798471184568196], 
        ArrowBox[{{0.29042769998224593`, 0.23671013660974963`}, {
         0.2934854099949721, 0.24174961817493373`}, {0.29929499140442345`, 
         0.25194909854712033`}, {0.3050674629334824, 0.26278767119011}, {
         0.3107944141177905, 0.2743271517006944}, {0.3125075669454098, 
         0.2779389810678588}, {0.31853341965094273`, 0.2919543767102751}, {
         0.32448046971028116`, 0.3071387930370971}, {0.3250530105894565, 
         0.3086800619899771}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2332182600036209, 0.5225165519724481, -0.7507369275252054],
         ArrowBox[{{0.3257494579972867, 0.31055488491711625`}, {
         0.3303809300175634, 0.3230227178538075}, {0.3332962178571624, 
         0.331489311629579}, {0.33618821082073336`, 0.34030565965029463`}, {
         0.33905478816813917`, 0.34953541684295836`}, {0.3418938291592429, 
         0.35924223813457423`}, {0.3447053337940446, 0.3694261235251423}, {
         0.3474893020725441, 0.3800870730146623}, {0.34918010992628756`, 
         0.3869882340827163}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.25159052353244843`, 0.5224837466620402, -0.7068282193213861], 
        ArrowBox[{{0.3496560405981352, 0.3889307813783039}, {
         0.35024389930525046`, 0.39133017147699456`}, {0.3529672908026728, 
         0.4032605037859992}, {0.355659476564811, 0.41587806994167603`}, {
         0.35832045659166506`, 0.4291828699440252}, {0.3606117712675407, 
         0.44142181031424876`}, {0.3628784819502015, 0.4544210346922181}, {
         0.3649855936879086, 0.4674270509669634}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.27734545666764726`, 0.5224377589384966, -0.6452753332511474], 
        ArrowBox[{{0.3652922705668543, 0.46940336586652626`}, {
         0.36733539741628624`, 0.48300273078278505`}, {0.3695242552399138, 
         0.4987364001510774}, {0.37168581515073407`, 0.5155327488385057}, {
         0.37275614792637324`, 0.5243530525605982}, {0.3738194036688487, 
         0.5334673756729175}, {0.3748754981931734, 0.5428851680289446}, {
         0.37550670953928167`, 0.5487412395562086}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.31087080417144497`, 0.5223778964490616, -0.565151580472067], 
        ArrowBox[{{0.3757210430680542, 0.5507297216754251}, {
         0.3759243473143598, 0.5526158794821604}, {0.37696598982299834`, 
         0.5627047140661068}, {0.37800053478143764`, 0.5732173067743602}, {
         0.37902800341232845`, 0.5841937539004542}, {0.38004841693832114`, 
         0.5956741517379215}, {0.3810617381705541, 0.6076953331014292}, {
         0.38206789654215845`, 0.6202922659605777}, {0.38283298305953, 
         0.6304095006161958}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.35542929807593815`, 0.5222983332955315, -0.458659209307015], 
        ArrowBox[{{0.3829837966426711, 0.6324038063257449}, {
         0.38306686320877437`, 0.633502249341301}, {0.3840586093260415, 
         0.6473625822695317}, {0.38504311345836423`, 0.6619428697880871}, {
         0.38602035840372584`, 0.6773311775208597}, {0.3869903216681357, 
         0.6935924953653974}, {0.38795298075760276`, 0.7107918132192472}, {
         0.38803028775216, 0.7122431550336618}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.4113001619903476, 0.52279916405106, -0.30660479902488197`],
         ArrowBox[{{0.3881366686981708, 0.7142403238032768}, {
         0.3884315659622684, 0.7197766498859647}, {0.38890832073773884`, 
         0.7290506309819372}, {0.38938324308222255`, 0.7386279348874272}, {
         0.3898563309939281, 0.7485227399826974}, {0.3903275824710642, 
         0.7587492246480106}, {0.3907969955118392, 0.7693215672636297}, {
         0.39126456811446164`, 0.7802539462098169}, {0.39173029827714023`, 
         0.7915605398668353}, {0.3918329846596704, 0.7941542756080254}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.48737197456450976`, 0.5277561366820953, 0.032297022742122476`], 
        ArrowBox[{{0.391912102976232, 0.7961527100682929}, {
         0.3921325124328299, 0.8017199904728409}, {0.39253334385511385`, 
         0.8122775465643437}, {0.39293279173379553`, 0.8232532250031283}, {
         0.3933308552586787, 0.834667042650979}, {0.39372753361956686`, 
         0.8465390163696801}, {0.3941228260062635, 0.8588891630210154}, {
         0.3945167316085723, 0.8717374994667694}, {0.39464500595311086`, 
         0.8761056673505532}}]}}, 
      {Arrowheads[{{0.0017505635583194069`, 1.}}], 
       {LABColor[
        0.5791005143549427, 0.5337333290985732, 0.44094995463720893`], 
        ArrowBox[{{0.3947037120630116, 0.8781048055630489}, {
         0.39490924961629703`, 0.8851040425687262}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.5259995588567757, 0.5302731777734077, 0.20438387389142493`], 
        ArrowBox[{{0.97161849404937, 0.5885116730824425}, {0.9627281015708787,
          0.5929090037221012}, {0.954139064728616, 0.5973782417815797}, {
         0.9458513835225815, 0.6019193872608779}, {0.9378650579527755, 
         0.606532440159996}, {0.9301392870743912, 0.611224211413812}, {
         0.9226332699426215, 0.6160015119572038}, {0.9153470065574666, 
         0.6208643417901717}, {0.9082804969189263, 0.6258127009127153}, {
         0.9031606597465986, 0.6296582936994125}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.47237002640714865`, 0.5267785834476991, -0.03453703035247498], 
        ArrowBox[{{0.9015615169585348, 0.6308594357989925}, {
         0.8947325041438283, 0.6359888181477983}, {0.8819150568794685, 
         0.6465526747837185}, {0.8722177130363297, 0.6552398412743452}, {
         0.8629167892589382, 0.6642032399973219}, {0.8623022541337928, 
         0.6648176941829278}, {0.8616894075968733, 0.6654334777840545}, {
         0.8506649648111864, 0.6782452874080869}, {0.844331295407004, 
         0.6863336409030969}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.4599643865842846, 0.5259702102146772, -0.0898044650814052],
         ArrowBox[{{0.8430982378101112, 0.6879083056174868}, {
         0.8401899395706195, 0.6916223207844912}, {0.8350252247246629, 
         0.6984631556279899}, {0.8301607272510017, 0.7057234534620449}, {
         0.8254163167262589, 0.7131515364923228}, {0.8206118627270569, 
         0.7204957269244892}, {0.8157685470729211, 0.7278193101940224}, {
         0.8110276385322952, 0.7353533569326229}, {0.8063891371051789, 
         0.7430978671402907}, {0.8018530427915723, 0.7510528408170258}, {
         0.7996984286813895, 0.7550209525254417}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.4879292872242041, 0.527792452151749, 0.03477986453690787], 
        ArrowBox[{{0.7987440751593728, 0.7567785672030699}, {
         0.7974193555914756, 0.7592182779628285}, {0.7930880755048887, 
         0.7675941785776985}, {0.7888592025318114, 0.7761805426616357}, {
         0.784732736672244, 0.7849773702146402}, {0.780696268290442, 
         0.7940350171652396}, {0.776737387750661, 0.8034038394419614}, {
         0.7728560950529011, 0.8130838370448054}, {0.7690523901971622, 
         0.8230750099737716}, {0.7665697712462185, 0.8299392079909419}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.5477357507593376, 0.5316895461326983, 0.30121915078027084`], 
        ArrowBox[{{0.7658895417459659, 0.831819975873214}, {
         0.7653262731834446, 0.8333773582288603}, {0.7616777440117478, 
         0.843990881810071}, {0.7581068026820722, 0.8549155807174041}, {
         0.7546134491944176, 0.8661514549508595}, {0.7511892415725787, 
         0.8777924556092656}, {0.7478257378403502, 0.8899325337914504}, {
         0.7445229379977322, 0.9025716894974144}, {0.7430697102886323, 
         0.9084607331453558}}]}}, 
      {Arrowheads[{{0.01608192003553425, 1.}}], 
       {LABColor[0.6336441334456623, 0.5372874869118465, 0.683943137658707], 
        ArrowBox[{{0.7425905478114265, 0.9104024857867697}, {
         0.7412808420447241, 0.915709922727157}, {0.7380994499813267, 
         0.9293472334806786}, {0.7349787618075394, 0.9434836217579791}, {
         0.7319187775233625, 0.9581190875590585}, {0.728919497128796, 
         0.9732536308839166}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.5834087244131271, 0.5340140596165474, 0.4601431378658882], 
        ArrowBox[{{1., 0.668447076296106}, {0.9914962986789583, 
         0.6734699164502154}, {0.9839679288499146, 0.6782117033762404}, {
         0.976633137855222, 0.6830352632770973}, {0.9625442923688915, 
         0.6929277020033083}, {0.9616193086741602, 0.6936065688687236}, {
         0.9606975556727171, 0.6942870159186924}, {0.9533522384137455, 
         0.7002081855181519}, {0.9464880874802553, 0.706439412090525}, {
         0.9398164030769578, 0.7127946614520634}, {0.9361400459010941, 
         0.7162131709098959}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.5421941928825718, 0.5313284485092961, 0.27653137226793006`], 
        ArrowBox[{{0.9346754027120746, 0.7175750887961352}, {
         0.933048485408564, 0.7190878994190191}, {0.9264273048287064, 
         0.7255421402856547}, {0.920221962800535, 0.7323592668545098}, {
         0.9141829561930386, 0.7393215477042531}, {0.9080607818752047, 
         0.7462112514135523}, {0.9018837157451248, 0.7530812347492034}, {
         0.8958463691215651, 0.7601295087588903}, {0.8899487420045252, 
         0.7673560734426129}, {0.8841908343940053, 0.7747609288003711}, {
         0.8820159675665669, 0.7776964539993989}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[0.545406627268204, 0.5315377763639867, 0.29084284755368545`],
         ArrowBox[{{0.8808253697637296, 0.7793034626713976}, {
         0.8785726462900054, 0.7823440748321651}, {0.8730941776925254, 
         0.7901055115379948}, {0.8677554286015654, 0.79804523891786}, {
         0.8625563990171254, 0.8061632569717609}, {0.8574788299657676, 
         0.8144972480478065}, {0.8525044624740543, 0.8230848944941059}, {
         0.8476332965419854, 0.8319261963106589}, {0.8428653321695605, 
         0.8410211534974653}, {0.8395340666132992, 0.8476973152360309}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.5888789669788385, 0.5343705102092937, 0.4845132048893293], 
        ArrowBox[{{0.8386411012287041, 0.8494868997749434}, {
         0.8382005693567802, 0.8503697660545256}, {0.8336390081036443, 
         0.8599720339818394}, {0.8291806484101527, 0.8698279572794068}, {
         0.8248254902763056, 0.8799375359472279}, {0.8205615370712416, 
         0.8903664581283116}, {0.8163767921640996, 0.9011804119656672}, {
         0.8122712555548797, 0.9123793974592945}, {0.8084079277236044, 
         0.9234944512733604}}]}}, 
      {Arrowheads[{{0.01274346988306791, 1.}}], 
       {LABColor[0.6600026424355993, 0.5025414503520035, 0.7407842275913595], 
        ArrowBox[{{0.8077740458717834, 0.9253912916693969}, {
         0.8042978072302056, 0.9359324634153641}, {0.8004298955147516, 
         0.9482865438778065}, {0.7966411920972196, 0.9610256559965206}, {
         0.7929316969776096, 0.9741497997715064}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.20163446205162727`, 0.522572947652493, -0.8262204827260367], 
        ArrowBox[{{0.14468518218545676`, 0.04747435813017238}, {
         0.15774065610686402`, 0.052313843886497735`}, {0.1717422548425431, 
         0.05760026398708758}, {0.1866902176153591, 0.0633749892982659}, {
         0.19446217571772528`, 0.06648777527391996}, {0.20240243307181394`, 
         0.0697734081915341}, {0.21048822575843787`, 0.07324881159754607}, {
         0.2186967898584098, 0.0769309090383935}, {0.21898869818000685`, 
         0.07706797886198637}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.20635185742960782`, 0.5225645243235194, -0.8149461649584528], 
        ArrowBox[{{0.22079904888337756`, 0.07791805552370878}, {
         0.22710823809469333`, 0.0808806276336013}, {0.2356254765813782, 
         0.0850593397102022}, {0.24424850531846432`, 0.08946704526819609}, {
         0.25297732430595166`, 0.094103744307583}, {0.26176305667081035`, 
         0.09900440966693365}, {0.2705568255400103, 0.10420401418481866`}, {
         0.2793586309135517, 0.10970255786123809`}, {0.28816847279143426`, 
         0.11550004069619188`}, {0.2904390771037689, 
         0.11709384879555039`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.20913297944971404`, 0.5225595583828226, -0.8082994349532766], 
        ArrowBox[{{0.2920760543518427, 0.11824289426431508`}, {
         0.2969301786262194, 0.1216501557328885}, {0.3055875758704682, 
         0.12820659601453632`}, {0.31414066452418077`, 0.1351693615411354}, {
         0.322589444587357, 0.14253845231268567`}, {0.33089331224588475`, 
         0.15036870959532314`}, {0.3390116636856515, 0.15871497465518375`}, {
         0.34692184252568603`, 0.1676285894749519}, {0.3506831781991328, 
         0.17229750095574234`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.21217072570788345`, 0.5225541342167267, -0.8010393870099236], 
        ArrowBox[{{0.35193789150994337`, 0.17385496508299367`}, {
         0.3546011923850166, 0.1771608960373117}, {0.3561063495948218, 
         0.17913957298459815`}, {0.364095632731233, 0.19110865576114833`}, {
         0.37175138166733557`, 0.2041518851756239}, {0.37922622283876767`, 
         0.21783238130743152`}, {0.386339248480859, 0.23278741087390323`}, {
         0.3897583834869209, 0.24079926892548537`}, {0.3908186133086383, 
         0.24349131163123544`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2199428610186647, 0.5225402563779398, -0.7824644073430893],
         ArrowBox[{{0.3915514996703082, 0.24535219249278414`}, {
         0.3930836706276856, 0.24924254679642807`}, {0.3963151099031532, 
         0.2581172444867313}, {0.39945270131332367`, 0.26742336199639505`}, {
         0.40249665481258, 0.27725453194642885`}, {0.40544718035530525`, 
         0.2877043869578422}, {0.40830427794149937`, 0.29877292703063507`}, {
         0.4110679475711624, 0.3104601521648075}, {0.4134111299914694, 
         0.3212835996499706}, {0.4135831817170911, 
         0.32215496201927835`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2341850977673996, 0.5225148255976383, -0.7484262379804152],
         ArrowBox[{{0.41397060450231465`, 0.3241170791374672}, {
         0.41568541072702414`, 0.33280177909887393`}, {0.41789137782805724`, 
         0.3450839676834448}, {0.42002961934479915`, 0.3581994425756106}, {
         0.4221007233274806, 0.3722174809472988}, {0.42410527782633217`, 
         0.38720735997043665`}, {0.42603654248068934`, 
         0.40317775527346433`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2549800248918725, 0.5224776944059287, -0.69872749586323], 
        ArrowBox[{{0.42625450705679563`, 0.40516583872356604`}, {
         0.4279170905734679, 0.42037974865877126`}, {0.42882958421360495`, 
         0.42942321436093916`}, {0.4297265080182657, 0.438859544287441}, {
         0.4306081198242389, 0.4487271602634465}, {0.4314746774683132, 
         0.4590644841141249}, {0.43232631011568284`, 0.4699075033542576}, {
         0.43316307340491644`, 0.4812908144641182}, {0.433406935132841, 
         0.48483877559075866`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2832127739489037, 0.5224272823217003, -0.6312527648268661],
         ArrowBox[{{0.43354407740958445`, 0.4868340680495049}, {
         0.4339851148828648, 0.49325075271711516`}, {0.43479258209637833`, 
         0.5058236533866567}, {0.43558564937835437`, 0.519079244547964}, {
         0.4363645063680025, 0.5331063358772937}, {0.437129323571642, 
         0.5479698850496085}, {0.43788027149559183`, 0.5637348497398702}, {
         0.43801077143215744`, 0.5667073147147339}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.31986570716405927`, 0.5223618352498361, -0.5436542527092333], 
        ArrowBox[{{0.43809849280279045`, 0.5687053900289136}, {
         0.4386175266100262, 0.5805276931915122}, {0.4389810758418221, 
         0.5893628181379578}, {0.43934126879303614`, 0.5985100246870942}, {
         0.43969812741594283`, 0.6079840224306289}, {0.44005167366281644`, 
         0.617799520960268}, {0.4404019294859313, 0.6279712298677178}, {
         0.4407489168375619, 0.6385138587446848}, {0.4410343817363833, 
         0.6476036223686316}, {0.44106566733808816`, 
         0.6486496663396016}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[0.36633431742027206`, 0.52227886141369, -0.43259680760044], 
        ArrowBox[{{0.4411254575939177, 0.650648772421156}, {
         0.44131762483963055`, 0.6570739449555444}, {0.44159865881355664`, 
         0.6669450780886124}, {0.44187749632441436`, 0.6772372733510241}, {
         0.44215415003845693`, 0.687970782325969}, {0.4424286326219371, 
         0.6991658565966362}, {0.4427009567411079, 0.7108427477462144}, {
         0.44297113506222224`, 0.7230217073578926}, {0.4431315581377251, 
         0.7306233298702417}}]}}, 
      {Arrowheads[{{0.01879068464428377, 1.}}], 
       {LABColor[
        0.426890156990746, 0.5238150354483613, -0.23715098258238976`], 
        ArrowBox[{{0.44317375632984746`, 0.7326228846488316}, {
         0.4432391802515331, 0.7357229870148597}, {0.44350510497529344`, 
         0.7489668383003044}, {0.44376892189975614`, 0.7627735127974161}, {
         0.4440306436911742, 0.7771632620893839}, {0.4442902830158006, 
         0.7921563377593966}, {0.44454785253988827`, 0.8077729913906433}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2027980956625731, 0.5225708698811966, -0.823439461835551], 
        ArrowBox[{{0.1734678879028616, 0.02450318208747828}, {
         0.1836861603686018, 0.026094923425901254`}, {0.19429582330638423`, 
         0.027788753271890832`}, {0.20523102375169217`, 
         0.029599588673693875`}, {0.2164259087400089, 0.03154234667955722}, {
         0.22781462530681768`, 0.03363194433772773}, {0.23933132048760183`, 
         0.03588329869645226}, {0.2505679965694144, 0.03823313955078933}, {
         0.25220277186925966`, 0.038597463711832626`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.20585521513412536`, 0.5225654111225053, -0.8161331129684134], 
        ArrowBox[{{0.2541548824515885, 0.039032508852432694`}, {
         0.2618608906896024, 0.04074986106993494}, {0.27321000284816577`, 
         0.043433463253889075`}, {0.28461533304510467`, 
         0.046283946102651775`}, {0.29595785321409035`, 
         0.049328150309212226`}, {0.3071185352887942, 0.05259291656655965}, {
         0.3180973792692164, 0.05607824487469407}, {0.32889438515535663`, 
         0.059784135233615456`}, {0.3311214609195002, 
         0.06062440499200666}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.20532709672965968`, 0.522566354124883, -0.8173952871628105], 
        ArrowBox[{{0.332992702153454, 0.06133041932922015}, {
         0.33940367881453704`, 0.06374926376046541}, {0.3495193861140792, 
         0.0680123065723855}, {0.3592415070539834, 0.07257326366937573}, {
         0.36857004163424933`, 0.0774321350514361}, {0.3774556591667154, 
         0.0826252568459811}, {0.3858490289632198, 0.08818896518042516}, {
         0.3937397377156801, 0.09415508721307723}, {0.4011173721160137, 
         0.10055545010224615`}, {0.40176783699594015`, 
         0.10116667624043382`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.20301940762527676`, 0.5225704747090056, -0.8229105383103075], 
        ArrowBox[{{0.40311450919683484`, 0.1026419001473525}, {
         0.41123472645285486`, 0.11215432293432438`}, {0.4193183260064914, 
         0.12398189261504984`}, {0.42693964424521713`, 
         0.13656016732956255`}, {0.43363639985412167`, 
         0.15063985211164987`}, {0.4394840589486571, 0.16651365301611978`}, {
         0.4412051074102996, 0.1722115334493195}}]}}, 
      {Arrowheads[{{0.01921648445189432, 1.}}], 
       {LABColor[0.2078368202265807, 0.5225618727903851, -0.8113971848317797],
         ArrowBox[{{0.4417834040931586, 0.17412610205519244`}, {
         0.44211777709633104`, 0.17523311178480125`}, {0.4445580876442758, 
         0.1844742760977804}, {0.44682469241441625`, 0.19436655739540198`}, {
         0.44893729322867737`, 0.20503936711801085`}, {0.45089589008705916`, 
         0.216492705265607}, {0.4527004829895615, 0.22872657183819028`}, {
         0.4539986598289521, 0.23886192282449217`}, {0.4552142865533954, 
         0.24971312015087982`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.2053520841441055, 0.5225663095076323, -0.8173355686045639],
         ArrowBox[{{0.24592288525371905`, 0.0048269179637390755`}, {
         0.2557889959958781, 0.005110008140200566}, {0.2657163406688679, 
         0.005409635601500996}, {0.2757049192726884, 0.005725800347640364}, {
         0.2857547318073397, 0.006058502378618672}, {0.29586577827282173`, 
         0.006407741694435922}, {0.31188184682038006`, 
         0.0070141234144423005`}, {0.3258731347470762, 
         0.0076210258552655615`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.20452768363452883`, 0.5225677815480574, -0.8193058408772909], 
        ArrowBox[{{0.32787110175146583`, 0.007711022498282072}, {
         0.3421549111813685, 0.008415633168971762}, {0.35641190699479863`, 
         0.009210761203494847}, {0.36986702436590596`, 0.01008338155061582}, {
         0.38230474243041024`, 0.011048071084760332`}, {0.3937250611883117, 
         0.012104829805928386`}, {0.40412798063961, 0.013253657714119975`}, {
         0.4076226313655124, 0.013722380904217627`}}]}}, 
      {Arrowheads[{{0.019815023135690883`, 1.}}], 
       {LABColor[0.1982939609866569, 0.522578912414221, -0.8342040981518758], 
        ArrowBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAABifGY/c22j+78l5j36WMP/sCg6le
d9o/prkYPUu6jT9GDKMZkQHbPw/dCAIJS5A/2FvpHiTm2z/kIgnVIpCTPykV
3MJLLtw/Jg1itQ38lD8EGQSk1W7cPzfxmXWGgpY//srkNl+o3D90gyzjgyWY
P1thelvCrdw/eZeEZAtRmD+uoOpOFbPcP0OrbMbhfJg/10aHtPO63D+UspB3
OL+YP0SMINYewNw/N/P8ftbrmD++fGhPOsXcPxEOnmfFGJk/080ZvjTM3D8K
lLGgkVeZPwYb/QCs0dw/NUcFQfWJmT+hX6L1bdvcP16/GWaS5pk/8B+EWPTk
3D+lJShigUSaPxM+SllA7tw/8UeDG8ejmj8LZToJ9T/dP9Z7NVZprJ4/kXpY
SWp/3T+CIeb4bamhPxviPXRfsN0/rFmBMghYpD/vtmYtQvvdP6GaJ9n2cqw/
m0ujyg==
         "]]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.5252701844123698, 0.5302256504563061, 0.20113449255561813`], 
        ArrowBox[{{1., 0.1262015053996173}, {0.9866337383984025, 
         0.12673656888831766`}, {0.972027263162934, 0.12735635891940367`}, {
         0.9581741506249083, 0.12797960059091817`}, {0.9572643332132477, 
         0.12802179323804483`}, {0.9563576623764025, 0.12806400173363963`}, {
         0.9393638862769247, 0.12894592111429717`}, {0.9234748862565804, 
         0.1298347223259336}, {0.9200935231744228, 
         0.13003613777821982`}}]}}, 
      {Arrowheads[{{0.009509119347901414, 1.}}], 
       {LABColor[
        0.42822413400887654`, 0.523901959728795, -0.23120808170568177`], 
        ArrowBox[{{0.9180970619101211, 0.13015505968596855`}, {
         0.9084344536024413, 0.1307306259813556}, {0.8943279912188169, 
         0.1316335585429609}, {0.8801352780893166, 0.13253657640678126`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.5298170545842152, 0.5305219324855628, 0.22139091254132873`], 
        ArrowBox[{{1., 0.35592604828490976`}, {0.9960938398394175, 
         0.3565483029174869}, {0.9809832663114026, 0.3591255961871147}, {
         0.9799924322797455, 0.35930066897767243`}, {0.9790052044654804, 
         0.3594758904602076}, {0.9700207666023718, 0.361189097009197}, {
         0.9617263832881762, 0.3629384200242961}, {0.9537080217935459, 
         0.36470218962583917`}, {0.9455516493891328, 0.36645873593416023`}, {
         0.9302273485374818, 0.37004225943460933`}, {0.9217039096605586, 
         0.37220131175890436`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.43709883556175055`, 0.5244802508358107, -0.19167106500879014`], 
        ArrowBox[{{0.9197651429354691, 0.3726924162138684}, {
         0.9158380321435128, 0.37368718344404034`}, {0.9013632885077384, 
         0.37733451835488646`}, {0.8876526748460345, 0.38104807557754444`}, {
         0.8747061911584018, 0.3848278551120145}, {0.86252383744484, 
         0.38867385695829654`}, {0.850991811587193, 0.39259053410602346`}, {
         0.8431185596558198, 0.39544883882504983`}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.3688996141805686, 0.5222742808481882, -0.42646588819971815`], 
        ArrowBox[{{0.84123861294742, 0.3961313345199641}, {0.8399963114673044,
          0.39658233954482786`}, {0.8295373370851746, 0.40064927327471}, {
         0.8196148884408032, 0.4047913352956697}, {0.8101591273351124, 
         0.4090139220828762}, {0.801100215569024, 0.4133224301114986}, {
         0.792438153142538, 0.41771685938153696`}, {0.7841729400556544, 
         0.4221972098929912}, {0.7762584084656198, 0.4267658288884761}, {
         0.7693802436708476, 0.4309756271504101}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.3267697924253432, 0.5223495073916099, -0.5271538653358245],
         ArrowBox[{{0.7676902055727644, 0.4320447685453998}, {
         0.7612549740647153, 0.43622420928519035`}, {0.7541660712538452, 
         0.44111397068641955`}, {0.7408138944112698, 0.4512146358946226}, {
         0.7285625559409136, 0.4617434909771514}, {0.7172067518740011, 
         0.472783771533652}, {0.7070838626424318, 0.4838267055003148}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.31204982936971865`, 0.5223757911947173, -0.5623337745269955], 
        ArrowBox[{{0.7057846551066079, 0.4853461977821737}, {
         0.696565835044179, 0.4966483158675059}, {0.6872807222812696, 
         0.5094725796448593}, {0.6785758061606479, 0.5230302155620106}, {
         0.6703410528899341, 0.5374599346851403}, {0.6627133963280957, 
         0.5524918792717886}}]}}, 
      {Arrowheads[{{0.014198223875691944`, 1.}}], 
       {LABColor[0.3258143294063167, 0.5223512134558014, -0.5294373698607922],
         ArrowBox[{{0.6618613646394776, 0.5543011397484425}, {
         0.6588704783274405, 0.5607396693810445}, {0.6552820348982299, 
         0.5689356225493349}, {0.650375650904698, 0.5810417081114212}, {
         0.6456874077736809, 0.5937637818928638}, {0.6411974973578638, 
         0.6071567463284985}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[0.589527700405543, 0.5344127828163501, 0.4874033284806004], 
        ArrowBox[{{0.3962877155490957, 0.886633324201246}, {
         0.3965687870537243, 0.896439462922452}, {0.3968372846276322, 
         0.9060974520146612}, {0.3971051074677761, 0.9160424744629302}, {
         0.3973722555741563, 0.9262745302672595}, {0.3976387289467726, 
         0.9367936194276487}, {0.3976746602447466, 0.9382331888932789}, {
         0.3977105792409377, 0.9396785200540072}, {0.3980838163737757, 
         0.9559159012247318}, {0.3983183658696677, 0.9666073420620128}}]}}, 
      {Arrowheads[{{0.0010655701357644358`, 1.}}], 
       {LABColor[0.6839432749719697, 0.447949272634232, 0.7541397066616544], 
        ArrowBox[{{0.3983622314398938, 0.9686068609570845}, {
         0.39845571512313605`, 0.9728681161980547}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.018702314892864294`, 1.}}], 
       {LABColor[0.6348938475959252, 0.5373689204761306, 0.6895106453580819], 
        ArrowBox[{{0.5259493993987668, 0.9218839952741218}, {
         0.5256800342929632, 0.9319156650631573}, {0.5254029010878645, 
         0.9426057719133666}, {0.5251274463635954, 0.9536393540843634}, {
         0.5248536701201563, 0.9650164115761484}, {0.5245815723575469, 
         0.976736944388721}, {0.5245449505312911, 0.9783424853299731}, {
         0.5245083588350867, 0.9799549695288455}, {0.5241599282666112, 
         0.9966716944389575}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.00816518037009308, 1.}}], 
       {LABColor[0.6826894881744365, 0.4508083011735631, 0.7534402713686384], 
        ArrowBox[{{0.43788434311241897`, 0.9673415126896319}, {
         0.43802794485070523`, 0.9791580992591572}, {0.4381710347841678, 
         0.9913408818447855}, {0.4381903181677493, 0.9930103440664748}, {
         0.43820959226868145`, 0.9946872282572731}, {0.4382659794065762, 
         1.}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.531569420156174, 0.5306361196974332, 0.22919774485730132`],
         ArrowBox[{{1., 0.389160530651997}, {0.9873172802602621, 
         0.39162421360104316`}, {0.986303209732303, 0.3918285216608135}, {
         0.9852928817543474, 0.3920330242177363}, {0.9762743099549639, 
         0.3939970595552588}, {0.9679449909027238, 0.3960067547492146}, {
         0.9598913729493412, 0.3980347138857437}, {0.95169990444653, 
         0.40005354105098606`}, {0.9363050014371498, 0.4041810321687441}, {
         0.922346907994474, 0.4082405565491282}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.4408228709369547, 0.5247229155076154, -0.175080394558404], 
        ArrowBox[{{0.9204259241705018, 0.40879717108144614`}, {
         0.9072988844085377, 0.41259576661296854`}, {0.8935174866508585, 
         0.4168898938204955}, {0.8805002955844183, 0.4212690600431722}, {
         0.8682473112092168, 0.4257332652809984}, {0.8566451344498184, 
         0.430288943621656}, {0.8455803662307869, 0.43494252915282644`}, {
         0.8449820127741254, 0.4352125942195766}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.37506788306545213`, 0.5222632668555395, -0.41172406185022786`], 
        ArrowBox[{{0.8431590898297865, 0.4360353651105314}, {
         0.8350530065521229, 0.43969402187451}, {0.825063055413826, 
         0.4445434217867064}, {0.8155407797357962, 0.44949869976555185`}, {
         0.8064164464379336, 0.4545678266871823}, {0.7976900555202382, 
         0.4597508025515977}, {0.7893616069827099, 0.4650476273587981}, {
         0.7813872178959042, 0.47046324294028924`}, {0.7739539755660809, 
         0.4758335438127963}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.3384415351834131, 0.5223286664569271, -0.49925903647110714`], 
        ArrowBox[{{0.7723627330266479, 0.47704493030939177`}, {
         0.7662667304846053, 0.48173300231430044`}, {0.7591206321601125, 
         0.48758714610682063`}, {0.7522506307563904, 0.4935874659696837}, {
         0.7456567262734394, 0.4997339619028899}, {0.7393389187112591, 
         0.506026633906439}, {0.7332972080698499, 0.5124654819803312}, {
         0.7274802467573815, 0.5190841514510692}, {0.7218366871820241, 
         0.5259162876451562}, {0.7163665293437776, 0.532961890562592}, {
         0.7160148590644713, 0.5334438457440911}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.3316111406689401, 0.5223408627337714, -0.5155833069771542],
         ArrowBox[{{0.7148359794276847, 0.535059470329807}, {
         0.7110697732426419, 0.5402209602033765}, {0.705946418878617, 
         0.54769349656751}, {0.700996466251703, 0.5553794996549922}, {
         0.6962199153618999, 0.5632789694658233}, {0.6916167662092075, 
         0.5713919060000033}, {0.6871594409351697, 0.5797793324702316}, {
         0.6828203616813296, 0.5885022720892075}, {0.6785995284476875, 
         0.5975607248569311}, {0.6755519135176885, 0.6045390507984546}}]}}, 
      {Arrowheads[{{0.00015898989974260787`, 1.}}], 
       {LABColor[
        0.3530802758258594, 0.5223025276836616, -0.46427324441929996`], 
        ArrowBox[{{0.6747514670435792, 0.6063718861544225}, {
         0.6744969412342432, 0.6069546907734025}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.5258629278270572, 0.5302642746560512, 0.2037751792473164], 
        ArrowBox[{{1., 0.19743272085499175`}, {0.9957539000261232, 
         0.19771344754587208`}, {0.980661539856929, 0.19877591507416686`}, {
         0.979671874292252, 0.19884789283265644`}, {0.9786858081464654, 
         0.198919904631714}, {0.9696623837102, 0.1996230437354347}, {
         0.9613350254184623, 0.20033435600743255`}, {0.953286093584536, 
         0.20104893754674122`}, {0.9450979485217039, 0.20176188445239449`}, {
         0.9297179241593826, 0.20320307282814867`}, {0.9202873011268141, 
         0.20415326289027816`}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.4292069879826617, 0.5239660042162799, -0.2268294427463171],
         ArrowBox[{{0.9182973762149182, 0.20435375938654754`}, {
         0.9152805034304344, 0.20465772684751227`}, {0.900756657403015, 
         0.20611262044815432`}, {0.8870025644120255, 0.20758145885496254`}, {
         0.8740182244574667, 0.20906424206793708`}, {0.8618036375393382, 
         0.2105609700870779}, {0.8502437620106037, 0.21207207159582986`}, {
         0.8392235562242264, 0.2135979752776378}, {0.8388468343154261, 
         0.21365335580856737`}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.35575372030838026`, 0.5222977540107839, -0.4578838578585242], 
        ArrowBox[{{0.836868101114972, 0.2139442422493323}, {
         0.8287430201802068, 0.21513868113250184`}, {0.8188021538785447, 
         0.21669418916042188`}, {0.8093304992647301, 0.2182649703160484}, {
         0.8002575982842528, 0.21985149555403183`}, {0.7915834509371129, 
         0.22145376487437216`}, {0.7833080572233104, 0.22307177827706934`}, {
         0.7677597906648672, 0.2263474240454911}, {0.758239981019466, 
         0.22855148121755955`}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.30097323673250137`, 0.5223955694359316, -0.5888062270496265], 
        ArrowBox[{{0.7562915210211351, 0.22900259498913422`}, {
         0.7533136706009048, 0.2296920365662803}, {0.7399696970314232, 
         0.23310561583943695`}, {0.7277278699564225, 0.23658816186496104`}, {
         0.7163823956012831, 0.24014469012947076`}, {0.7057274801913856, 
         0.24378021611958428`}, {0.6957631237267302, 0.24749473983530157`}, {
         0.6864893262073168, 0.2512882612766227}, {0.6804251823044866, 
         0.25399387163990056`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.2619292627777038, 0.5224652859236759, -0.6821191961788109],
         ArrowBox[{{0.6785987275653934, 0.254808772300131}, {
         0.6777958978718797, 0.2551669670220115}, {0.6695726489591528, 
         0.2591370436499321}, {0.6618195794691364, 0.2631984911603844}, {
         0.6545366894018304, 0.2673513095533684}, {0.6431848398006311, 
         0.27453486643865727`}, {0.6327133043858026, 0.28203610810408125`}, {
         0.6231220831573447, 0.2898550345496404}, {0.6144111761152575, 
         0.2979916457753346}, {0.6128740518056329, 
         0.29962654407277917`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.24345073106185963`, 0.5224982809853822, -0.726281879556007], 
        ArrowBox[{{0.6115040804248377, 0.301083657114311}, {
         0.6064098146938528, 0.30650196083780834`}, {0.5989472303274421, 
         0.31544199879370605`}, {0.5920234230160256, 0.3248117596430276}, {
         0.5856383927596033, 0.334611243385773}, {0.5797032504207966, 
         0.3449310246070635}, {0.5741291068622274, 0.3558616778920201}, {
         0.5689159620838956, 0.36740320324064285`}, {0.568644461752649, 
         0.3680831868858529}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2491904716973082, 0.5224880321680326, -0.7125642123599062],
         ArrowBox[{{0.567902841757707, 0.36994060438956666`}, {
         0.5640638160858011, 0.3795556006529317}, {0.5605915500907347, 
         0.3893090007448247}, {0.5572585836060155, 0.3996788181673692}, {
         0.5540649166316437, 0.4106650529205654}, {0.5510105491676192, 
         0.4222677050044131}, {0.5480954812139419, 0.43448677441891237`}, {
         0.5454743389416128, 0.44660725117355}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.2704190628283019, 0.522450126630673, -0.6618290369098906], 
        ArrowBox[{{0.5450757457372608, 0.4485670401520661}, {
         0.5426832438376296, 0.4607741652398658}, {0.5401860744149942, 
         0.47484248664631984`}, {0.5378039297864061, 0.4897408474283119}, {
         0.5355125352355647, 0.5056828696307284}, {0.5333118960742936, 
         0.5227804037921411}, {0.5327439071862684, 0.5275873277564055}}]}}, 
      {Arrowheads[{{0.002911356566671935, 1.}}], 
       {LABColor[0.3017990445231492, 0.522394094882681, -0.5868325914518622], 
        ArrowBox[{{0.5325092187129805, 0.5295735103563962}, {
         0.5322456117566808, 0.5318044318094358}, {0.5312020176144162, 
         0.5411453004511226}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.011887745431631075`, 1.}}], 
       {LABColor[0.528155974923087, 0.5304136936236301, 0.21399076123419783`],
         ArrowBox[{{1., 0.3129881577954726}, {0.9888137973314493, 
         0.3144718249862514}, {0.9877941865007092, 0.31461187056290335`}, {
         0.9867783510228281, 0.31475201735783775`}, {0.9777089323629652, 
         0.31609267334652064`}, {0.9693348195669208, 0.31745679535958526`}, {
         0.9612388291164037, 0.31883030378240257`}, {0.9530037774931229, 
         0.3201991190003435}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[0.5226123696382214, 0.5300524625875279, 0.1892938614677231], 
        ArrowBox[{{0.9981792449570865, 0.027800079600091142`}, {
         0.9847669934110231, 0.027909117088059238`}, {0.9720208526468227, 
         0.028018583500252197`}, {0.9599408226644851, 
         0.028128478836670027`}, {0.94852690346401, 0.028238803097312727`}, {
         0.9346136512995158, 0.028380873988943914`}, {0.9212841432186092, 
         0.02852367621618108}, {0.9181828781491933, 
         0.028558600417259015`}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.42527571249616747`, 0.5237098354156139, -0.2443433730597558], 
        ArrowBox[{{0.916183004953464, 0.028581121540753686`}, {
         0.9085383792212902, 0.02866720977902423}, {0.8963763593075591, 
         0.02881147467747336}, {0.8847980834774156, 0.02895647091152847}, {
         0.8738035517308596, 0.029102198481189567`}, {0.8633927640678911, 
         0.02924865738645665}, {0.8535657204885102, 0.029395847627329712`}, {
         0.8411664203187849, 0.029592605017348006`}, {0.8361906068764146, 
         0.029675748543303203`}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.35197306212953827`, 0.5223045047121828, -0.4669194247897671], 
        ArrowBox[{{0.8341908860265005, 0.029709162947664146`}, {
         0.8293101496384585, 0.029790717780308014`}, {0.8179969084475309, 
         0.02999018591620974}, {0.8072266967460017, 0.03019100942505318}, {
         0.7969995145338714, 0.030393188306838334`}, {0.7873153618111397, 
         0.0305967225615652}, {0.7781742385778067, 0.03080161218923379}, {
         0.7695761448338725, 0.03100785718984409}, {0.7589239801244219, 
         0.0312797939918639}, {0.754209290145302, 0.03140700074647075}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.2953402336210658, 0.5224056276639398, -0.6022687973825163],
         ArrowBox[{{0.752210017719063, 0.03146094299040263}, {
         0.7487534830474556, 0.03155420353557284}, {0.739064653602974, 
         0.031831085820970925`}, {0.7298574917909769, 0.03211044084805815}, {
         0.7128881710644368, 0.03267656912730003}, {0.6978455208678351, 
         0.03325258837329845}, {0.687638188112338, 0.03368749374556285}, {
         0.6779502823791715, 0.034128391596877444`}, {0.67226597021988, 
         0.03440545655158581}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.2513384490552346, 0.5224841967634366, -0.7074306635791797],
         ArrowBox[{{0.6702683417811638, 0.03450282503125179}, {
         0.6687818036683357, 0.03457528192724223}, {0.6601327519798305, 
         0.0350281647366572}, {0.6443929296698119, 0.03595190779263772}, {
         0.6307308154491158, 0.03689962076481898}, {0.6187159982942305, 
         0.037872308136793646`}, {0.6079180671816442, 0.03887097439215436}, {
         0.5981844382639128, 0.03989635121225728}, {0.59053539888169, 
         0.04080919820107413}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.21870898076096726`, 0.522542459580871, -0.7854133138895624], 
        ArrowBox[{{0.5885520606456075, 0.04106573189103851}, {
         0.5741308920546893, 0.04313978865920009}, {0.561210266094772, 
         0.04545520134556832}, {0.5499107251841724, 0.047905126638708675`}, {
         0.5402322693228908, 0.05048956453862115}, {0.5321748985109269, 
         0.05320851504530575}, {0.5269972126045612, 0.05534916884333511}, {
         0.522340077683154, 0.05757842601501985}, {0.5181403516308257, 
         0.05990026709695905}, {0.5177438007691209, 0.06013766724873211}, {
         0.5173512227801462, 0.060376038998683115`}, {0.5167697015409299, 
         0.06073542774089773}, {0.5163868500812544, 0.06097624726423414}, {
         0.516007806497193, 0.06121805368865443}, {0.5150791776800868, 
         0.061825128585091337`}, {0.512915903500252, 
         0.0639601173300534}}]}}, 
      {Arrowheads[{{0.008694008031032594, 1.}}], 
       {LABColor[
        0.19885929470843294`, 0.5225779029605847, -0.8328529813780339], 
        ArrowBox[{{0.511492414291942, 0.0653649940057176}, {
         0.5054987757913026, 0.07128026395139477}, {0.49824110931492305`, 
         0.08227411265938057}, {0.49202294825611337`, 
         0.09389687293806342}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.40872754892156293`, 0.5226315280747281, -0.31806585439099067`], 
        ArrowBox[{{0.8999304664812217, 0.15961650744280498`}, {
         0.8909050642695995, 0.1603156940506733}, {0.8739294637500615, 
         0.1617251841752039}, {0.8580720488473537, 0.16315011469483748`}, {
         0.8430173999733646, 0.16459110345961842`}, {0.8287655171280941, 
         0.16604815046954674`}, {0.8202736968330518, 
         0.16697827437823268`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.3409233941853646, 0.5223242348769632, -0.4933275287639203],
         ArrowBox[{{0.8182855871549316, 0.1671960355036994}, {
         0.8153164003115422, 0.16752125572462243`}, {0.802670049523709, 
         0.1690104192248455}, {0.7908264647645946, 0.170515640970216}, {
         0.7797856460341986, 0.1720369209607338}, {0.7695475933325214, 
         0.17357425919639902`}, {0.7599106366822511, 0.17512877606543542`}, {
         0.7506731061060758, 0.1767015919560668}, {0.7418350016039956, 
         0.17829270686829315`}, {0.7391530165446416, 
         0.17880421162127796`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.28817486641253753`, 0.5224184220643191, -0.6193936343651133], 
        ArrowBox[{{0.7371884270438857, 0.1791788956128222}, {
         0.7333963231760102, 0.17990212080211446`}, {0.7177172445423251, 
         0.1831758457345421}, {0.7036358702050202, 0.1865227667533496}, {
         0.69081616713558, 0.1899484029817687}, {0.6789221023054892, 
         0.19345827354303102`}, {0.6679536757147482, 0.19705237843713666`}, {
         0.6600325019637578, 0.19995364082685002`}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2498134786606145, 0.5224869197336945, -0.7110752596830713],
         ArrowBox[{{0.6581545066891339, 0.20064148801081624`}, {
         0.6579108873633562, 0.20073071766408546`}, {0.6486545930514623, 
         0.20449815428805562`}, {0.6400456485792151, 0.2083595513732253}, {
         0.6320233648944189, 0.21231868340774981`}, {0.6245270529448789, 
         0.21637932487978423`}, {0.6201334518000614, 0.2189477778261272}, {
         0.6075754877640103, 0.227939270759141}, {0.5963959845303985, 
         0.23745941520675967`}, {0.5908045337303903, 
         0.2426392631802719}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.23043073696973343`, 0.5225215293427242, -0.7573989556043443], 
        ArrowBox[{{0.5893373497524704, 0.24399844351228642`}, {
         0.5857986564144293, 0.24727664342346267`}, {0.5763656785337447, 
         0.2576880391783344}, {0.5679392284515715, 0.26875976376433186`}, {
         0.5603614837311373, 0.28055797847441233`}, {0.5535296089191423, 
         0.29317407783342375`}, {0.5473407685622875, 0.3066994563662142}, {
         0.5458715123046096, 0.31038773191179353`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.2337651499853177, 0.5225155754517499, -0.7494298902846259],
         ArrowBox[{{0.5451313607817093, 0.31224573506656705`}, {
         0.5439999631873316, 0.3150858836504949}, {0.5408107139310993, 
         0.3239638401811425}, {0.5377730207935905, 0.33333332595815696`}, {
         0.5348868837748053, 0.34319434098153834`}, {0.5321523028747437, 
         0.3535468852512866}, {0.5295692780934057, 0.3643909587674017}, {
         0.5271378094307912, 0.3757265615298837}, {0.5248578968869004, 
         0.3875536935387326}, {0.5245310515469203, 
         0.38941690582513966`}}]}}, 
      {Arrowheads[{{0.005664172016920285, 1.}}], 
       {LABColor[
        0.25133548468328526`, 0.5224842020565865, -0.7074377482665251], 
        ArrowBox[{{0.5241854874735291, 0.3913868259938727}, {
         0.5234003420678306, 0.39586262046780446`}, {0.5219838118179289, 
         0.4045975114380661}, {0.5206083061371951, 0.4137583664495176}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.4674858767051617, 0.5264603236931412, -0.05629603905458079], 
        ArrowBox[{{0.9550266944828422, 0.10913954512296897`}, {
         0.9398632062125782, 0.10975363900379312`}, {0.925366902251248, 
         0.11037164309340217`}, {0.9115377825988513, 0.11099355739179607`}, {
         0.898375847255388, 0.11161938189897488`}, {0.8858810962208583, 
         0.11224911661493858`}, {0.8751124405165586, 
         0.11282603190036472`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.38393475070341837`, 0.5222474342748261, -0.3905327316046947], 
        ArrowBox[{{0.873115488411962, 0.11293634867369343`}, {
         0.8628931470785993, 0.11352031667322057`}, {0.8523999489708701, 
         0.11416178201553892`}, {0.8424463249968795, 0.11480725230289879`}, {
         0.832904664981432, 0.11545682227155676`}, {0.8237749689245277, 
         0.1161104919215129}, {0.815057236826167, 0.1167682612527672}, {
         0.7986672186848777, 0.11809636871103482`}, {0.7933177234107716, 
         0.11857215326963325`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.3212052366187751, 0.5223594434008682, -0.5404528503417324],
         ArrowBox[{{0.7913255871264419, 0.1187493340379378}, {
         0.7835441647373659, 0.11944141439822431`}, {0.7695856547281823, 
         0.12080366490090967`}, {0.7566892684018767, 0.12218338680566489`}, {
         0.7446278900010593, 0.12358138888739464`}, {0.7331744037683399, 
         0.12499847992100353`}, {0.7223288097037184, 0.12643465990649155`}, {
         0.712091107807195, 0.12788992884385872`}, {0.711864526459335, 
         0.12792461924867404`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.27205882313073715`, 0.5224471986928262, -0.6579100991845057], 
        ArrowBox[{{0.7098875629397733, 0.12822729934766022`}, {
         0.7024612980787698, 0.12936428673310504`}, {0.6934393805184424, 
         0.13085773357423053`}, {0.6772192219020818, 0.13390189411211886`}, {
         0.6628337363782968, 0.1370283123235011}, {0.6496860283672707, 
         0.14024289007435448`}, {0.6377760978690037, 0.14354562736467905`}, {
         0.6318448049530474, 0.1454301957711306}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.23615758309730514`, 0.5225113035496651, -0.7437121055790789], 
        ArrowBox[{{0.629938706458436, 0.14603582645796884`}, {
         0.6271039448834956, 0.14693652419447478`}, {0.6174539570200257, 
         0.1504207675917371}, {0.6086105218878736, 0.15400354458446142`}, {
         0.6004865295154739, 0.15768888879850673`}, {0.5929948699312625, 
         0.16148083385973194`}, {0.5897809567430337, 0.16324547540739204`}, {
         0.5775309545019336, 0.17167792215879898`}, {0.5668552393382412, 
         0.1806647707113285}, {0.5614202321751826, 
         0.18570708369020908`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.21766767636042042`, 0.5225443189224832, -0.7879019746364118], 
        ArrowBox[{{0.5599540427939736, 0.18706733686459615`}, {
         0.5568324494686097, 0.18996338650483469`}, {0.5481155101870999, 
         0.19988553678029417`}, {0.5405042306853629, 0.21050271741240872`}, {
         0.5337984201550499, 0.22188642427588007`}, {0.5278748927630527, 
         0.2341370818321461}, {0.5226104626762633, 0.24735511454264475`}, {
         0.5200271707417523, 0.25537282630580715`}}]}}, 
      {Arrowheads[{{0.00622566100294125, 1.}}], 
       {LABColor[
        0.22135747259399793`, 0.5225377304631682, -0.7790835628006849], 
        ArrowBox[{{0.5194138247132828, 0.25727645616724576`}, {
         0.5174470072600389, 0.2633808283522853}, {0.5150683976852044, 
         0.2720967444870632}, {0.512825200199222, 
         0.28128136677514615`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.48657360000056293`, 0.5277041131962747, 0.02874024415333537], 
        ArrowBox[{{0.9695263009040881, 0.06664993761999587}, {
         0.9568704748478941, 0.06692871506982556}, {0.9448337659258844, 
         0.06720869950973345}, {0.9334161741380594, 0.06748989093971952}, {
         0.9226176994844189, 0.06777228935978379}, {0.9091057779563347, 
         0.06814567663798969}, {0.8961667812846432, 0.0685212488405163}, {
         0.8895534735059367, 0.06872327129216908}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.3964008610379592, 0.5222640782603832, -0.35953938265145924`], 
        ArrowBox[{{0.8875544060255627, 0.06878433854125507}, {
         0.8838007094693436, 0.06889900596736362}, {0.8720075625104361, 
         0.06927894801853166}, {0.8607873404079209, 0.06966107499402038}, {
         0.8501400431617978, 0.07004538689382983}, {0.8400656707720668, 
         0.07043188371795997}, {0.8305642232387281, 0.07082056546641083}, {
         0.8186294820796, 0.07133855679733489}, {0.807613836810037, 
         0.07184266784885521}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.330838741266748, 0.522342241921595, -0.5174292994382595], 
        ArrowBox[{{0.8056161230536878, 0.07193824783450328}, {
         0.796340801727803, 0.07238673835799486}, {0.7859868625351338, 
         0.07291692858773076}, {0.7761598573312845, 0.0734511851170706}, {
         0.7668597861162548, 0.07398950794601442}, {0.7498404456526547, 
         0.0750783525027139}, {0.7392617800238024, 0.075826271059142}, {
         0.7291780667407561, 0.07658231250592738}, {0.72577091096813, 
         0.07685384153345991}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.2789653184160783, 0.5224348665312878, -0.6414039519849913],
         ArrowBox[{{0.7237772319691853, 0.07701272529338211}, {
         0.7195893058035161, 0.07734647684307006}, {0.7104954972120823, 
         0.07811876407056999}, {0.693792737066633, 0.0796877071966417}, {
         0.6790697863044083, 0.08128914188414253}, {0.6622904624395433, 
         0.08339217686406937}, {0.6471526135696322, 0.08555489281500368}, {
         0.6443069209269535, 0.08602348227677134}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.2395823140364455, 0.5225051883880062, -0.7355271853460681],
         ArrowBox[{{0.6423334966473445, 0.08634843860099009}, {
         0.6336562396946748, 0.0877772897369454}, {0.6218013408146711, 
         0.09005936762989457}, {0.6069329165301186, 0.09341467068502718}, {
         0.5936774773631072, 0.09691204653384929}, {0.5820350233136372, 
         0.10055149517636094`}, {0.5720055543817085, 0.10433301661256211`}, {
         0.5653792256768875, 0.10731218143560567`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2129263531201498, 0.5225527849767827, -0.7992334786903553],
         ArrowBox[{{0.5635551063664259, 0.1081322965136289}, {
         0.563254154211884, 0.10826760312339279`}, {0.5554459064487269, 
         0.11236624698979299`}, {0.5421723915758144, 0.12109115687818378`}, {
         0.5405578838893998, 0.12235178643580404`}, {0.5308070512142538, 
         0.1324833207761115}, {0.5226452684130746, 0.14360754779080614`}, {
         0.5151293133190052, 0.15531342650921967`}, {0.5102749682059697, 
         0.16535013016660186`}}]}}, 
      {Arrowheads[{{0.004070709572481686, 1.}}], 
       {LABColor[
        0.20769721793951001`, 0.5225621220626838, -0.8117308266869574], 
        ArrowBox[{{0.5094041551566691, 0.1671505980594474}, {
         0.5089050136391556, 0.1681826086350709}, {0.5037340703099111, 
         0.18240841974485292`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.48904608394975235`, 0.5278652245836872, 0.03975522179506137], 
        ArrowBox[{{0.9701718379910076, 0.25065684730222554`}, {
         0.9601602326199046, 0.25170298444477235`}, {0.9505247178927825, 
         0.2527555203671567}, {0.941249344150351, 0.2538145581761413}, {
         0.9323181617333192, 0.25488020097848846`}, {0.9154245722382935, 
         0.2570317139903206}, {0.8997163521333812, 0.2592108842567532}, {
         0.8907914968919856, 0.2605325537423233}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.39972425054875776`, 0.5222234134754039, -0.3526679735853953], 
        ArrowBox[{{0.8888130728973106, 0.2608255358190693}, {
         0.8887179552574557, 0.26083962165897767`}, {0.8781260066326643, 
         0.26248423043263824`}, {0.8679405062590071, 0.2641447105777348}, {
         0.8581614541364839, 0.2658210620942675}, {0.848788850265095, 
         0.2675132849822362}, {0.8398226946448402, 0.26922137924164097`}, {
         0.8231097281577329, 0.2726851818747587}, {0.8102204686025767, 
         0.2756401116995562}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.33666966973686696`, 0.522331830280257, -0.5034936982887297], 
        ArrowBox[{{0.8082710415521864, 0.27608702799508233`}, {
         0.8077047277539846, 0.2762168583802445}, {0.7932898665124176, 
         0.2798207971447222}, {0.7798651444330321, 0.2834969981681918}, {
         0.767430561515828, 0.28724546145065327`}, {0.7558183985229195, 
         0.2910715511131935}, {0.7448609362164205, 0.29498063127689905`}, {
         0.7345581745963313, 0.2989727019417702}, {0.7320295559862836, 
         0.3000407171183279}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.2902938053776867, 0.522414638510356, -0.6143294857599917], 
        ArrowBox[{{0.730187155103672, 0.30081889382560734`}, {
         0.7249101136626519, 0.3030477631078069}, {0.7158367683638147, 
         0.30721052130468895`}, {0.7072581536482525, 0.3114656830620965}, {
         0.6991362454706157, 0.31581687672053005`}, {0.6914330197855558, 
         0.3202677306204899}, {0.6844846179769455, 0.32458956414472645`}, {
         0.6840272348052999, 0.32488467876744204`}, {0.6708047064578045, 
         0.33477860027467304`}, {0.6622079441217105, 
         0.3422057054970138}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2649319411521913, 0.5224599243744049, -0.6749429585656055],
         ArrowBox[{{0.6606945270461406, 0.34351321027917475`}, {
         0.6587434981821336, 0.34519878632493384`}, {0.6471844286058942, 
         0.355914056223537}, {0.6366296364285181, 0.3672194938188251}, {
         0.6269641259786015, 0.3791780562780645}, {0.618072901584741, 
         0.39185270076852147`}, {0.6101033875543861, 
         0.40495408425886303`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2647591715111401, 0.5224602328699637, -0.6753558685885591],
         ArrowBox[{{0.6091463961903144, 0.40670954682952415`}, {
         0.6022920916007819, 0.4196903537256701}, {0.5977988592317569, 
         0.4292933380598549}, {0.593535795957547, 0.439347984836813}, {
         0.5894831832418002, 0.4498906954288619}, {0.5856213025481642, 
         0.4609578712083196}, {0.5819304353402872, 0.47258591354750384`}, {
         0.5795439369914159, 0.4808286278209334}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[0.2851419005502777, 0.5224238376945931, -0.6266422574228628],
         ArrowBox[{{0.578987724179812, 0.4827497283670287}, {
         0.5783908630818172, 0.4848112238187323}, {0.5749828672364019, 
         0.4976702033943228}, {0.5716867292676895, 0.511199253646593}, {
         0.5685085411475305, 0.5255540552552993}, {0.5654623365426069, 
         0.5409269902255636}, {0.5625403094588141, 0.5574095119177519}, {
         0.5619748357917469, 0.5608760338153502}}]}}, 
      {Arrowheads[{{0.005453063869102514, 1.}}], 
       {LABColor[
        0.31855047900087696`, 0.522364183706687, -0.5467975763148415], 
        ArrowBox[{{0.5616528432652306, 0.5628499438469544}, {
         0.5611234231141841, 0.5660954469596824}, {0.5597346539020474, 
         0.575093073692231}, {0.5583730260731411, 0.5844138237854438}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.4788384306490032, 0.5272000760046445, -0.005720128173986614], 
        ArrowBox[{{0.9605244309245451, 0.30237806133164663`}, {
         0.9451626093720572, 0.30457968145622016`}, {0.930713703913076, 
         0.30680646336340084`}, {0.9171777145476014, 0.3090584070531887}, {
         0.9045546412756337, 0.31133551252558384`}, {0.8926214909006188, 
         0.31364000624513955`}, {0.881686510170584, 0.315865973409216}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.3938599523607814, 0.5222297119446014, -0.3668120407516919],
         ArrowBox[{{0.8797299453347088, 0.31628041382239275`}, {
         0.870155979251787, 0.31833783781939334`}, {0.8596236179779699, 
         0.3207311756740913}, {0.8495581864045523, 0.32315412824050344`}, {
         0.8399596845315337, 0.32560669551862964`}, {0.8308281123589143, 
         0.3280888775084699}, {0.8221634698866942, 0.3306006742100242}, {
         0.8058523673243279, 0.3357245813694306}, {0.8024830768933644, 
         0.33689104941102405`}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.3351604954155685, 0.5223345250452212, -0.5071005426385624],
         ArrowBox[{{0.8005931351268809, 0.3375453582977902}, {
         0.7906437701253103, 0.3409898866180043}, {0.7765376782896418, 
         0.34639658995574524`}, {0.7635340918173221, 0.3519446913826534}, {
         0.7514718897342798, 0.35764467151848633`}, {0.7401899510664431, 
         0.36350701098300153`}, {0.7296173232059929, 0.3695401216754722}, {
         0.7279227599926197, 0.3705997994310479}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.29605676805583825`, 0.5224043482279839, -0.6005563191478641], 
        ArrowBox[{{0.7262270223773417, 0.37166021158683055`}, {
         0.7196830535451112, 0.3757524154951708}, {0.7113344884872765, 
         0.3814463808703262}, {0.7107863069611666, 0.3818361656046281}, {
         0.6976367184238011, 0.3925951636600176}, {0.685539727371986, 
         0.4039327440985541}, {0.6739024310580166, 0.415595650631416}, {
         0.6663794997729219, 0.4242385748081861}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.28284253719005187`, 0.5224279434123591, -0.6321376104957324], 
        ArrowBox[{{0.6650664124662942, 0.42574715086698234`}, {
         0.663184524219739, 0.4279092093529288}, {0.6532881660905097, 
         0.44094442967450775`}, {0.6441155159036859, 0.4547723210075682}, {
         0.6355963708359628, 0.469489135935614}, {0.6315555366630246, 
         0.47721698446657024`}, {0.6276605280640355, 0.48519112704214895`}, {
         0.6237337249131252, 0.4939226811886348}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.2953087821182603, 0.5224056838233951, -0.6023439647595296],
         ArrowBox[{{0.6229134118556725, 0.49574671147560173`}, {
         0.6228127335439667, 0.49597057758150315`}, {0.6181951382062099, 
         0.5072840940877883}, {0.6137890576892455, 0.5191763808117066}, {
         0.6095758076315542, 0.5316921420039602}, {0.6055367036716167, 
         0.5448760819152514}, {0.6016530614479132, 0.5587729047962822}, {
         0.5983265919957688, 0.5717831011888485}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.3262957419742313, 0.5223503538508485, -0.5282868200694152],
         ArrowBox[{{0.5978369685242387, 0.5737221908886644}, {
         0.5942774247631311, 0.5888840164703713}, {0.5907718917065946, 
         0.6053478436695247}, {0.5890704993779949, 0.6140453055672542}, {
         0.5874020755423248, 0.6230729013905124}, {0.585765659469447, 
         0.632445457434369}, {0.5841602904292243, 0.6421777999938939}, {
         0.5825937737033071, 0.6522285129590385}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.37064289554625274`, 0.5222711680642768, -0.4222995407769918], 
        ArrowBox[{{0.5823018407808329, 0.6542070900813504}, {
         0.5810388505261957, 0.6627811498402287}, {0.5795208582031155, 
         0.6736818097171783}, {0.5780300699921418, 0.685001561290076}, {
         0.5765655251631373, 0.6967552308539918}, {0.5751262629859649, 
         0.7089576447039954}, {0.5737113227304874, 0.7216236291351565}, {
         0.5724444060581836, 0.7335904920013917}}]}}, 
      {Arrowheads[{{0.018473430290821612`, 1.}}], 
       {LABColor[0.430852404641776, 0.5240732224495503, -0.2194990705036948], 
        ArrowBox[{{0.5722382391481293, 0.7355798303056817}, {
         0.5709505650640688, 0.7484056149212327}, {0.5696028261928532, 
         0.7625512688662872}, {0.5682770426411229, 0.7773058984593878}, {
         0.5669745736075597, 0.7928196298174182}, {0.5656957237777454, 
         0.8091810891382555}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.5123031160543902, 0.5293806935559745, 0.14336587970427697`], 
        ArrowBox[{{0.9802309236536689, 0.4549344060826362}, {
         0.9689122009871395, 0.4580759075544939}, {0.9580762438238211, 
         0.4612595657908315}, {0.9477230521637139, 0.4644853807916491}, {
         0.9378526260068178, 0.4677533525569466}, {0.9283707253554954, 
         0.47106813092021693`}, {0.9191831102121093, 0.4744343657149529}, {
         0.9102897805766592, 0.47785205694115435`}, {0.9043906857607868, 
         0.4802319529690581}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.4315776020324472, 0.5241204775825098, -0.21626829804642522`], 
        ArrowBox[{{0.9025359368417302, 0.48098022193624695`}, {
         0.9016907364491453, 0.4813212045988214}, {0.8933859778295677, 
         0.484841808687954}, {0.8853755047179263, 0.48841386920855234`}, {
         0.8702374150184521, 0.4957123595441457}, {0.8561123217550393, 
         0.5032340063068869}, {0.8428360793320044, 0.510996140198061}, {
         0.8318001981647493, 0.5180733015493513}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.3816726947747011, 0.5222514733768553, -0.3959389219502077],
         ArrowBox[{{0.8301227053101062, 0.5191619809041379}, {
         0.8185351696998969, 0.5272986228969387}, {0.8112654569461576, 
         0.5328001164625932}, {0.8042492193385831, 0.5384252839030663}, {
         0.80378408645561, 0.5388092323359747}, {0.8033200452206298, 
         0.5391937669401513}, {0.7919531785757126, 0.5501762498750938}, {
         0.7812447791147753, 0.5616287005498537}, {0.7715344735868365, 
         0.5731154093399551}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[0.3673108552976693, 0.5222771177184647, -0.4302629353129381],
         ArrowBox[{{0.7702924035923873, 0.5746822337067916}, {
         0.7614372553634904, 0.5862860731683257}, {0.7517705303978852, 
         0.5989613106486426}, {0.7425778792523546, 0.6123296504711209}, {
         0.7338593019268985, 0.626391092635761}, {0.7257163242888506, 
         0.6409639442210682}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.3835481935926246, 0.5222481245069246, -0.3914565820249396],
         ArrowBox[{{0.724793293977688, 0.6427380923901821}, {
         0.721654248270666, 0.6488230135932436}, {0.7177800644134571, 
         0.6567540472674044}, {0.7139922468498903, 0.6649387381650449}, {
         0.7102907955799654, 0.673377086286165}, {0.7066757106036828, 
         0.682069091630765}, {0.7031469919210422, 0.6910147541988446}, {
         0.6997046395320436, 0.700214073990404}, {0.6963486534366873, 
         0.7096670510054431}, {0.6940562811962917, 0.7165025608816051}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.42787944984691406`, 0.523879499504707, -0.23274365824146429`], 
        ArrowBox[{{0.6934203641249402, 0.7183987701206829}, {
         0.693068649421751, 0.7194475305640684}, {0.6898542432740129, 
         0.7296293579863862}, {0.686705434993473, 0.7402125332723963}, {
         0.6836222245801311, 0.7511970564220991}, {0.6806046120339876, 
         0.7625829274354945}, {0.6776525973550421, 0.7743701463125823}, {
         0.6747661805432946, 0.7865587130533626}, {0.6727306901297297, 
         0.7956435394774496}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.49588490376080296`, 0.5283108540683129, 0.07022233457013595], 
        ArrowBox[{{0.6722934234459778, 0.7975951536420017}, {
         0.6719453615987455, 0.7991486276578355}, {0.670059397527471, 
         0.8079990337905537}, {0.6682024373788454, 0.8171196538874967}, {
         0.6663735848166158, 0.8265249844439533}, {0.6645719435045294, 
         0.8362295219552118}, {0.6627966171063333, 0.8462477629165611}, {
         0.6610467092857747, 0.8565942038232895}, {0.6593213237066009, 
         0.8672833411706862}, {0.6579351296227517, 0.8762812965932975}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.5839636513033307, 0.5340502196252795, 0.4626153509981068], 
        ArrowBox[{{0.6576306089659346, 0.8782579774399623}, {
         0.6576195640325588, 0.8783296714540392}, {0.6559405339273959, 
         0.8897476911686375}, {0.6542833370548592, 0.9015518968097694}, {
         0.6526470770786957, 0.9137567848727237}, {0.6510308576626529, 
         0.926376851852789}, {0.6494337824704777, 0.9394265942452539}, {
         0.6478549551659175, 0.9529205085454071}, {0.6473326285722656, 
         0.9575877632120554}}]}}, 
      {Arrowheads[{{0.005462885758299466, 1.}}], 
       {LABColor[
        0.6770732243373216, 0.46361515049301527`, 0.7503071923233838], 
        ArrowBox[{{0.6471101911470744, 0.9595753551198358}, {
         0.6462934794127192, 0.9668730912485369}, {0.6447484588746303, 
         0.9812988388499324}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.5009162962145614, 0.5286387084186343, 0.09263731340268473],
         ArrowBox[{{0.9633244049520057, 0.5154440944960915}, {
         0.9544261130130585, 0.5188442344230108}, {0.9458335353858637, 
         0.5222907446681865}, {0.9375466720704216, 0.5257836252316189}, {
         0.9295655230667322, 0.5293228761133081}, {0.9143530780969951, 
         0.5365549534904537}, {0.900028910579036, 0.5440014414586204}, {
         0.8908944209126176, 0.5491884465131339}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.43441894201555237`, 0.5243056242755505, -0.20361005757667194`], 
        ArrowBox[{{0.8891552587647313, 0.5501760269014363}, {
         0.8865172642637652, 0.5516740077750252}, {0.8737423829020957, 
         0.5595843201968835}, {0.8643802627412331, 0.5658423234646802}, {
         0.8553934117545466, 0.5722555048905066}, {0.8547993557277773, 
         0.5726937122446244}, {0.8542069005733915, 0.5731326579188192}, {
         0.8415112831459359, 0.584081753367917}, {0.8295536549038833, 
         0.595482823680069}, {0.8261942136869062, 0.5990181513454493}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.40408493877604623`, 0.5223290074609928, -0.33874879834655497`], 
        ArrowBox[{{0.8248165250999573, 0.6004679700090727}, {
         0.8181781204148307, 0.6074539341089105}, {0.8074366448229124, 
         0.6199557295698962}, {0.7966424535787074, 0.6325198303634093}, {
         0.7863768899270633, 0.6457392268541216}, {0.77663995386798, 
         0.6596139190420328}, {0.774697506360118, 0.6626789487224902}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.41159942488337853`, 0.522818664545659, -0.30527157537470817`], 
        ArrowBox[{{0.7736269057888701, 0.6643682723791183}, {
         0.7674316454014578, 0.6741439069271433}, {0.763007636624648, 
         0.6816904010477488}, {0.7586796049644604, 0.6894722476758551}, {
         0.7544475504208953, 0.6974894468114626}, {0.7503114729939521, 
         0.7057419984545709}, {0.7462713726836313, 0.7142299026051803}, {
         0.7423272494899327, 0.7229531592632904}, {0.7384791034128563, 
         0.7319117684289015}, {0.7370606820762932, 0.7353873345726788}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.45231147803884963`, 0.5254715332813445, -0.12389836346637831`], 
        ArrowBox[{{0.7363049689588735, 0.7372390628692062}, {
         0.7347269344524022, 0.7411057301020137}, {0.7310591173411721, 
         0.7505985659296224}, {0.7274640268117677, 0.7604537975587232}, {
         0.7239416628641887, 0.7706714249893158}, {0.7204920254984357, 
         0.7812514482214008}, {0.7171151147145082, 0.7921938672549775}, {
         0.7138109305124063, 0.8034986820900466}, {0.7111441046014606, 
         0.8131272841917148}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.5193528902765462, 0.5298400691997471, 0.17477279964069298`], 
        ArrowBox[{{0.7106102639261447, 0.8150547213848234}, {
         0.7105794728921302, 0.8151658927266076}, {0.7074207418536796, 
         0.8271954991646606}, {0.7052018512904509, 0.8360713964867198}, {
         0.7030185390820054, 0.8452111309501167}, {0.7008696602766687, 
         0.8546285398452347}, {0.6987540699227666, 0.8643374604624575}, {
         0.6966706230686243, 0.8743517300921685}, {0.6946181747625673, 
         0.8846851860247511}, {0.6930269569538166, 0.8930767298655616}}]}}, 
      {Arrowheads[{{0.0028769620657111685`, 1.}}], 
       {LABColor[0.6076897760236176, 0.5355962554945358, 0.5683158282062368], 
        ArrowBox[{{0.6926543533668632, 0.8950417149970549}, {
         0.692595580052921, 0.8953516655505889}, {0.6906016939880113, 
         0.9063650059600654}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[0.619636188170765, 0.5363747046473643, 0.6215373921896207], 
        ArrowBox[{{0.9907509893195408, 0.7629087572707286}, {
         0.9897242413291774, 0.7637651034325875}, {0.9887013110237606, 
         0.7646238103427748}, {0.9815869544460096, 0.7711389287002206}, {
         0.9749077670789232, 0.7780065376779017}, {0.9684026473961025, 
         0.785015142903677}, {0.9618104938711489, 0.7919532500054053}, {
         0.9553530881570625, 0.7990758205939124}, {0.9492746804059278, 
         0.8066129778579181}, {0.9433478718399742, 0.8143159697921238}, {
         0.93734526368143, 0.8219360443912296}, {0.9371885108991447, 
         0.8221328459677518}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.6173988012293238, 0.5362289125930084, 0.6115697775792424], 
        ArrowBox[{{0.935942460739784, 0.8236972496881377}, {0.931293257901944,
          0.8295342781269267}, {0.9253698556583452, 0.8373375821411059}, {
         0.9195750569506334, 0.8453459564337669}, {0.9139088617788089, 
         0.8535594010049099}, {0.9083712701428719, 0.8619779158545352}, {
         0.9029622820428219, 0.8706015009826422}, {0.8976818974786591, 
         0.8794301563892314}, {0.8925301164503837, 0.8884638820743025}, {
         0.8916071880287545, 0.8901642702505952}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.6532484453215963, 0.5179431457177524, 0.7370163430939188], 
        ArrowBox[{{0.8906531156447324, 0.891922037552045}, {0.887491021331123,
          0.8977478282170371}, {0.8825486944940046, 0.907327144996617}, {
         0.8777031359390287, 0.9172018324130423}, {0.8729543456661948, 
         0.9273718904663125}, {0.8683023236755034, 0.9378373191564281}, {
         0.8637470699669545, 0.9485981184833888}, {0.8592885845405477, 
         0.9596542884471947}, {0.857384285531984, 0.9646103015944288}}]}}, 
      {Arrowheads[{{0.0012128498785116944`, 1.}}], 
       {LABColor[
        0.7086075750812173, 0.39170690506925865`, 0.7678988896486579], 
        ArrowBox[{{0.85666693774613, 0.9664772274510527}, {0.8549268673962833,
          0.9710058290478458}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.0009675083438369724, 1.}}], 
       {LABColor[
        0.7726263987880999, 0.24572383650248786`, 0.8036123178057153], 
        ArrowBox[{{0.990889077768093, 0.98411280259541}, {0.98986193203676, 
         0.9857502998579973}, {0.9888386061879844, 0.9873949779416387}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.007482535210506291, 1.}}], 
       {LABColor[0.5527514500530705, 0.5320163778892085, 0.3235642161936188], 
        ArrowBox[{{1., 0.5619832646659534}, {0.9915468696729415, 
         0.5653427329725746}, {0.9905171147834236, 0.5657693981031342}, {
         0.9894911955671304, 0.5661967679521293}, {0.9807827509644036, 
         0.5701400189748894}, {0.9727154658781768, 0.5742375944677856}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.006806005680175191, 1.}}], 
       {LABColor[
        0.5434006635354208, 0.5314070642515001, 0.28190622910810825`], 
        ArrowBox[{{1., 0.5087861119400302}, {0.9936226764183864, 
         0.510814485616517}, {0.992585158212441, 0.5111579850744292}, {
         0.9915515221236946, 0.5115019670351623}, {0.9826451990021663, 
         0.5147129045193342}, {0.9744063239656999, 0.5180316170693386}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.011321059553756558`, 1.}}], 
       {LABColor[0.5262713655439354, 0.5302908891735122, 0.2055947794598582], 
        ArrowBox[{{1., 0.2282542534061618}, {0.9908719552339115, 
         0.22900233246034574`}, {0.989844697089655, 0.2290894054327416}, {
         0.9888212597577697, 0.2291765243209293}, {0.9797170312427385, 
         0.23000391761962666`}, {0.9713113154275912, 0.23084175447164995`}, {
         0.9631850046923973, 0.23168376874500363`}, {0.9549189914172267, 
         0.23252369430769212`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.21615015773302865`, 0.5225470285869479, -0.7915287614228877], 
        ArrowBox[{{0.20347987155163938`, 0.20568994908256052`}, {
         0.21017859813084822`, 0.2158947838487418}, {0.21697827844132134`, 
         0.22688749976698402`}, {0.22387891248305863`, 
         0.23866809683728718`}, {0.23088050025606022`, 0.2512365750596513}, {
         0.23508910026338894`, 0.25915169360297813`}, {0.239321266795105, 
         0.26746868915454175`}, {0.2430632774266783, 
         0.2751350802049191}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.22721372162407716`, 0.5225272736097186, -0.7650874468932913], 
        ArrowBox[{{0.24392905167317447`, 0.2769379126637739}, {
         0.24785629943169904`, 0.28530831128237927`}, {0.2521535179266618, 
         0.29491387570866207`}, {0.25646300772618114`, 0.3050871928431992}, {
         0.26078476883025714`, 0.31582826268599073`}, {0.2651188012388898, 
         0.3271370852370366}, {0.2694587821982494, 0.33916380748164976`}, {
         0.27351216439322584`, 0.35120808469351095`}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.24292091667384444`, 0.5224992270160894, -0.7275481070586249], 
        ArrowBox[{{0.27412994667093654`, 0.3531101834939258}, {
         0.2781376215076602, 0.3658213920075161}, {0.28247647985771135`, 
         0.3804522542887693}, {0.2850786897797181, 0.3897214685977017}, {
         0.2876768997109578, 0.39944425452994103`}, {0.29027110965143055`, 
         0.40962061208548733`}, {0.29286131960113626`, 
         0.42025054126434064`}, {0.29517667319439816`, 
         0.4302633471986504}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.2650318296482068, 0.522459746014612, -0.6747042305059094], 
        ArrowBox[{{0.2956174385935226, 0.4322141355466971}, {
         0.2980238332826076, 0.44324809448123415`}, {0.3005946604529635, 
         0.455709963516591}, {0.30315853450973285`, 0.46881389416988783`}, {
         0.30571399160373713`, 0.4827278237835309}, {0.3082595678857977, 
         0.4976196896999263}, {0.3103699497008362, 0.5108276408936877}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.29494333818994034`, 0.5224063363560287, -0.6032173558247231], 
        ArrowBox[{{0.310685509293775, 0.5128025895368945}, {
         0.3107952633559147, 0.5134894919190741}, {0.31332107801408804`, 
         0.5303372304409744}, {0.31489600730933426`, 0.5414627414748708}, {
         0.3164661579641317, 0.5531440153681073}, {0.3180315299784802, 
         0.5653810521206837}, {0.3195921233523799, 0.5781738517326002}, {
         0.321147600005756, 0.5916410612934733}, {0.32119779031282814`, 
         0.5921028142411973}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.3339408840197939, 0.5223367027698306, -0.5100153473829586],
         ArrowBox[{{0.3214139076924779, 0.5940911032740628}, {
         0.3226976218585336, 0.6059013278929196}, {0.3242421889107129, 
         0.6209546515309392}, {0.32578130116229365`, 0.6368010322075321}, {
         0.326548730521983, 0.6450746241497602}, {0.3273146337497697, 
         0.6536524907805652}, {0.32807901084565355`, 0.6625346320999466}, {
         0.3288418618096346, 0.6717210481079047}, {0.32900280772161017`, 
         0.673727403089473}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[
        0.3832928325087131, 0.5222485804768495, -0.39206688109355936`], 
        ArrowBox[{{0.3291627301290135, 0.6757209990424209}, {
         0.3296031866417129, 0.6812117388044394}, {0.33036298534188846`, 
         0.691006704189551}, {0.3311212579101612, 0.7011059442632392}, {
         0.3318780043465312, 0.711509459025504}, {0.33260437003899684`, 
         0.7218592782635755}, {0.33332921687372186`, 0.7326033162580204}, {
         0.3340525448507063, 0.7437415730088388}, {0.3347743539699501, 
         0.7552740485160305}, {0.33478923302428043`, 
         0.7555216677326428}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.4498627730272335, 0.5253119713711794, -0.1348074053483191],
         ArrowBox[{{0.33490919354865245`, 0.7575180668592186}, {
         0.3354946107897595, 0.7672606590573301}, {0.3362132818684405, 
         0.779761320910471}, {0.3369303672059934, 0.7927760340754542}, {
         0.33764586680241804`, 0.806304798552279}, {0.3383597482219025, 
         0.8204383968043598}, {0.3390719790286347, 0.8352676112951101}, {
         0.33916975622653966`, 0.8374038577871068}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.5339852008867803, 0.5307935362037446, 0.23996010824642025`], 
        ArrowBox[{{0.3392612016098581, 0.8394017661288157}, {
         0.33978255922261474`, 0.8507924420245306}, {0.34049148880384267`, 
         0.867012888992621}, {0.34084532869479156`, 0.875407298954183}, {
         0.34119874409278617`, 0.8840222737514432}, {0.34155173499782676`, 
         0.8928578133844023}, {0.3419043014099132, 0.9019139178530597}, {
         0.3422564394780281, 0.9112118380673747}, {0.3425552022738125, 
         0.9193335880464956}}]}}, 
      {Arrowheads[{{0.019677207199268423`, 1.}}], 
       {LABColor[0.6342627738660644, 0.5371107279407895, 0.6863385186727358], 
        ArrowBox[{{0.34262814868191754`, 0.9213322570961595}, {
         0.3429594190292913, 0.9305968784628502}, {0.34331026051243946`, 
         0.9406839986440081}, {0.3436798418124441, 0.9516410311412962}, {
         0.3440489336422846, 0.9629568580816399}, {0.34441753600196134`, 
         0.97463147946504}, {0.34478564889147406`, 0.9866648952914961}, {
         0.3448353132999108, 0.9883136983424565}, {0.344884968703601, 
         0.9899697672260728}, {0.3451639141133585, 1.}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.006470901514986929, 1.}}], 
       {LABColor[0.6999186209534153, 0.4115204554090798, 0.7630516850135959], 
        ArrowBox[{{0.7546401739935562, 0.9746533249610584}, {
         0.7520182351956669, 0.9866874664186002}, {0.7516670083410513, 
         0.9883363528686582}, {0.7513164886541676, 0.9899925057583868}, {
         0.7494049004880711, 1.}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.7005135591993559, 0.4101638089460364, 0.7633835762148709], 
        ArrowBox[{{0.9916098245231232, 0.8935955036548917}, {
         0.9905799336357786, 0.8948696090753158}, {0.9895538790872405, 
         0.896148389029893}, {0.9838907827545559, 0.903809179533738}, {
         0.9785067851480687, 0.9119058880280364}, {0.9732344270320602, 
         0.9201769637185161}, {0.9679062491708124, 0.9283608558109051}, {
         0.9626685580736147, 0.9367757165276531}, {0.9576797475220018, 
         0.9457073544179654}, {0.9527904891886227, 0.9548457031777035}, {
         0.9492449884349168, 0.9613315003545737}}]}}, 
      {Arrowheads[{{0.0002263064583717512, 1.}}], 
       {LABColor[0.7345185598661605, 0.3326217040382023, 0.7823535459515071], 
        ArrowBox[{{0.9482856594404355, 0.9630864043064604}, {
         0.9478514547461269, 0.9638806965027285}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.23999145916054712`, 0.522504457823001, -0.7345493508054843], 
        ArrowBox[{{0.03510205502980972, 0.3518721682580888}, {
         0.03594588625642362, 0.36563282669050917`}, {0.03680929678369262, 
         0.3802614689724575}, {0.0373371736019167, 0.38952870172307463`}, {
         0.0378726263597398, 0.39924941735908503`}, {0.038415655057161914`, 
         0.40942361588048853`}, {0.03896625969418305, 0.4200512972872852}, {
         0.039524649596025564`, 0.43122668855771856`}, {0.039549626974840595`,
          0.43174782902867287`}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.26377266196679594`, 0.522461994370487, -0.6777135726164227], 
        ArrowBox[{{0.03964537367458506, 0.4337455358563851}, {
         0.0400910340879118, 0.44304401667003207`}, {0.04066541316984179, 
         0.4555032816242259}, {0.04124778684181551, 0.4686044834202998}, {
         0.0418383742350471, 0.48251553074282194`}, {0.04243739448075067, 
         0.4974043322763604}, {0.043044847578926244`, 0.5132708880209149}, {
         0.04305952179484518, 0.5136722237569121}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[0.2949750189140914, 0.5224062797872784, -0.6031416406211908],
         ArrowBox[{{0.0431325998467402, 0.5156708882105739}, {
         0.043660733529573816`, 0.5301151979764858}, {0.04405044543035732, 
         0.5412381387110486}, {0.04444360291682266, 0.552916710929153}, {
         0.04484020598896987, 0.565150914630799}, {0.04524025464679893, 
         0.5779407498159865}, {0.045643806461470524`, 0.5914048367844602}, {
         0.0457643817163812, 0.5956273460213206}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.33505025302849717`, 0.5223347218928073, -0.5073640159334023], 
        ArrowBox[{{0.04582146915854288, 0.5976265311112878}, {
         0.046050919004145346`, 0.6056617958359646}, {0.04646159227482339, 
         0.6207116269704999}, {0.04687582627350465, 0.6365543301880657}, {
         0.04708429331789779, 0.6448260029249443}, {0.047293680088394324`, 
         0.6534018818764986}, {0.04750398658499426, 0.6622819670427288}, {
         0.04771521280769759, 0.6714662584236346}, {0.04785236590263242, 
         0.6776006051732927}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[0.3853211993448193, 0.5222449586474776, -0.3872191949389849],
         ArrowBox[{{0.04789707117693038, 0.6796001054704794}, {
         0.04792735875650432, 0.6809547560192162}, {0.04814042443141445, 
         0.6907474598294736}, {0.04835440983242797, 0.7008443698544067}, {
         0.04856931495954489, 0.7112454860940155}, {0.04877690781583905, 
         0.7215935985566674}, {0.04898537222554306, 0.7323358980092425}, {
         0.04919470818865692, 0.7434723844517407}, {0.04940491570518063, 
         0.7550030578841621}, {0.049485603712061815`, 0.7595842638121776}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[
        0.4532441886712008, 0.5255323103408203, -0.11974311434335885`], 
        ArrowBox[{{0.049520823912102135`, 0.7615839536725082}, {
         0.049616001594382654`, 0.7669878368409244}, {0.04982797267553146, 
         0.7794866398564453}, {0.050040828948627054`, 0.7924994669307249}, {
         0.05025457041366943, 0.8060263180637632}, {0.0504692039735671, 
         0.8201579838643588}, {0.050684736531228555`, 0.83498525494131}, {
         0.05077660247209195, 0.8415740522093462}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.5383409087754146, 0.5310773617635955, 0.25936489549404906`], 
        ArrowBox[{{0.050804485258296624`, 0.8435738578374595}, {
         0.05090116808665381, 0.850508131294617}, {0.051118498639842865`, 
         0.8667266129242798}, {0.0512275023435671, 0.8751200390965458}, {
         0.05133673340266888, 0.883734033345503}, {0.05144619181714818, 
         0.8925685956711518}, {0.05155587758700501, 0.9016237260734918}, {
         0.051665791587320285`, 0.910920679079344}, {0.051775934693174895`, 
         0.9204807092155283}, {0.05181061787332919, 0.9235675061066722}}]}}, 
      {Arrowheads[{{0.01860912271102726, 1.}}], 
       {LABColor[0.6394681982590613, 0.5362730361818177, 0.7075733384730714], 
        ArrowBox[{{0.05183308840978339, 0.9255673798714362}, {
         0.051886306904568844`, 0.9303038164820443}, {0.05199690822150211, 
         0.9403900008788896}, {0.05211373091554968, 0.9513380059796198}, {
         0.052230810143438305`, 0.9626442826130126}, {0.05234814590516799, 
         0.9743088307790686}, {0.05246573820073874, 0.9863316504777876}, {
         0.05248163119223131, 0.9879789886343063}, {0.052497528878287375`, 
         0.9896335816041194}, {0.0525905873225734, 1.}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.010395089941316346`, 1.}}], 
       {LABColor[0.6588606394374023, 0.5051455766438667, 0.7401471518116172], 
        ArrowBox[{{0.9929099678248025, 0.8254245348096381}, {
         0.9918751886703971, 0.8264659057133823}, {0.9908442751186856, 
         0.827510583054108}, {0.9843996147136889, 0.8346208976719668}, {
         0.9783132450981662, 0.8421289318150841}, {0.9723701917984331, 
         0.8497960537683047}, {0.9663554803408053, 0.8573836318164737}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.0063948354657466806`, 1.}}], 
       {LABColor[0.6902011476532408, 0.4336793531978034, 0.7576307124858456], 
        ArrowBox[{{0.37634283858217693`, 0.9744287375178864}, {
         0.37665726373128344`, 0.986455494357351}, {0.3766996698696074, 
         0.9881033766830523}, {0.37674206431724705`, 0.989758517914494}, {
         0.37698502736927564`, 1.}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.23538517074278378`, 0.5225126827606161, -0.745558128995545], 
        ArrowBox[{{0.1312420567847766, 0.3277978729173469}, {
         0.13415074347602635`, 0.339834207064268}, {0.13711259437334689`, 
         0.35273917525652754`}, {0.14012760947673827`, 0.3665127774941257}, {
         0.14319578878620046`, 0.38115501377706223`}, {0.14506302698511564`, 
         0.39043159862889154`}, {0.1469495089400709, 0.4001620894606949}, {
         0.1480424948872696, 0.40600312027207736`}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.25660885269382483`, 0.522474785989034, -0.6948346862179746], 
        ArrowBox[{{0.14841035425653293`, 0.40796899907923845`}, {
         0.14885523465106634`, 0.4103464862724725}, {0.15078020411810195`, 
         0.42098478906422415`}, {0.15272436673901982`, 0.4321713117549342}, {
         0.15468767191166213`, 0.44400036826358685`}, {0.1566701196360289, 
         0.45647195859018214`}, {0.1586717099121201, 0.4695860827347201}, {
         0.16069231157319874`, 0.48351078924862845`}, {0.16116148411304776`, 
         0.48693922700399034`}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.28474648496609045`, 0.5224245437442836, -0.6275872791115665], 
        ArrowBox[{{0.16143265144183516`, 0.48892075880534963`}, {
         0.16273179345252778`, 0.49841412668333474`}, {0.16479015555010723`, 
         0.5142960950388393}, {0.16686739786593713`, 0.5311566943151421}, {
         0.168176770175485, 0.5422915257015753}, {0.16949340233330623`, 
         0.5539825873001265}, {0.17081729433940088`, 0.5662298791107957}, {
         0.17103653637036884`, 0.5683386318895322}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.32122710292368784`, 0.5223594043566361, -0.5404005910651113], 
        ArrowBox[{{0.17124335684794356`, 0.5703279094694731}, {
         0.17214844619376893`, 0.5790334011335828}, {0.17348678868771625`, 
         0.5925118927117784}, {0.1748322526125487, 0.6067840931886731}, {
         0.17618483796826626`, 0.6218500025642669}, {0.17754454475486894`, 
         0.6377096208385598}, {0.1782270473928929, 0.6459901136188522}, {
         0.17854599545248004`, 0.6499918808852012}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.3676642883082794, 0.5222764866323928, -0.4294182496862528],
         ArrowBox[{{0.17870489515865612`, 0.6519855586132649}, {
         0.1789112878049196, 0.654575119236087}, {0.179597265990949, 
         0.6634646376902642}, {0.18028498195098108`, 0.6726586689813839}, {
         0.18097443568501587`, 0.6821572131094461}, {0.18166562719305338`, 
         0.6919602700744506}, {0.18235855647509358`, 0.7020678398763974}, {
         0.18305322353113648`, 0.7124799225152868}, {0.18372297994649384`, 
         0.7228379970912423}, {0.18428189131821426`, 
         0.7317899744693892}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.4283318514881508, 0.5239089787885305, -0.23072819764972352`], 
        ArrowBox[{{0.18440611454261854`, 0.7337861125131719}, {
         0.18506721397395168`, 0.74473762524978}, {0.1857416915860522, 
         0.7562791788323623}, {0.1864177306713321, 0.7682751718213119}, {
         0.187095318970723, 0.7807855506207868}, {0.18777445648422503`, 
         0.7938103152307876}, {0.18845514321183807`, 0.8073494656513139}, {
         0.18875985484023194`, 0.8136669768848015}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.507930198365251, 0.5290957465753606, 0.1238844223662957], 
        ArrowBox[{{0.1888562085442435, 0.8156646545273963}, {
         0.18913736595017816`, 0.8214938218608934}, {0.18982111149586117`, 
         0.8363342038380529}, {0.1905063798488872, 0.851870611582793}, {
         0.19119317100925612`, 0.8681030450951132}, {0.19153713501763342`, 
         0.8765036099136299}, {0.1918814744787247, 0.885124857973069}, {
         0.1922261893925301, 0.8939667892734311}, {0.1922880254274083, 
         0.8955907005825605}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.6035083997011006, 0.5353237896850671, 0.5496876924323858], 
        ArrowBox[{{0.19236412718624624`, 0.8975892521886748}, {
         0.19257127975904956`, 0.9030294038147159}, {0.19291674374567935`, 
         0.9123339582288817}, {0.19326257951981562`, 0.9219017091478857}, {
         0.1936087870814585, 0.9317326565717281}, {0.19395536643060782`, 
         0.941826800500406}, {0.19432223040113564`, 0.9528189738793089}, {
         0.1946895056842771, 0.9641719804299499}, {0.19505719228003235`, 
         0.9758858201523297}, {0.19510768142852883`, 
         0.9775420098207225}}]}}, 
      {Arrowheads[{{0.005116928658466732, 1.}}], 
       {LABColor[
        0.6956828592819736, 0.42117932526501073`, 0.7606887304732866], 
        ArrowBox[{{0.19516862336644256`, 0.9795410811251545}, {
         0.1954252901884013, 0.9879604930464478}, {0.19547501332249848`, 
         0.9896150017616234}, {0.19552474390973693`, 0.9912768192960573}, {
         0.19576808571720647`, 1.}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.3523443106702062, 0.5223038418148976, -0.46603216101752126`], 
        ArrowBox[{{0.6828681959970478, 0.6018355738696154}, {
         0.6762759221826041, 0.6168819774938342}, {0.6700271973878817, 
         0.6326914252736701}, {0.6698211147685512, 0.6332405010226382}, {
         0.6696153486129551, 0.6337906702686628}, {0.6665254724559511, 
         0.6428067702039306}, {0.6635075485440868, 0.6521133501242009}, {
         0.6605548515967484, 0.6617669338034297}, {0.6576696233741407, 
         0.6717486799836316}, {0.656117546250744, 0.6771286986093135}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.39270805668324554`, 0.5222317687567738, -0.36956500862126346`], 
        ArrowBox[{{0.6555631759243942, 0.6790503316495328}, {
         0.654781984935659, 0.6817582009984554}, {0.6519569947901593, 
         0.6921514341834955}, {0.6491946529376426, 0.7029283795387523}, {
         0.646494959378108, 0.7140890370642258}, {0.6438541073027919, 
         0.7256915227415636}, {0.6412682899029306, 0.7377939525524138}, {
         0.638737507178524, 0.7503963264967762}, {0.6374982183351787, 
         0.7569549731339987}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.45576533291653654`, 0.5256965925184118, -0.1085113538690216], 
        ArrowBox[{{0.6371268794061976, 0.7589201976503894}, {
         0.6362617591295717, 0.763498644574651}, {0.633837872067141, 
         0.7771882851130248}, {0.6314626723022987, 0.7915526264388849}, {
         0.6291361598350448, 0.806591668552231}, {0.6268583346653791, 
         0.822305411453063}, {0.6247434251625738, 0.8379457310409913}}]}}, 
      {Arrowheads[{{0.006495833138935008, 1.}}], 
       {LABColor[0.5372808856566869, 0.5310082887993793, 0.2546424660698553], 
        ArrowBox[{{0.6244825646380177, 0.8399286324416109}, {
         0.6234991226440548, 0.8476263767628457}, {0.6224027946953375, 
         0.8565440165693751}, {0.621317794040411, 0.8657183241641438}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.2474827891024419, 0.5224910813871729, -0.7166454806611732],
         ArrowBox[{{0.006666864653448144, 0.38075237401598244`}, {
         0.006762878400724707, 0.39002475080420956`}, {0.0068602942680824515`,
          0.3997508435006977}, {0.006959112255521377, 0.40993065210544666`}, {
         0.007059332363041483, 0.4205641766184565}, {0.007160995792533314, 
         0.43174569200759}, {0.0072641437458874115`, 0.4435694732407095}, {
         0.007368776223103779, 0.45603552031781536`}, {0.007406933159928221, 
         0.4607489315801115}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[0.2737411216566326, 0.5224441947991986, -0.6538894974241753],
         ArrowBox[{{0.007423123424026309, 0.46274886604787496`}, {
         0.007474893224182412, 0.4691438332389072}, {0.007582538373486503, 
         0.4830623980358067}, {0.007691755295379238, 0.4979592007403351}, {
         0.007802543989860618, 0.5138342413524926}, {0.007914904456930643, 
         0.530687519872279}, {0.007986024387144934, 0.5418169492911513}, {
         0.007991735159505756, 0.5427468339884806}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.30803892123068444`, 0.5223829530278967, -0.5719196263101927], 
        ArrowBox[{{0.008004017681597086, 0.5447467962730377}, {
         0.008057788741212367, 0.5535023344623108}, {0.00813019751913294, 
         0.5657436753857573}, {0.008203250720906656, 0.578540972061491}, {
         0.008276960057207952, 0.5920129084366669}, {0.008351337238711265, 
         0.6062781684584398}, {0.008426382265416596, 0.6213367521268102}, {
         0.008442663756313907, 0.6247455870864651}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.35151587725158523`, 0.5223053210564406, -0.4680120717229957], 
        ArrowBox[{{0.008452216172538763, 0.626745564274171}, {
         0.008502095137323943, 0.6371886594417775}, {0.00854020504885936, 
         0.6454651294113773}, {0.00857848798895725, 0.6540459701819108}, {
         0.008616943957617614, 0.6629311817533778}, {0.008655572954840453, 
         0.6721207641257785}, {0.008694374980625766, 0.6816147172991127}, {
         0.008733350034973554, 0.6914130412733808}, {0.008772498117883816, 
         0.7015157360485823}, {0.008792255280420122, 
         0.7067448376281822}}]}}, 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.40641029064360035`, 0.5225152790673997, -0.32731746193410993`], 
        ArrowBox[{{0.00879981184485636, 0.7087448233527147}, {
         0.00881181922935655, 0.7119228016247173}, {0.008849807450527339, 
         0.7222769022859942}, {0.008887960030226903, 0.7330253993977341}, {
         0.008926276968455245, 0.7441682929599375}, {0.008964758265212362, 
         0.7557055829726039}, {0.009003405342700464, 0.7676972134032544}, {
         0.009042219623121756, 0.7802031282194091}, {0.009067791456828999, 
         0.788744372424825}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.48170174374826924`, 0.5273866545044443, 0.007036003076133979], 
        ArrowBox[{{0.009073779277452187, 0.7907443634613059}, {
         0.009081201106476242, 0.7932233274210686}, {0.009120349792763917, 
         0.8067578110082323}, {0.009159667129467924, 0.820897403506677}, {
         0.009199154564071402, 0.8357329294421785}, {0.009238812096574352, 
         0.8512643888147373}, {0.009278639726976772, 0.8674917816243529}, {
         0.009286376558815573, 0.8707440798090704}}]}}, 
      {Arrowheads[{{0.020000000000000014`, 1.}}], 
       {LABColor[0.572412465700471, 0.5332975241267522, 0.41115453112397105`],
         ArrowBox[{{0.009291134308263999, 0.8727440741500174}, {
         0.009298617603393875, 0.8758897942165372}, {0.009318638553293021, 
         0.8845084724649455}, {0.009338702576674216, 0.893347816369578}, {
         0.009358809673537456, 0.9024078259304346}, {0.009378960028972356, 
         0.9117097618466287}, {0.009399153828068526, 0.9212748848172722}, {
         0.009419391070825968, 0.9311031948423653}, {0.009439671757244673, 
         0.9411946919219054}, {0.00946113135193486, 0.9521674177682674}, {
         0.009462225471745595, 0.9527438905334215}}]}}, 
      {Arrowheads[{{0.011314046506571406`, 1.}}], 
       {LABColor[
        0.6697706853578643, 0.48026723790765835`, 0.7462334107993581], 
        ArrowBox[{{0.009466021376448254, 0.954743886931195}, {
         0.009482639803065063, 0.9634998478874877}, {0.009504197110635286, 
         0.9751919822795665}, {0.009525803274645524, 0.9872438209445038}, {
         0.009528723534083253, 0.988895172424937}, {0.009531644688039239, 
         0.9905538089260277}, {0.009547190512150267, 1.}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.00402092720061142, 1.}}], 
       {LABColor[
        0.7103378033078577, 0.38776144010722985`, 0.7688641117175663], 
        ArrowBox[{{0.8172495056329083, 0.9762579729695786}, {
         0.8136056947515877, 0.9883449206048075}, {0.8131183769229432, 
         0.9900010960951962}, {0.8126322328567588, 0.9916645929442724}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.019494659806666242`, 1.}}], 
       {LABColor[0.713340744652882, 0.3809137886370961, 0.770539327283482], 
        ArrowBox[{{0.9711638627158002, 0.9255224015574413}, {
         0.9652972334246712, 0.9342948363565917}, {0.9595615337099306, 
         0.9432770233406811}, {0.9528682891450468, 0.9543139419224866}, {
         0.9463361439322174, 0.9657142973382494}, {0.9399650980714429, 
         0.9774780895879697}, {0.9337551515627229, 0.9896053186716471}, {
         0.9329276878733727, 0.9912670167781535}, {0.9321029288966353, 
         0.992936077918774}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.21139545006516614`, 0.5225555185403333, -0.8028922535290757], 
        ArrowBox[{{0.5665124709915819, 0.0042265455341803015`}, {
         0.5510770415645555, 0.004533242136797721}, {0.5409753802955167, 
         0.004795811830084615}, {0.5321515929125962, 0.005074333986713425}, {
         0.5183376398051096, 0.005679235689996792}, {0.5056825497266525, 
         0.0065689646612855125`}, {0.4967259936741108, 
         0.007597309099076951}, {0.48689992495534473`, 
         0.00993082404255959}}]}}, 
      {Arrowheads[{{0.0062986460846995804`, 1.}}], 
       {LABColor[0.1910952343590396, 0.5225917663808097, -0.8514086623273868],
         ArrowBox[{{0.48506861226810205`, 0.01067315201003889}, {
         0.48020154285923894`, 0.013610988311496295`}, {0.4797791118569417, 
         0.014049286397648958`}, {0.47938362559918407`, 
         0.014501724784975382`}, {0.47894213944754693`, 
         0.015063955167726196`}, {0.4787150340020276, 
         0.015380633232000463`}, {0.4782000285598965, 0.01618200480618138}, {
         0.4778951096203491, 0.016721041972358894`}, {0.47761004488223374`, 
         0.01727808233830292}, {0.47567793231376193`, 
         0.023482309430037634`}, {0.47469030748508, 
         0.031924364625036956`}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.19956413034450002`, 0.5225766444138742, -0.8311684626344854], 
        ArrowBox[{{0.4002232553785187, 0.027018499623262183`}, {
         0.41625112711026263`, 0.03156701690163294}, {0.4293489271600256, 
         0.0368606403668262}, {0.43980579362612915`, 0.04305937702630371}, {
         0.4497043232703397, 0.052239072686107085`}, {0.45012750600894147`, 
         0.05275470018836578}, {0.4565324763117039, 0.06532110981000665}, {
         0.4592704807582515, 0.07366803724372005}}]}}, 
      {Arrowheads[{{0.003983695686075371, 1.}}], 
       {LABColor[
        0.19626133492150818`, 0.5225825418488252, -0.8390619636316549], 
        ArrowBox[{{0.4598938507610238, 0.07556840821793631}, {
         0.4603874203634815, 0.0770730769413185}, {0.46338564859651743`, 
         0.09110762122919981}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.00884987516569659, 1.}}], 
       {LABColor[0.6798491996584769, 0.4572850529969518, 0.7518557930232618], 
        ArrowBox[{{0.4994056170955336, 0.9646023989635018}, {
         0.49927818000727336`, 0.9763301530969017}, {0.4991514215227326, 
         0.9884194648250585}, {0.49913435419320784`, 0.9900759988561871}, {
         0.49911729908247365`, 0.9917398569910592}, {0.4990393897319775, 
         1.}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[0.5556137061924944, 0.5322028875156527, 0.3363156386612888], 
        ArrowBox[{{0.9945065880439564, 0.6021907750748031}, {
         0.9934657669819502, 0.602681559242519}, {0.9924288478428266, 
         0.6031732429245672}, {0.9838594283763192, 0.6075975234757898}, {
         0.9759093320588832, 0.6122095109382781}, {0.968206965001076, 
         0.6168965811652729}, {0.9603807333134543, 0.6215461100100146}, {
         0.9527386263029247, 0.6262884263083318}, {0.9456249787521281, 
         0.6312437419308706}, {0.9387227149852252, 0.6362842572830985}, {
         0.9317147593263756, 0.6412821727704818}, {0.9269030444299087, 
         0.6447466591538082}}]}}, 
      {Arrowheads[{{0.0023255660928753743`, 1.}}], 
       {LABColor[0.499270600960073, 0.5285314720316011, 0.08530570001072456], 
        ArrowBox[{{0.9252799840096628, 0.6459152800813255}, {
         0.9177309154496394, 0.6513506904902431}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.5402761213963786, 0.5312034636096374, 0.2679863159723874], 
        ArrowBox[{{0.9911982998518198, 0.5532922933645602}, {
         0.9767370147777559, 0.5592320678445095}, {0.9626447837047112, 
         0.5654814264963652}, {0.9492645947000224, 0.5718855861795862}, {
         0.9483853254623766, 0.572323160119645}, {0.9475090358962437, 
         0.5727614705145185}, {0.9393657892058781, 0.577202124542764}, {
         0.9318201445631087, 0.5818377485816386}, {0.9245135407393779, 
         0.5865513606247651}, {0.9200039945420965, 0.5893900427351654}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.4728580184014061, 0.5268103818613014, -0.03236301385062872], 
        ArrowBox[{{0.9183114168754173, 0.5904554913928954}, {
         0.9170874165061277, 0.5912259786657657}, {0.9030990594926994, 
         0.6009918422395205}, {0.8899256709336912, 0.6111134454786965}, {
         0.8766808236556307, 0.6212679200352903}, {0.8641080273938855, 
         0.6318438768921405}, {0.8554697443705047, 0.6398264855449878}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.4413006206440846, 0.5247540465158377, -0.17295200770108934`], 
        ArrowBox[{{0.8540008842503034, 0.6411838543037568}, {
         0.8522072821484558, 0.6428413160492473}, {0.8409785879193414, 
         0.6542602375066107}, {0.8303256823694412, 0.6661709488041782}, {
         0.8201523031616533, 0.6786437574818972}, {0.810458450295978, 
         0.6916786635397678}, {0.8030402543152841, 0.7026252298455617}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.4494819648778383, 0.5252871572447593, -0.13650391514881774`], 
        ArrowBox[{{0.801918269822187, 0.7042808719558167}, {0.801244123772415,
          0.7052756669777901}, {0.7924489495510313, 0.7195447274452849}, {
         0.7840125535918929, 0.7345958045915727}, {0.7799288974606658, 
         0.7424145994192641}, {0.7759349358950003, 0.7504288984166538}, {
         0.7720306688948959, 0.7586387015837419}, {0.7682160964603529, 
         0.767044008920528}, {0.7648284403968603, 0.7750416803408433}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[
        0.49395242928489447`, 0.5281849306446017, 0.06161311259629194], 
        ArrowBox[{{0.7640483742051428, 0.7768832820177918}, {
         0.7618148833819196, 0.7821561684589294}, {0.7556627673324356, 
         0.7980715939343277}, {0.75267394761699, 0.8063529847832577}, {
         0.7497399944669102, 0.8148621361782653}, {0.7468584386515725, 
         0.823608029473294}, {0.7440268109403527, 0.8325996460222861}, {
         0.7412426421026272, 0.8418459671791849}, {0.738503462907772, 
         0.8513559742979329}, {0.7381800110229407, 0.8525293613445069}}]}}, 
      {Arrowheads[{{0.004334859144065587, 1.}}], 
       {LABColor[0.5662076633244872, 0.5328932083293766, 0.3835119818304977], 
        ArrowBox[{{0.7376485211808388, 0.8544574481028615}, {
         0.7358068041251633, 0.8611386487324733}, {0.7331501965241773, 
         0.8712029718367488}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.004080269864211158, 1.}}], 
       {LABColor[0.716751041004524, 0.3731372395331291, 0.772441789195408], 
        ArrowBox[{{0.8470042718309005, 0.9768452976678197}, {
         0.8428091407723337, 0.988951616633738}, {0.8422485565415568, 
         0.9906104623529082}, {0.8416894336609096, 0.9922766495869275}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02, 1.}}], 
       {LABColor[
        0.22792342536039178`, 0.5225260063705823, -0.7633912936555532], 
        ArrowBox[{{0.06263494085881127, 0.2974927569470579}, {
         0.0641673590031916, 0.30813510305076447`}, {0.06573506761777244, 
         0.3193414711625536}, {0.0673395527285302, 0.33126094231813535`}, {
         0.06898230036144132, 0.34404259755321964`}, {0.07066331051650578, 
         0.35768643686780655`}, {0.07238258319372358, 0.372192460261896}, {
         0.07291236905803722, 0.37682634782059804`}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[
        0.24735622068776233`, 0.5224913073863333, -0.7169479722719246], 
        ArrowBox[{{0.0731395463523496, 0.3788134035513084}, {
         0.07343243384460456, 0.3813752078535392}, {0.07449691593171821, 
         0.39100763222576174`}, {0.07557602945506452, 0.4010897333785639}, {
         0.0766697744146435, 0.41162151131194574`}, {0.07777848388314595, 
         0.42269640610597764`}, {0.0789024909332627, 0.43440785784073016`}, {
         0.08004179556499377, 0.44675586651620347`}, {0.08107864725720916, 
         0.45841621903954105`}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.2731141413188774, 0.5224453143283502, -0.6553879462493203],
         ArrowBox[{{0.0812531076843132, 0.46040859179117}, {
         0.08236663116496952, 0.473528195079009}, {0.08355282931655575, 
         0.48828579574573566`}, {0.08475499223309782, 0.5040132341325771}, {
         0.08597311991459573, 0.5207105102395336}, {0.08674283276863946, 
         0.5317269119096993}, {0.08730990745641189, 0.5401777111789607}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.30707902543171905`, 0.5223846670072109, -0.5742137249375452], 
        ArrowBox[{{0.08744381248635283, 0.5421732235048953}, {
         0.08751899424580788, 0.5432936155300804}, {0.08830160434610092, 
         0.5554106211006766}, {0.08909066306951861, 0.5680779286214883}, {
         0.08988625037857673, 0.5814131079768231}, {0.09068844623579106, 
         0.595533729050989}, {0.09149725064116157, 0.610439791843986}, {
         0.09209989469966733, 0.6220368506375333}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[0.3499408112312022, 0.5223081334768933, -0.4717763936413175],
         ArrowBox[{{0.09220368515676859, 0.6240341557071245}, {
         0.09231266359468829, 0.6261312963558141}, {0.09272286794546147, 
         0.6343241560651692}, {0.09313476377017624, 0.6428185098219913}, {
         0.09354835106883254, 0.65161435762628}, {0.09396362984143043, 
         0.6607116994780353}, {0.09438060008796988, 0.6701105353772576}, {
         0.09479926180845087, 0.6798108653239465}, {0.09521961500287343, 
         0.6898126893181021}, {0.09564165967123757, 0.7001160073597247}, {
         0.09579421798164083, 0.7039531147023372}}]}}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       {LABColor[0.4043856249009855, 0.5224231719482313, -0.3351089850798799],
         ArrowBox[{{0.09587367256088601, 0.7059515358215803}, {
         0.09604924277915498, 0.7103674327457351}, {0.09645841738838515, 
         0.7210097297861371}, {0.09686918349892813, 0.7320428984809308}, {
         0.0972815411107839, 0.7434669388301163}, {0.09769549867310533, 
         0.7553413816502855}, {0.09811106463504526, 0.7677257577580303}, {
         0.09852823899660373, 0.7806200671533512}, {0.09869324734687193, 
         0.7859015929866566}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.4789401409608358, 0.5272067036268213, -0.005267006198761597], 
        ArrowBox[{{0.09875570197922401, 0.787900617603538}, {
         0.09894702175778072, 0.7940243098362476}, {0.09936742124775791, 
         0.808028772256241}, {0.09978944579571696, 0.8227237408628522}, {
         0.10021309540165789`, 0.8381092156560815}, {0.10063837006558066`, 
         0.8541851966359286}, {0.10085161832964344`, 0.8625053476865412}, {
         0.10098583078442176`, 0.8678693953887086}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.5690301271619924, 0.5330771250196876, 0.3960861286009524], 
        ArrowBox[{{0.1010358566122762, 0.8698687696449566}, {
         0.10106527592891808`, 0.871044566765223}, {0.10127934286340462`, 
         0.8798028538719743}, {0.101493819133103, 0.8887802090067946}, {
         0.10170870574848713`, 0.8979978003739241}, {0.1019240037200308, 
         0.9074767961776012}, {0.10213971304773406`, 0.9172171964178263}, {
         0.10235583373159682`, 0.9272190010945967}, {0.10257770053984518`, 
         0.9377680841186065}, {0.10280000133832104`, 0.9486526682368871}, {
         0.10282374455939199`, 0.9498487138352746}}]}}, 
      {Arrowheads[{{0.009853163130990269, 1.}}], 
       {LABColor[
        0.6669229169800308, 0.48676104617047494`, 0.7446447597514201], 
        ArrowBox[{{0.10286343960802119`, 0.9518483198722515}, {
         0.10302273612702441`, 0.9598727534494392}, {0.10324590490595525`, 
         0.9714283397562623}, {0.10327606369434751`, 0.9730110799148146}, {
         0.10330623041223555`, 0.9746005957247434}, {0.10360142002144634`, 
         0.9912540471130314}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[
        0.5418153726864788, 0.5313037639213971, 0.27484371884896036`], 
        ArrowBox[{{0.28733738387124086`, 0.8463040769697528}, {
         0.28812700270345587`, 0.8624726025875986}, {0.2885216768351574, 
         0.8708403082997196}, {0.28891625041750546`, 0.8794280270292606}, {
         0.2893107234505003, 0.8882357587762222}, {0.28970509593414173`, 
         0.897263503540604}, {0.29009936267870406`, 0.9065324796591746}, {
         0.2904935184944615, 0.9160639054687016}, {0.29088756338141397`, 
         0.9258577809691849}, {0.2909019198885493, 0.9262242731219428}}]}}, 
      {Arrowheads[{{0.01795564572136633, 1.}}], 
       {LABColor[0.6429687382546441, 0.5341360682532208, 0.7192386100889562], 
        ArrowBox[{{0.2909802053559153, 0.9282227403810189}, {
         0.29128149733956155`, 0.9359141061606222}, {0.2916926716202338, 
         0.9467253430118349}, {0.29210371340208147`, 0.9578869703891133}, {
         0.2925146226851046, 0.9693989882924577}, {0.292925399469303, 
         0.9812613967218679}, {0.2929808480902281, 0.9828865523179773}, {
         0.2930362941845993, 0.984518796685928}, {0.2935250652200223, 
         1.}}]}}}, 
     {RGBColor[0.192, 0.48, 0.64], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.22591583378151153`, 0.522529591103885, -0.7681893280779957], 
        ArrowBox[{{0.15331540409617933`, 0.2781543910158262}, {
         0.15658798194185325`, 0.28729902079046443`}, {0.15991277559846104`, 
         0.29692934507637403`}, {0.16328927956023104`, 
         0.30712848467326015`}, {0.16671749382716325`, 
         0.31789643958112285`}, {0.17019741839925773`, 0.3292332097999622}, {
         0.1737278618426429, 0.3412892509190833}, {0.17730763272344724`, 
         0.35421501852779136`}, {0.17736406208108593`, 
         0.3544295265961912}}]}}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       {LABColor[
        0.24292917371939346`, 0.5224992122724003, -0.7275283731699252], 
        ArrowBox[{{0.17787287888956962`, 0.3563637203443469}, {
         0.18093673104167077`, 0.3680105126260865}, {0.18461515679731352`, 
         0.3826757332139687}, {0.18684662384357467`, 0.3919682454741735}, {
         0.18909479268574672`, 0.4017153857619718}, {0.1913596633238297, 
         0.41191715407736357`}, {0.19364123575782363`, 
         0.42257355042034894`}, {0.195938966703304, 0.43377903704268417`}, {
         0.1960330528065608, 0.4342609493195914}}]}}, 
      {Arrowheads[{{0.02000000000000001, 1.}}], 
       {LABColor[0.266004914217529, 0.5224580084855753, -0.6723786114364374], 
        ArrowBox[{{0.1964162871348602, 0.43622388881168306`}, {
         0.1982523128758464, 0.44562807619612566`}, {0.2005812742754509, 
         0.45812066788067357`}, {0.20292585090211734`, 
         0.47125681209632764`}, {0.20528537997199445`, 
         0.48520479619752865`}, {0.20765919870123073`, 0.5001329075387171}, {
         0.2099015816501596, 0.5150704049790659}}]}}, 
      {Arrowheads[{{0.020000000000000007`, 1.}}], 
       {LABColor[0.2966388248443452, 0.5224033089138247, -0.5991652351562535],
         ArrowBox[{{0.2101907297423339, 0.5170493779675056}, {
         0.212449705137781, 0.5329295119410562}, {0.2139602813874539, 
         0.5440844940223332}, {0.21547596526648946`, 0.5557967155270119}, {
         0.21699675677488772`, 0.5680661764550927}, {0.2185226559126487, 
         0.5808928768065753}, {0.22005345127533713`, 0.5943957546134656}, {
         0.22026950958823624`, 0.5964076335962417}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.3362817783827362, 0.5223325228947656, -0.5044207374778087],
         ArrowBox[{{0.22048306428019507`, 0.5983961995100455}, {
         0.2215889314585177, 0.608693747907769}, {0.22312909646219053`, 
         0.6237868566894856}, {0.22467394628635548`, 0.6396750809586155}, {
         0.22544807048059198`, 0.6479704850577921}, {0.22622325082889033`, 
         0.6565709153424854}, {0.2269994873312506, 0.6654763718126955}, {
         0.22777677998767282`, 0.6746868544684221}, {0.22805065845303626`, 
         0.6780350871932479}}]}}, 
      {Arrowheads[{{0.01999999999999999, 1.}}], 
       {LABColor[
        0.3862469198492189, 0.522243305691191, -0.38500677340245526`], 
        ArrowBox[{{0.22821370971832772`, 0.6800284296838618}, {
         0.2285551287981569, 0.6842023633096657}, {0.22933453376270288`, 
         0.6940228983364259}, {0.23011499488131074`, 0.7041484595487028}, {
         0.23089651215398052`, 0.7145790469464964}, {0.2316491162619473, 
         0.7249552418994605}, {0.23240261341380347`, 0.7357265435889082}, {
         0.2331570036095491, 0.7468929520148402}, {0.23391228684918416`, 
         0.7584544671772558}, {0.2339980848970322, 0.75981796285734}}]}}, 
      {Arrowheads[{{0.019999999999999987`, 1.}}], 
       {LABColor[
        0.45397034341862824`, 0.5255796278568238, -0.11650807683787032`], 
        ArrowBox[{{0.23412368659929772`, 0.7618140150140704}, {
         0.23466843454779737`, 0.7704711056256165}, {0.23542541812047735`, 
         0.7830028839093826}, {0.23618323756722423`, 0.7960498020285545}, {
         0.23694189288803785`, 0.8096118599831318}, {0.23770135456342548`, 
         0.8237799676519492}, {0.23846159307389414`, 0.8386450349138406}, {
         0.2386103736783106, 0.8416874541961402}}]}}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       {LABColor[0.5388875285295859, 0.531112980464785, 0.2618001001281162], 
        ArrowBox[{{0.2387080610850485, 0.8436850670641817}, {
         0.23922260841944393`, 0.8542070617688066}, {0.23998440060007475`, 
         0.8704660482168465}, {0.24036558232744165`, 0.8788802594862601}, {
         0.24074694691137088`, 0.887515427049924}, {0.24112849435186254`, 
         0.8963715509078382}, {0.2415102246489165, 0.9054486310600023}, {
         0.2418921339424255, 0.9147679389892975}, {0.24224454494000563`, 
         0.9236065264252454}}]}}, 
      {Arrowheads[{{0.01861045459602659, 1.}}], 
       {LABColor[0.6398156515713511, 0.536149155554527, 0.708877796675292], 
        ArrowBox[{{0.24232291143275844`, 0.925604990251987}, {
         0.2426564779384863, 0.934197052627921}, {0.24303891264103797`, 
         0.9443068583372461}, {0.24344562535454917`, 0.955375573130824}, {
         0.24385252683516923`, 0.9668095793637698}, {0.24425961708289817`, 
         0.978608877036084}, {0.24466689609773606`, 0.9907734661477665}, {
         0.2447218937576358, 0.9924404110799534}, {0.24477689476853728`, 
         0.9941147588832189}, {0.2449568626864476, 1.}}]}}}}}, {
    GraphicsComplexBox[CompressedData["
1:eJzt2duLDngcx/HHabCFzBRt0WL2SsmSp2YlQyM3z9CMQ8nhKRtxIcqNmm1d
PQ2pRZpC025cSGNyipTTanKKkUMmTw45P7vROOwjRBi5eH3/CP2uPr1u37ef
0b+tmbO8dyaTGdUnk/m2TWu3rmrtWDh1QHv74N3TV03t15S/V1/YWcu7/m6s
qC+0hX/KTL5WU30k/PKXXGuucDx8euniFfnSmfDMS8d21lSfDR9YeqanY+6F
8LCPF5fnCpfC67dd7+w6eiX879jbE/Kla+G9j153vtl0I3x33Nv1NdU3w0Oa
Pkz442RXuO7C56cdc2+F11X23lHRXQy35ytyucLt8IN9P3zZMuJuuOr94MNd
R++FZ9RVLftx1v2wfuc6f27cWN5Xqx/rx/qxfqwf68f6sX6sH+vH+rF+rB/r
x/qxfqwf68f6sX6zzw5fs6F8Ivqxfqwf68f6sX6sH+vH+rF+rB/rx/qxfqwf
68f6sX6sH+u3ZOvVhaXsuejH+rF+rB/rx/qxfqwf68f6sX6sH+vH+rF+rB/r
x/qxfqxfVe3QL83ly9GP9WP9WD/Wj/Vj/Vg/1o/1Y/1YP9aP9WP9WD/Wj/Vj
/Vi/0ru2hpbi9ejH+rF+rB/rx/qxfqwf68f6sX6sH+vH+rF+rB/rx/qxfqzf
tNm5MaVsV/Rj/Vg/1o/1Y/1YP9aP9WP9WD/Wj/Vj/Vg/1o/1Y/1YP9avdU/3
m2xLMfqxfqwf68f6sX6sH+vH+rF+rB/rx/qxfqwf68f6sX6sH+v37tOf55vL
d6If68f6sX6sH+vH+rF+rB/rx/qxfqwf68f6sX6sH+vH+rF+jfPGby823I9+
rB/rx/qxfqwf68f6sX6sH+vH+rF+rB/rx/qxfqwf68f63Zq/clJL8WH0Y/1Y
P9aP9WP9WD/Wj/Vj/Vg/1o/1Y/1YP9aP9WP9WD/Wr9Dr179ONT+Ofqwf68f6
sX6sH+vH+rF+rB/rx/qxfqwf68f6sX6sH+vH+k3cP7CilH0a/Vg/1o/1Y/1Y
P9aP9WP9WD/Wj/Vj/Vg/1o/1Y/1YP9aP9Xu44M7qQaVS9GP9WD/Wj/Vj/Vg/
1o/1Y/1YP9aP9WP9WD/Wj/Vj/Vg/1m9z3/ZituW/6Mf6sX6sH+vH+rF+rB/r
x/qxfqwf68f6sX6sH+vH+rF+rN+UQ79Py9c9i36sH+vH+rF+rB/rx/qxfqwf
68f6sX6sH+vH+rF+rB/rx/o9X1Tf1lx+Hv1YP9aP9WP9WD/Wj/Vj/Vg/1o/1
Y/1YP9aP9WP9WD/Wj/Xb0X9k5cHd3dGP9WP9WD/Wj/Vj/Vg/1o/1Y/1YP9aP
9WP9WD/Wj/Vj/Vi/mUdeNBUbXkY/1o/1Y/1YP9aP9WP9WD/Wj/Vj/Vg/1o/1
Y/1YP9aP9WP9/s//86Sn51X0Y/1YP9aP9WP9WD/Wj/Vj/Vg/1o/1Y/1YP9aP
9WP9WD9O/0f6P9L/kf6P9H+k/yP9H+n/SP9H+j/S/5H+j/R/pP8j/R/p/0j/
R/o/0v+R/o/0f6T/I/0f6f/43v6Pry1EtCg=
     "], {{
       {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2.], Opacity[0.3], 
        EdgeForm[None], GraphicsGroupBox[PolygonBox[CompressedData["
1:eJxFmXm8lnMWwJ/HnqVCpSjtSqmUlitpU2nVhkub2yYp96rcKNFK+8JgYjCY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          "]]]}, 
       {RGBColor[0.95, 0.627, 0.1425], AbsoluteThickness[2.], Opacity[0.3], 
        EdgeForm[None], GraphicsGroupBox[PolygonBox[CompressedData["
1:eJxNmXm8VlUVhu89h8skIiAgo4ghApFlZhAaKWoYaCkGZpqGKamkOGAJOaSm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          "]]]}, {}, {}, {}, {}, {}}, {
       {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2.], 
        LineBox[CompressedData["
1:eJwt0E1KggEUBdDP/DIrtbSCGjYrsB0U2AIEFd2AGNSkpgmVlb+lZkvQPege
bA+6B9tBR2hw4E4e3PtOqw+l+0gQBHk2WOcjzrmiyA11hkyY8cOSXzYdnXDB
NRXueOaFBq+88U6TFm06dOnxwSd9Bgz5YsQ3T9xSJkeWY0JWeiyYM2XMgEdq
FLjkjEMOyJBmnz1SJEmwyw7bxNkitt5KSPT/X3+owxyq
         "]]}, 
       {RGBColor[0.95, 0.627, 0.1425], AbsoluteThickness[2.], 
        LineBox[CompressedData["
1:eJwl0ElKAmAABeDf2hRogzlUauYN9A61bONKt64brlBHKKcGLW0Au4GB3cDA
bqCQN0ioXR+0+OCtHo9XqJ2VTyMhhCOuhEteeOODGQtWl0LIUeKQKidc0OSV
dz6Z80tsOYQ11tlgkzhbJEiSIs02O+ySIUuOPfLsE+VH7xcTRgxocM4xFQ4o
kmWFb/unjBnyzBOP9OnxwD1dOtxxyw3XtGnRpEE98v/XH6HCJWo=
         "]]}}}], {}}},
  AspectRatio->1,
  Axes->True,
  DisplayFunction->Identity,
  Epilog->{
    PointSize[Medium], 
    PointBox[
     NCache[{{0, 0}, {
       Rational[1, 25] Rational[582, 41]^Rational[1, 2] Pi, 0}}, {{0, 0}, {
       0.4734557856167881, 0}}]]},
  Frame->True,
  FrameLabel->FormBox["$Failed", TraditionalForm],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->300,
  Method->{
   "VectorLengthFunction" -> 
    Function[{System`VectorPlotsDump`m, System`VectorPlotsDump`vrange}, 
      System`VectorPlotsDump`min = Min[System`VectorPlotsDump`vrange]; 
      System`VectorPlotsDump`max = Max[System`VectorPlotsDump`vrange]; 
      System`VectorPlotsDump`imin = If[
         NumericQ[System`VectorPlotsDump`min], System`VectorPlotsDump`min, 
         Min[System`VectorPlotsDump`m], 
         Min[System`VectorPlotsDump`m]]; System`VectorPlotsDump`imax = If[
         NumericQ[System`VectorPlotsDump`max], System`VectorPlotsDump`max, 
         Max[System`VectorPlotsDump`m], 
         Max[System`VectorPlotsDump`m]]; Map[If[
         Or[# > System`VectorPlotsDump`imax, # < 
          System`VectorPlotsDump`imin], #, System`VectorPlotsDump`imax]& , 
        System`VectorPlotsDump`m]], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "TransparentPolygonMesh" -> True},
  PlotRange->{{0, 1}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.95104752498533*^9, 3.9511333182115726`*^9, 3.951133353927478*^9, 
   3.951133753413248*^9, 3.9511997332592983`*^9, 3.951287074339608*^9, 
   3.9515445077168827`*^9, 3.9518169909998417`*^9, 3.952069364536969*^9, 
   3.952149164503675*^9, {3.9535395876011868`*^9, 3.953539595268568*^9}, 
   3.953546867147943*^9, 3.95362677596152*^9, 3.953696122202887*^9, 
   3.953773545543028*^9, 3.9538054739475737`*^9, 3.9538074981686897`*^9, {
   3.953807857675868*^9, 3.953807868718182*^9}, 3.953876201195479*^9, 
   3.9540786345338383`*^9, 3.954223046708001*^9, 3.9543152975743837`*^9, 
   3.9543289400924597`*^9, 3.954349896206566*^9, 3.954350897910968*^9, 
   3.954351757557296*^9, 3.954380032993115*^9, 3.9543800972249947`*^9, 
   3.954400432076394*^9, 3.954411544846435*^9, 3.9544116603530684`*^9, 
   3.954565972326167*^9, 3.954931868121132*^9, 3.9549406035965652`*^9, 
   3.954944610306294*^9, 3.954951158345704*^9, 3.954952410934586*^9, 
   3.954952976568864*^9, 3.954953644338503*^9, 3.954954888274581*^9, 
   3.9549577940112257`*^9, 3.954988639465837*^9, 3.955014623651804*^9, 
   3.955783995567216*^9, 3.956115224759664*^9, 3.956205735255488*^9, 
   3.95631426377732*^9, 3.956389786076605*^9, 3.956393290113703*^9, 
   3.95656713870687*^9, 3.956580617058598*^9, 3.957252994920412*^9, {
   3.957253339819726*^9, 3.95725334209278*^9}, 3.957256821983122*^9, 
   3.9572911535768023`*^9, 3.957346153295813*^9, 3.957852710918364*^9, 
   3.9581122869564877`*^9, 3.9588103170745*^9, {3.960268708846157*^9, 
   3.960268719805826*^9}, 3.960353801733108*^9, {3.960432026365264*^9, 
   3.960432029395012*^9}, 3.9604556127984257`*^9, {3.960538605892357*^9, 
   3.9605386094239187`*^9}, 3.961037089944023*^9, 3.961215921502529*^9, {
   3.961335851374164*^9, 3.961335854841317*^9}, 3.961401746509468*^9, 
   3.9614174149884033`*^9, 3.961498345724738*^9, {3.96149845810746*^9, 
   3.9614984608720093`*^9}, 3.96149992043791*^9, 3.961560868040001*^9, 
   3.961639703768649*^9, 3.96175963150616*^9, 3.96182171383482*^9, {
   3.962076330584859*^9, 3.9620763329686337`*^9}, 3.962079687426643*^9, 
   3.9621986586777287`*^9, {3.962263784475004*^9, 3.962263787260646*^9}, {
   3.962330560569868*^9, 3.962330562692029*^9}, 3.962339779032077*^9, 
   3.967887727170878*^9, {3.967888465360696*^9, 3.9678884694977217`*^9}, {
   3.980308062356728*^9, 3.980308064326939*^9}, 3.987849902391811*^9, 
   3.988340166132128*^9, 3.988340245065473*^9, {3.9987167528336277`*^9, 
   3.998716754458128*^9}, {3.99909119881349*^9, 3.999091200524485*^9}, {
   3.999312648447209*^9, 3.999312656137546*^9}, 3.999772718772485*^9, {
   4.000553128122939*^9, 4.0005531304875593`*^9}},
 CellLabel->
  "Out[903]=",ExpressionUUID->"82d5e451-880f-4c58-8b43-3772f2f85f6a"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Yukawa sectors in the full \[Nu]SM",
 FontVariations->{"Underline"->True}]], "Section",
 InitializationGroup->True,
 CellChangeTimes->{{3.9377258736037483`*^9, 3.9377258944109516`*^9}, {
   3.9387658096754293`*^9, 3.9387658470946083`*^9}, {3.938773942288539*^9, 
   3.9387739466824455`*^9}, {3.938774475159231*^9, 3.93877448935483*^9}, {
   3.9387749534365377`*^9, 3.9387749577118053`*^9}, {3.9395610297360077`*^9, 
   3.939561030144301*^9}, {3.94188032449203*^9, 3.941880328204851*^9}, 
   3.941884756730858*^9, {3.941886078334404*^9, 
   3.941886078938911*^9}},ExpressionUUID->"063b9c4d-b10f-40a9-8bb2-\
b1c2e92f4079"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["1", "st"], " ", "generation", " ", "beta", " ", "functions",
   " ", 
  RowBox[{"(", 
   RowBox[{"with", " ", "CKM", " ", "and", " ", "PMNS", " ", "elements"}], 
   ")"}]}]], "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.938773549790228*^9, 3.9387735744006987`*^9}, {
  3.938773932188348*^9, 3.9387739389233503`*^9}, {3.9392920488270082`*^9, 
  3.93929205561758*^9}, {3.9392971204144363`*^9, 3.939297123758683*^9}, {
  3.94188034976598*^9, 
  3.941880355221263*^9}},ExpressionUUID->"a15959b5-3b1d-4fc6-a767-\
58d514aa0001"],

Cell[CellGroupData[{

Cell["Up Quark", "Subsubsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.9387736357396955`*^9, 3.9387736648421583`*^9}, {
  3.939297107750947*^9, 3.939297118262023*^9}, {3.941884736557358*^9, 
  3.941884737081582*^9}},ExpressionUUID->"339e9475-ba5c-45e5-bb13-\
7821bf7f77a2"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]yu", "[", 
      RowBox[{
      "fy_", ",", "gy_", ",", "g2_", ",", "g3_", ",", " ", "yu_", ",", "yd_", 
       ",", "yc_", ",", "ys_", ",", "yt_", ",", "yb_", ",", " ", "W_", ",", 
       "X_", ",", "Y_", ",", "Z_", ",", "  ", "ye_", ",", "y\[Nu]1_", ",", 
       "y\[Mu]_", ",", "y\[Nu]2_", ",", "y\[Tau]_", ",", "y\[Nu]3_"}], "]"}], 
     " ", ":=", " ", 
     RowBox[{
      RowBox[{
       FractionBox["yu", 
        RowBox[{"16", " ", 
         RowBox[{"Pi", "^", "2"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["yu", "2"], "+", " ", 
            SuperscriptBox[
             RowBox[{"(", "yc", ")"}], "2"], " ", "+", " ", 
            SuperscriptBox["yt", "2"]}], ")"}]}], "+", " ", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["yd", "2"], " ", "+", " ", 
            SuperscriptBox["ys", "2"], " ", "+", " ", 
            SuperscriptBox["yb", "2"]}], ")"}]}], "-", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"+", " ", "3"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["YQ", "2"], " ", "+", " ", 
              SuperscriptBox["Yu", "2"]}], ")"}], 
            SuperscriptBox["gy", "2"]}], "+", " ", 
           RowBox[{
            FractionBox["9", "4"], 
            SuperscriptBox["g2", "2"]}], " ", "+", " ", 
           RowBox[{"8", 
            SuperscriptBox["g3", "2"]}]}], ")"}], "  ", "+", "  ", 
         RowBox[{
          FractionBox["3", "2"], 
          SuperscriptBox["yu", "2"]}], " ", "-", " ", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", " ", 
             SuperscriptBox["yd", "2"]}], " ", "+", " ", 
            RowBox[{"Y", " ", 
             SuperscriptBox["ys", "2"]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "X", "-", "Y"}], ")"}], " ", 
             SuperscriptBox["yb", "2"]}]}], " ", ")"}]}], "  ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["ye", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Mu]", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Tau]", "2"]}], ")"}], " ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y\[Nu]1", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Nu]2", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Nu]3", "2"]}], ")"}]}], ")"}]}], "-", " ", 
      RowBox[{"fy", " ", "yu"}]}]}], ";"}], "  ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]yuFlowing", "=", " ", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"yu", "[", "t", "]"}], 
        RowBox[{"16", " ", 
         RowBox[{"Pi", "^", "2"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
            SuperscriptBox[
             RowBox[{"yc", "[", "t", "]"}], "2"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}]}], "+", " ", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"yd", "[", "t", "]"}], "2"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"ys", "[", "t", "]"}], "2"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}]}], "-", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"+", " ", "3"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["YQ", "2"], " ", "+", " ", 
              SuperscriptBox["Yu", "2"]}], ")"}], 
            SuperscriptBox[
             RowBox[{"gy", "[", "t", "]"}], "2"]}], "+", " ", 
           RowBox[{
            FractionBox["9", "4"], 
            SuperscriptBox[
             RowBox[{"g2", "[", "t", "]"}], "2"]}], " ", "+", " ", 
           RowBox[{"8", 
            SuperscriptBox[
             RowBox[{"g3", "[", "t", "]"}], "2"]}]}], ")"}], "  ", "+", "  ", 
         
         RowBox[{
          FractionBox["3", "2"], 
          SuperscriptBox[
           RowBox[{"yu", "[", "t", "]"}], "2"]}], " ", "-", " ", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"X", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"yd", "[", "t", "]"}], "2"]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"Y", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ys", "[", "t", "]"}], "2"]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"X", "[", "t", "]"}], "-", 
               RowBox[{"Y", "[", "t", "]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"yb", "[", "t", "]"}], "2"]}]}], " ", ")"}]}], "  ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ye", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], " ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}]}], " ", ")"}]}],
       "-", " ", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"t", "-", 
         RowBox[{"Log", "[", 
          RowBox[{"10", "^", "19"}], "]"}]}], "]"}], " ", "fy", " ", 
       RowBox[{"yu", "[", "t", "]"}]}]}]}], ";"}], "  "}]}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.9387737420996985`*^9, 3.938773792911616*^9}, {
   3.938774239139439*^9, 3.938774309242524*^9}, {3.938774346036555*^9, 
   3.938774357301129*^9}, 3.9387744034550514`*^9, {3.9387745286162605`*^9, 
   3.9387745601239505`*^9}, {3.938774626160489*^9, 3.9387748248963842`*^9}, {
   3.938775035673856*^9, 3.938775091227202*^9}, {3.9392975648218184`*^9, 
   3.939297593149889*^9}, {3.93929791940938*^9, 3.9392979275861387`*^9}, 
   3.9392983298327312`*^9, {3.9392983697762947`*^9, 3.9392983747603073`*^9}, {
   3.939722377529992*^9, 3.939722412322607*^9}, {3.93972245981143*^9, 
   3.939722536931883*^9}, {3.93972726537675*^9, 3.9397272754310904`*^9}, {
   3.9397306542417707`*^9, 3.9397306635028467`*^9}, {3.939731111288508*^9, 
   3.939731111341364*^9}, {3.939967121388197*^9, 3.93996712661799*^9}, {
   3.941882350644186*^9, 3.941882350645595*^9}, {3.9418824045391417`*^9, 
   3.941882404540554*^9}, {3.941883627704309*^9, 3.941883629471807*^9}, {
   3.941886751472075*^9, 3.941886916256315*^9}, {3.941887129372418*^9, 
   3.941887129538662*^9}, {3.942397837078496*^9, 3.942397837080345*^9}, {
   3.942397974107728*^9, 3.9423979912535553`*^9}, {3.942398059727441*^9, 
   3.942398059729179*^9}, {3.945765704747635*^9, 3.945765706512125*^9}, {
   3.94576576698132*^9, 3.945765768046232*^9}, {3.946019025249363*^9, 
   3.946019025417824*^9}},
 CellLabel->
  "In[905]:=",ExpressionUUID->"8f842571-1803-4af0-b552-a7e34df976c9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Down Quark", "Subsubsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.938773669756946*^9, 3.9387736841058655`*^9}, {
  3.9418847402227707`*^9, 
  3.941884740761942*^9}},ExpressionUUID->"74f99810-631e-4723-ad8c-\
2905b1f8f014"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]yd", "[", 
      RowBox[{
      "fy_", ",", "gy_", ",", "g2_", ",", "g3_", ",", " ", "yu_", ",", "yd_", 
       ",", "yc_", ",", "ys_", ",", "yt_", ",", "yb_", ",", " ", "W_", ",", 
       "X_", ",", "Y_", ",", "Z_", ",", "  ", "ye_", ",", "y\[Nu]1_", ",", 
       "y\[Mu]_", ",", "y\[Nu]2_", ",", "y\[Tau]_", ",", "y\[Nu]3_"}], "]"}], 
     " ", ":=", "  ", 
     RowBox[{
      RowBox[{
       FractionBox["yd", 
        RowBox[{"16", " ", 
         RowBox[{"Pi", "^", "2"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["yu", "2"], "+", " ", 
            SuperscriptBox[
             RowBox[{"(", "yc", ")"}], "2"], " ", "+", " ", 
            SuperscriptBox["yt", "2"]}], ")"}]}], "+", " ", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["yd", "2"], " ", "+", " ", 
            SuperscriptBox["ys", "2"], " ", "+", " ", 
            SuperscriptBox["yb", "2"]}], ")"}]}], "-", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"+", " ", "3"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["YQ", "2"], " ", "+", " ", 
              SuperscriptBox["Yd", "2"]}], ")"}], 
            SuperscriptBox["gy", "2"]}], "+", " ", 
           RowBox[{
            FractionBox["9", "4"], 
            SuperscriptBox["g2", "2"]}], " ", "+", " ", 
           RowBox[{"8", 
            SuperscriptBox["g3", "3"]}]}], ")"}], "  ", "+", "  ", 
         RowBox[{
          FractionBox["3", "2"], 
          SuperscriptBox["yd", "2"]}], " ", "-", " ", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"X", " ", 
             SuperscriptBox["yu", "2"]}], " ", "+", " ", 
            RowBox[{"Z", " ", 
             SuperscriptBox[
              RowBox[{"(", "yc", ")"}], "2"]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "-", "X", " ", "-", "Z"}], ")"}], "  ", 
             SuperscriptBox["yt", "2"]}]}], " ", ")"}]}], " ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["ye", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Mu]", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Tau]", "2"]}], ")"}], " ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y\[Nu]1", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Nu]2", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Nu]3", "2"]}], ")"}]}], " ", ")"}]}], "-", " ", 
      
      RowBox[{"fy", " ", "yd"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]ydFlowing", "=", "  ", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"yd", "[", "t", "]"}], 
        RowBox[{"16", " ", 
         RowBox[{"Pi", "^", "2"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
            SuperscriptBox[
             RowBox[{"yc", "[", "t", "]"}], "2"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}]}], "+", " ", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"yd", "[", "t", "]"}], "2"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"ys", "[", "t", "]"}], "2"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}]}], "-", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"+", " ", "3"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["YQ", "2"], " ", "+", " ", 
              SuperscriptBox["Yd", "2"]}], ")"}], 
            SuperscriptBox[
             RowBox[{"gy", "[", "t", "]"}], "2"]}], "+", " ", 
           RowBox[{
            FractionBox["9", "4"], 
            SuperscriptBox[
             RowBox[{"g2", "[", "t", "]"}], "2"]}], " ", "+", " ", 
           RowBox[{"8", 
            SuperscriptBox[
             RowBox[{"g3", "[", "t", "]"}], "3"]}]}], ")"}], "  ", "+", "  ", 
         
         RowBox[{
          FractionBox["3", "2"], 
          SuperscriptBox[
           RowBox[{"yd", "[", "t", "]"}], "2"]}], " ", "-", " ", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"X", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"yu", "[", "t", "]"}], "2"]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"Z", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"yc", "[", "t", "]"}], "2"]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "-", 
               RowBox[{"X", "[", "t", "]"}], " ", "-", 
               RowBox[{"Z", "[", "t", "]"}]}], ")"}], "  ", 
             SuperscriptBox[
              RowBox[{"yt", "[", "t", "]"}], "2"]}]}], " ", ")"}]}], " ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ye", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], " ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}]}], " ", ")"}]}],
       "-", " ", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"t", "-", 
         RowBox[{"Log", "[", 
          RowBox[{"10", "^", "19"}], "]"}]}], "]"}], "fy", " ", 
       RowBox[{"yd", "[", "t", "]"}]}]}]}], ";"}]}]}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.9387737800733805`*^9, 3.93877382388048*^9}, {
   3.9387756422158556`*^9, 3.938775663421194*^9}, {3.9387757292792196`*^9, 
   3.9387757638203015`*^9}, {3.939046563095405*^9, 3.9390465632182713`*^9}, {
   3.939297802345272*^9, 3.939297815394294*^9}, 3.939297933739818*^9, {
   3.939298381976939*^9, 3.939298386679915*^9}, {3.93972250266852*^9, 
   3.939722510635003*^9}, {3.939722541132627*^9, 3.939722602107939*^9}, {
   3.939727279650577*^9, 3.939727287488739*^9}, {3.9397306732019463`*^9, 
   3.939730678517424*^9}, {3.939731117695006*^9, 3.939731120501484*^9}, {
   3.941882350646927*^9, 3.941882350649611*^9}, {3.941882404541499*^9, 
   3.94188240454425*^9}, {3.941883642216341*^9, 3.9418836453121*^9}, {
   3.9418869459423037`*^9, 3.941886967758918*^9}, {3.9423978370820827`*^9, 
   3.9423978370837383`*^9}, {3.942397974110571*^9, 3.942397991256359*^9}, {
   3.942398059730339*^9, 3.9423980597319717`*^9}, {3.945765710397271*^9, 
   3.945765713412582*^9}, {3.9457657689982357`*^9, 3.945765769845949*^9}},
 CellLabel->
  "In[907]:=",ExpressionUUID->"ec0636f2-70e7-4616-bde4-db3ef3587458"]
}, Closed]],

Cell[CellGroupData[{

Cell["Electron", "Subsubsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.9418846881764927`*^9, 3.941884702522255*^9}, {
  3.941884772172146*^9, 
  3.941884772609791*^9}},ExpressionUUID->"369fa096-501c-41d7-b139-\
d2e24f57deeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]yeFlowing", "=", " ", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"ye", "[", "t", "]"}], 
       RowBox[{"16", " ", 
        RowBox[{"Pi", "^", "2"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
           SuperscriptBox[
            RowBox[{"yc", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}]}], "+", " ", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"yd", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"ys", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}]}], "-", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"+", " ", "3"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["YL", "2"], " ", "+", " ", 
             SuperscriptBox["Yl", "2"]}], ")"}], 
           SuperscriptBox[
            RowBox[{"gy", "[", "t", "]"}], "2"]}], "+", " ", 
          RowBox[{
           FractionBox["9", "4"], 
           SuperscriptBox[
            RowBox[{"g2", "[", "t", "]"}], "2"]}]}], " ", ")"}], "  ", "+", 
        "  ", 
        RowBox[{
         FractionBox["3", "2"], 
         SuperscriptBox[
          RowBox[{"ye", "[", "t", "]"}], "2"]}], " ", "-", " ", 
        RowBox[{
         FractionBox["3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"M", "[", "t", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"No", "[", "t", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"M", "[", "t", "]"}], "-", 
              RowBox[{"No", "[", "t", "]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}]}], " ", ")"}]}], "  ",
         "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"ye", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], " ", "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}]}], " ", ")"}]}], 
     "-", " ", 
     RowBox[{
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "-", 
        RowBox[{"Log", "[", 
         RowBox[{"10", "^", "19"}], "]"}]}], "]"}], " ", "fy", " ", 
      RowBox[{"ye", "[", "t", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{
  3.941884806982233*^9, {3.941889767579735*^9, 3.941889833313184*^9}, {
   3.941889890516005*^9, 3.941889930399364*^9}, {3.94189010026845*^9, 
   3.941890155999124*^9}, {3.941890749450714*^9, 3.9418908895781517`*^9}, {
   3.94189154035557*^9, 3.941891541289927*^9}, {3.942397837085169*^9, 
   3.942397837087812*^9}, {3.9423979741130857`*^9, 3.942397991259946*^9}, {
   3.942398059732833*^9, 3.94239805973553*^9}, {3.945765715146669*^9, 
   3.945765717229048*^9}, 3.9457657705313673`*^9, {3.948790947898466*^9, 
   3.9487909542363777`*^9}, {3.967888447604686*^9, 3.967888449953053*^9}, {
   3.987849495265297*^9, 3.987849524770602*^9}},
 CellLabel->
  "In[909]:=",ExpressionUUID->"40becf6f-51c3-43db-a050-c824936716b8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Neutrino 1", "Subsubsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.9418847251929083`*^9, 3.941884748467854*^9}, {
  3.988340024957189*^9, 
  3.9883400269426928`*^9}},ExpressionUUID->"e54bec30-75d8-4d68-a9ca-\
5e0af685874a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]y\[Nu]1Flowing", "=", " ", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"y\[Nu]1", "[", "t", "]"}], 
       RowBox[{"16", " ", 
        RowBox[{"Pi", "^", "2"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
           SuperscriptBox[
            RowBox[{"yc", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}]}], "+", " ", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"yd", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"ys", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}]}], "-", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"+", " ", "3"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["YL", "2"], " ", "+", " ", 
             SuperscriptBox["Y\[Nu]", "2"]}], ")"}], 
           SuperscriptBox[
            RowBox[{"gy", "[", "t", "]"}], "2"]}], "+", " ", 
          RowBox[{
           FractionBox["9", "4"], 
           SuperscriptBox[
            RowBox[{"g2", "[", "t", "]"}], "2"]}]}], " ", ")"}], "  ", "+", 
        "  ", 
        RowBox[{
         FractionBox["3", "2"], 
         SuperscriptBox[
          RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"]}], " ", "-", " ", 
        RowBox[{
         FractionBox["3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"M", "[", "t", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"ye", "[", "t", "]"}], "2"]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"S", "[", "t", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"y\[Mu]", "[", "t", "]"}], "2"]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"M", "[", "t", "]"}], "-", 
              RowBox[{"S", "[", "t", "]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}]}], " ", ")"}]}], "  ",
         "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"ye", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], " ", "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}]}], " ", ")"}]}], 
     "-", " ", 
     RowBox[{
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "-", 
        RowBox[{"Log", "[", 
         RowBox[{"10", "^", "19"}], "]"}]}], "]"}], " ", "fy", " ", 
      RowBox[{"y\[Nu]1", "[", "t", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{
  3.941884809105473*^9, {3.941891366042964*^9, 3.941891493067134*^9}, {
   3.941891641869082*^9, 3.9418916431796827`*^9}, {3.9423978370891857`*^9, 
   3.942397837090543*^9}, {3.9423979741166058`*^9, 3.942397991267375*^9}, {
   3.942398059736397*^9, 3.94239805973773*^9}, {3.945765718679995*^9, 
   3.945765720245604*^9}, 3.945765770747217*^9, {3.9678884569616423`*^9, 
   3.967888459728869*^9}, {3.987849568680112*^9, 3.987849622908517*^9}},
 CellLabel->
  "In[910]:=",ExpressionUUID->"45f69005-013e-4aed-88d8-e76016974815"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{"nd", " "}]], " ", "generation", " ", "beta", " ", "functions", " ", 
  RowBox[{"(", 
   RowBox[{"with", " ", "CKM", " ", "and", " ", "PMNS", " ", "elements"}], 
   ")"}]}]], "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.9387735825039015`*^9, 3.938773633212652*^9}, {
   3.939292043249881*^9, 3.939292063785763*^9}, {3.9392978862720823`*^9, 
   3.939297888359892*^9}, 
   3.941880361973035*^9},ExpressionUUID->"64db79eb-2774-4542-bd63-\
5f8ba4d6203d"],

Cell[CellGroupData[{

Cell["Charm Yukawa coupling", "Subsubsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.9387736887939606`*^9, 
  3.9387737099344835`*^9}},ExpressionUUID->"c9ab136c-9cea-4f66-96e8-\
c33e917198d9"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]yc", "[", 
      RowBox[{
      "fy_", ",", "gy_", ",", "g2_", ",", "g3_", ",", " ", "yu_", ",", "yd_", 
       ",", "yc_", ",", "ys_", ",", "yt_", ",", "yb_", ",", " ", "W_", ",", 
       "X_", ",", "Y_", ",", "Z_", ",", "  ", "ye_", ",", "y\[Nu]1_", ",", 
       "y\[Mu]_", ",", "y\[Nu]2_", ",", "y\[Tau]_", ",", "y\[Nu]3_"}], "]"}], 
     " ", ":=", "  ", 
     RowBox[{
      RowBox[{
       FractionBox["yc", 
        RowBox[{"16", " ", 
         RowBox[{"Pi", "^", "2"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["yu", "2"], "+", " ", 
            SuperscriptBox[
             RowBox[{"(", "yc", ")"}], "2"], " ", "+", " ", 
            SuperscriptBox["yt", "2"]}], ")"}]}], "+", " ", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["yd", "2"], " ", "+", " ", 
            SuperscriptBox["ys", "2"], " ", "+", " ", 
            SuperscriptBox["yb", "2"]}], ")"}]}], "-", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"+", " ", "3"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["YQ", "2"], " ", "+", " ", 
              SuperscriptBox["Yu", "2"]}], ")"}], 
            SuperscriptBox["gy", "2"]}], "+", " ", 
           RowBox[{
            FractionBox["9", "4"], 
            SuperscriptBox["g2", "2"]}], " ", "+", " ", 
           RowBox[{"8", 
            SuperscriptBox["g3", "2"]}]}], ")"}], "  ", "+", "  ", 
         RowBox[{
          FractionBox["3", "2"], 
          SuperscriptBox[
           RowBox[{"(", "yc", ")"}], "2"]}], " ", "-", " ", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"Z", " ", 
             SuperscriptBox["yd", "2"]}], " ", "+", " ", 
            RowBox[{"W", " ", 
             SuperscriptBox["ys", "2"]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "Z", "-", "W"}], ")"}], " ", 
             SuperscriptBox["yb", "2"]}]}], " ", ")"}]}], " ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["ye", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Mu]", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Tau]", "2"]}], ")"}], " ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y\[Nu]1", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Nu]2", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Nu]3", "2"]}], ")"}]}], " ", ")"}]}], "-", " ", 
      
      RowBox[{"fy", " ", "yc"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]ycFlowing", "=", "  ", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"yc", "[", "t", "]"}], 
        RowBox[{"16", " ", 
         RowBox[{"Pi", "^", "2"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
            SuperscriptBox[
             RowBox[{"yc", "[", "t", "]"}], "2"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}]}], "+", " ", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"yd", "[", "t", "]"}], "2"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"ys", "[", "t", "]"}], "2"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}]}], "-", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"+", " ", "3"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["YQ", "2"], " ", "+", " ", 
              SuperscriptBox["Yu", "2"]}], ")"}], 
            SuperscriptBox[
             RowBox[{"gy", "[", "t", "]"}], "2"]}], "+", " ", 
           RowBox[{
            FractionBox["9", "4"], 
            SuperscriptBox[
             RowBox[{"g2", "[", "t", "]"}], "2"]}], " ", "+", " ", 
           RowBox[{"8", 
            SuperscriptBox[
             RowBox[{"g3", "[", "t", "]"}], "2"]}]}], ")"}], "  ", "+", "  ", 
         
         RowBox[{
          FractionBox["3", "2"], 
          SuperscriptBox[
           RowBox[{"yc", "[", "t", "]"}], "2"]}], " ", "-", " ", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Z", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"yd", "[", "t", "]"}], "2"]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"W", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"ys", "[", "t", "]"}], "2"]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"Z", "[", "t", "]"}], "-", 
               RowBox[{"W", "[", "t", "]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"yb", "[", "t", "]"}], "2"]}]}], " ", ")"}]}], "  ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ye", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], " ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}]}], ")"}]}], "-",
       " ", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"t", "-", 
         RowBox[{"Log", "[", 
          RowBox[{"10", "^", "19"}], "]"}]}], "]"}], " ", "fy", " ", 
       RowBox[{"yc", "[", "t", "]"}]}]}]}], ";"}]}]}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.938773832638383*^9, 3.9387738609736366`*^9}, {
   3.9387757761035028`*^9, 3.9387758304400115`*^9}, {3.938775871525173*^9, 
   3.9387758809516077`*^9}, {3.9387767731959963`*^9, 
   3.9387767774232793`*^9}, {3.939297619870378*^9, 3.939297651702899*^9}, 
   3.9392979354662*^9, {3.939298392176914*^9, 3.939298397352729*^9}, {
   3.939722610956785*^9, 3.9397226739246187`*^9}, {3.939727294401709*^9, 
   3.939727303033436*^9}, {3.939730515390308*^9, 3.939730525700553*^9}, {
   3.939731094030656*^9, 3.9397311264774933`*^9}, {3.9399671104845552`*^9, 
   3.939967114384368*^9}, {3.940501982388644*^9, 3.94050205660319*^9}, {
   3.9405021076318274`*^9, 3.940502147148272*^9}, {3.9405022262778788`*^9, 
   3.94050223128045*^9}, {3.940503950423739*^9, 3.94050395195477*^9}, {
   3.941882350652524*^9, 3.9418823506591177`*^9}, {3.941882404545261*^9, 
   3.94188240455206*^9}, {3.9418836624807043`*^9, 3.941883680815765*^9}, {
   3.941886976099605*^9, 3.941886990987506*^9}, {3.9418871100472593`*^9, 
   3.941887110266142*^9}, {3.9423136992534437`*^9, 3.9423137005205793`*^9}, {
   3.9423978370922728`*^9, 3.942397837094037*^9}, {3.9423979741191263`*^9, 
   3.9423979912700663`*^9}, {3.9423980597388277`*^9, 3.942398059740587*^9}, {
   3.945765728530651*^9, 3.9457657295787992`*^9}, {3.945765770930312*^9, 
   3.94576577154635*^9}},
 CellLabel->
  "In[911]:=",ExpressionUUID->"16588478-c50c-4931-8037-14ff480d5b8b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Strange Yukawa coupling", "Subsubsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.9387737122607307`*^9, 
  3.9387737321697645`*^9}},ExpressionUUID->"3a81f3b0-745f-4c48-8af2-\
a304888eb94c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]ys", "[", 
      RowBox[{
      "fy_", ",", "gy_", ",", "g2_", ",", "g3_", ",", " ", "yu_", ",", "yd_", 
       ",", "yc_", ",", "ys_", ",", "yt_", ",", "yb_", ",", " ", "W_", ",", 
       "X_", ",", "Y_", ",", "Z_", ",", " ", "ye_", ",", "y\[Nu]1_", ",", 
       "y\[Mu]_", ",", "y\[Nu]2_", ",", "y\[Tau]_", ",", "y\[Nu]3_"}], "]"}], 
     " ", ":=", " ", 
     RowBox[{
      RowBox[{
       FractionBox["ys", 
        RowBox[{"16", " ", 
         RowBox[{"Pi", "^", "2"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["yu", "2"], "+", " ", 
            SuperscriptBox[
             RowBox[{"(", "yc", ")"}], "2"], " ", "+", " ", 
            SuperscriptBox["yt", "2"]}], ")"}]}], "+", " ", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["yd", "2"], " ", "+", " ", 
            SuperscriptBox["ys", "2"], " ", "+", " ", 
            SuperscriptBox["yb", "2"]}], ")"}]}], "-", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"+", " ", "3"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["YQ", "2"], " ", "+", " ", 
              SuperscriptBox["Yd", "2"]}], ")"}], 
            SuperscriptBox["gy", "2"]}], "+", " ", 
           RowBox[{
            FractionBox["9", "4"], 
            SuperscriptBox["g2", "2"]}], " ", "+", " ", 
           RowBox[{"8", 
            SuperscriptBox["g3", "2"]}]}], ")"}], "  ", "+", "  ", 
         RowBox[{
          FractionBox["3", "2"], 
          SuperscriptBox["ys", "2"]}], " ", "-", " ", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"Y", " ", 
             SuperscriptBox["yu", "2"]}], " ", "+", " ", 
            RowBox[{"W", " ", 
             SuperscriptBox[
              RowBox[{"(", "yc", ")"}], "2"]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "Y", "-", "W"}], ")"}], "  ", 
             SuperscriptBox["yt", "2"]}]}], " ", ")"}]}], " ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["ye", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Mu]", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Tau]", "2"]}], ")"}], " ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y\[Nu]1", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Nu]2", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Nu]3", "2"]}], ")"}]}], " ", ")"}]}], "-", " ", 
      
      RowBox[{"fy", " ", "ys"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]ysFlowing", "=", " ", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"ys", "[", "t", "]"}], 
        RowBox[{"16", " ", 
         RowBox[{"Pi", "^", "2"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
            SuperscriptBox[
             RowBox[{"yc", "[", "t", "]"}], "2"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}]}], "+", " ", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"yd", "[", "t", "]"}], "2"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"ys", "[", "t", "]"}], "2"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}]}], "-", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"+", " ", "3"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["YQ", "2"], " ", "+", " ", 
              SuperscriptBox["Yd", "2"]}], ")"}], 
            SuperscriptBox[
             RowBox[{"gy", "[", "t", "]"}], "2"]}], "+", " ", 
           RowBox[{
            FractionBox["9", "4"], 
            SuperscriptBox[
             RowBox[{"g2", "[", "t", "]"}], "2"]}], " ", "+", " ", 
           RowBox[{"8", 
            SuperscriptBox[
             RowBox[{"g3", "[", "t", "]"}], "2"]}]}], ")"}], "  ", "+", "  ", 
         
         RowBox[{
          FractionBox["3", "2"], 
          SuperscriptBox[
           RowBox[{"ys", "[", "t", "]"}], "2"]}], " ", "-", " ", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Y", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"yu", "[", "t", "]"}], "2"]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"W", "[", "t", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"yc", "[", "t", "]"}], "2"]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"Y", "[", "t", "]"}], "-", 
               RowBox[{"W", "[", "t", "]"}]}], ")"}], "  ", 
             SuperscriptBox[
              RowBox[{"yt", "[", "t", "]"}], "2"]}]}], " ", ")"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ye", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], " ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}]}], "  ", 
        ")"}]}], "-", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"t", "-", 
         RowBox[{"Log", "[", 
          RowBox[{"10", "^", "19"}], "]"}]}], "]"}], " ", "fy", " ", 
       RowBox[{"ys", "[", "t", "]"}]}]}]}], ";"}]}]}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.938773863768772*^9, 3.9387739112621503`*^9}, {
   3.938775840505015*^9, 3.9387759161404104`*^9}, {3.9387767811289115`*^9, 
   3.9387767842574034`*^9}, {3.939297822889571*^9, 3.9392978396331873`*^9}, 
   3.9392979371551733`*^9, {3.939298403136524*^9, 3.9392984079195642`*^9}, {
   3.9397227438077793`*^9, 3.9397228034463797`*^9}, 3.939727315609973*^9, {
   3.939730688410125*^9, 3.939730694910963*^9}, {3.939731083711761*^9, 
   3.9397310888769903`*^9}, {3.9418823506614723`*^9, 3.941882350664259*^9}, {
   3.941882404553012*^9, 3.941882404555789*^9}, {3.941883694673177*^9, 
   3.941883701351973*^9}, {3.9418869982665033`*^9, 3.9418870202917747`*^9}, {
   3.942397837095805*^9, 3.942397837097477*^9}, {3.942397974121818*^9, 
   3.942397991272787*^9}, {3.942398059741727*^9, 3.942398059743383*^9}, {
   3.942934913464423*^9, 3.942934927169074*^9}, {3.945765730681019*^9, 
   3.945765731779179*^9}, {3.9457657717470617`*^9, 3.945765772362661*^9}},
 CellLabel->
  "In[913]:=",ExpressionUUID->"c610dc9d-170d-4b71-b24d-85be09c7ef12"]
}, Closed]],

Cell[CellGroupData[{

Cell["Muon ", "Subsubsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.9418847583471193`*^9, 
  3.941884783917575*^9}},ExpressionUUID->"e7404150-4d79-4f88-8ab0-\
b3de9435afd7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]y\[Mu]Flowing", "=", " ", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"y\[Mu]", "[", "t", "]"}], 
       RowBox[{"16", " ", 
        RowBox[{"Pi", "^", "2"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
           SuperscriptBox[
            RowBox[{"yc", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}]}], "+", " ", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"yd", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"ys", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}]}], "-", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"+", " ", "3"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["YL", "2"], " ", "+", " ", 
             SuperscriptBox["Yl", "2"]}], ")"}], 
           SuperscriptBox[
            RowBox[{"gy", "[", "t", "]"}], "2"]}], "+", " ", 
          RowBox[{
           FractionBox["9", "4"], 
           SuperscriptBox[
            RowBox[{"g2", "[", "t", "]"}], "2"]}]}], " ", ")"}], "  ", "+", 
        "  ", 
        RowBox[{
         FractionBox["3", "2"], 
         SuperscriptBox[
          RowBox[{"y\[Mu]", "[", "t", "]"}], "2"]}], " ", "-", " ", 
        RowBox[{
         FractionBox["3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"S", "[", "t", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"P", "[", "t", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"S", "[", "t", "]"}], "-", 
              RowBox[{"P", "[", "t", "]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}]}], " ", ")"}]}], "  ",
         "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"ye", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], " ", "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}]}], " ", ")"}]}], 
     "-", " ", 
     RowBox[{
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "-", 
        RowBox[{"Log", "[", 
         RowBox[{"10", "^", "19"}], "]"}]}], "]"}], " ", "fy", " ", 
      RowBox[{"y\[Mu]", "[", "t", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{
  3.941884797897534*^9, 3.94189101844934*^9, {3.9418910533724337`*^9, 
   3.941891122565751*^9}, {3.941891160486018*^9, 3.941891234854869*^9}, {
   3.942227473971698*^9, 3.942227511596819*^9}, {3.942227542563354*^9, 
   3.942227551531588*^9}, {3.942397837098927*^9, 3.9423978371016903`*^9}, {
   3.942397974124279*^9, 3.942397991276322*^9}, {3.942398059744256*^9, 
   3.942398059746888*^9}, {3.9457657327960978`*^9, 3.945765733880334*^9}, 
   3.9457657725641317`*^9, {3.967888414981298*^9, 3.967888418923922*^9}, {
   3.987849639824813*^9, 3.987849670062188*^9}},
 CellLabel->
  "In[915]:=",ExpressionUUID->"8ea645ae-d646-44c8-8e3a-d9275ad78a52"]
}, Closed]],

Cell[CellGroupData[{

Cell["Neutrino 2", "Subsubsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.941884775009153*^9, 3.941884791946212*^9}, {
  3.988340017997623*^9, 
  3.9883400215032787`*^9}},ExpressionUUID->"8dae1923-f5da-4a30-9601-\
572b678ad4a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]y\[Nu]2Flowing", "=", " ", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"y\[Nu]2", "[", "t", "]"}], 
       RowBox[{"16", " ", 
        RowBox[{"Pi", "^", "2"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
           SuperscriptBox[
            RowBox[{"yc", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}]}], "+", " ", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"yd", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"ys", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}]}], "-", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"+", " ", "3"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["YL", "2"], " ", "+", " ", 
             SuperscriptBox["Y\[Nu]", "2"]}], ")"}], 
           SuperscriptBox[
            RowBox[{"gy", "[", "t", "]"}], "2"]}], "+", " ", 
          RowBox[{
           FractionBox["9", "4"], 
           SuperscriptBox[
            RowBox[{"g2", "[", "t", "]"}], "2"]}]}], " ", ")"}], "  ", "+", 
        "  ", 
        RowBox[{
         FractionBox["3", "2"], 
         SuperscriptBox[
          RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"]}], " ", "-", " ", 
        RowBox[{
         FractionBox["3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"No", "[", "t", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"ye", "[", "t", "]"}], "2"]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"P", "[", "t", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"y\[Mu]", "[", "t", "]"}], "2"]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"No", "[", "t", "]"}], "-", 
              RowBox[{"P", "[", "t", "]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}]}], " ", ")"}]}], "  ",
         "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"ye", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], " ", "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}]}], " ", ")"}]}], 
     "-", " ", 
     RowBox[{
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "-", 
        RowBox[{"Log", "[", 
         RowBox[{"10", "^", "19"}], "]"}]}], "]"}], " ", "fy", " ", 
      RowBox[{"y\[Nu]2", "[", "t", "]"}]}]}]}], ";"}], "  ", 
  "\[IndentingNewLine]"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{
  3.94188480034274*^9, {3.94189157113218*^9, 3.9418916856669683`*^9}, {
   3.942397837103125*^9, 3.94239783710973*^9}, {3.942397974127762*^9, 
   3.942397991278553*^9}, {3.942398059747754*^9, 3.942398059749073*^9}, {
   3.945765734779642*^9, 3.945765735796434*^9}, 3.9457657736975193`*^9, {
   3.967888426672639*^9, 3.9678884297692633`*^9}, {3.987849674266589*^9, 
   3.987849686423286*^9}},
 CellLabel->
  "In[916]:=",ExpressionUUID->"ae16b846-09f9-4ab8-9bd3-37c2e473a19b"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["3", "rd"], " ", "generation", " ", "beta", " ", "functions",
   " ", 
  RowBox[{"(", 
   RowBox[{"with", " ", "CKM", " ", "and", " ", "PMNS", " ", "elements"}], 
   ")"}]}]], "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.938773605521778*^9, 3.938773626198103*^9}, 
   3.939292009586525*^9, {3.939292065785802*^9, 3.939292069057921*^9}, {
   3.939297893111998*^9, 3.939297897592345*^9}, 
   3.941880364286344*^9},ExpressionUUID->"b46aca91-3aca-4b4f-9f46-\
65ad2958be3f"],

Cell[CellGroupData[{

Cell["Top Yukawa coupling", "Subsubsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.937725667569621*^9, 
  3.937725712317087*^9}},ExpressionUUID->"84781dd4-8756-4718-b343-\
c41d743cd5c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]yt", "[", 
      RowBox[{
      "fy_", ",", "gy_", ",", "g2_", ",", "g3_", ",", " ", "yu_", ",", "yd_", 
       ",", "yc_", ",", "ys_", ",", "yt_", ",", "yb_", ",", " ", "W_", ",", 
       "X_", ",", "Y_", ",", "Z_", ",", " ", "ye_", ",", "y\[Nu]1_", ",", 
       "y\[Mu]_", ",", "y\[Nu]2_", ",", "y\[Tau]_", ",", "y\[Nu]3_"}], "]"}], 
     " ", ":=", "  ", 
     RowBox[{
      RowBox[{
       FractionBox["yt", 
        RowBox[{"16", " ", 
         RowBox[{"Pi", "^", "2"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["yu", "2"], "+", " ", 
            SuperscriptBox[
             RowBox[{"(", "yc", ")"}], "2"], " ", "+", " ", 
            SuperscriptBox["yt", "2"]}], ")"}]}], "+", " ", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["yd", "2"], " ", "+", " ", 
            SuperscriptBox["ys", "2"], " ", "+", " ", 
            SuperscriptBox["yb", "2"]}], ")"}]}], "-", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"+", " ", "3"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["YQ", "2"], " ", "+", " ", 
              SuperscriptBox["Yu", "2"]}], ")"}], 
            SuperscriptBox["gy", "2"]}], "+", " ", 
           RowBox[{
            FractionBox["9", "4"], 
            SuperscriptBox["g2", "2"]}], " ", "+", " ", 
           RowBox[{"8", 
            SuperscriptBox["g3", "2"]}]}], ")"}], "  ", "+", "  ", 
         RowBox[{
          FractionBox["3", "2"], 
          SuperscriptBox["yt", "2"]}], " ", "-", " ", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "X", " ", "-", "Z"}], ")"}], " ", 
             SuperscriptBox["yd", "2"]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "Y", "-", "W"}], ")"}], " ", 
             SuperscriptBox["ys", "2"]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"X", "+", "Y", "+", "Z", "+", "W", " ", "-", "1"}], 
              ")"}], " ", 
             SuperscriptBox["yb", "2"]}]}], " ", ")"}]}], "  ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["ye", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Mu]", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Tau]", "2"]}], ")"}], " ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y\[Nu]1", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Nu]2", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Nu]3", "2"]}], ")"}]}], ")"}]}], "-", 
      RowBox[{"fy", " ", "yt"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"\[Beta]ytFlowing", " ", "=", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"yt", "[", "t", "]"}], 
        RowBox[{"16", " ", 
         RowBox[{"Pi", "^", "2"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
            SuperscriptBox[
             RowBox[{"yc", "[", "t", "]"}], "2"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}]}], "+", " ", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"yd", "[", "t", "]"}], "2"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"ys", "[", "t", "]"}], "2"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}]}], "-", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"+", " ", "3"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["YQ", "2"], " ", "+", " ", 
              SuperscriptBox["Yu", "2"]}], ")"}], 
            SuperscriptBox[
             RowBox[{"gy", "[", "t", "]"}], "2"]}], "+", " ", 
           RowBox[{
            FractionBox["9", "4"], 
            SuperscriptBox[
             RowBox[{"g2", "[", "t", "]"}], "2"]}], " ", "+", " ", 
           RowBox[{"8", 
            SuperscriptBox[
             RowBox[{"g3", "[", "t", "]"}], "2"]}]}], ")"}], "  ", "+", "  ", 
         
         RowBox[{
          FractionBox["3", "2"], 
          SuperscriptBox[
           RowBox[{"yt", "[", "t", "]"}], "2"]}], " ", "-", " ", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"X", "[", "t", "]"}], " ", "-", 
               RowBox[{"Z", "[", "t", "]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"yd", "[", "t", "]"}], "2"]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"Y", "[", "t", "]"}], "-", 
               RowBox[{"W", "[", "t", "]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"ys", "[", "t", "]"}], "2"]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"X", "[", "t", "]"}], "+", 
               RowBox[{"Y", "[", "t", "]"}], "+", 
               RowBox[{"Z", "[", "t", "]"}], "+", 
               RowBox[{"W", "[", "t", "]"}], " ", "-", "1"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"yb", "[", "t", "]"}], "2"]}]}], " ", ")"}]}], " ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ye", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], " ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}]}], " ", ")"}]}],
       "-", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"t", "-", 
         RowBox[{"Log", "[", 
          RowBox[{"10", "^", "19"}], "]"}]}], "]"}], " ", "fy", " ", 
       RowBox[{"yt", "[", "t", "]"}]}]}], "//", "Simplify"}]}]}]}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.937725720289117*^9, 3.937725729369667*^9}, 
   3.937725860342808*^9, {3.937727258225582*^9, 3.9377274218891563`*^9}, {
   3.937817680870649*^9, 3.937817739669947*^9}, {3.9378178751985703`*^9, 
   3.9378178810279922`*^9}, {3.9378186188270664`*^9, 3.93781865120424*^9}, 
   3.9378214888042755`*^9, 3.938765740654084*^9, {3.938775903504884*^9, 
   3.9387759417781663`*^9}, {3.9387767888427773`*^9, 
   3.9387767935048966`*^9}, {3.939297666510953*^9, 3.9392977070233507`*^9}, {
   3.939297763719727*^9, 3.939297771176437*^9}, 3.9392979389303093`*^9, {
   3.93929841217589*^9, 3.939298417264378*^9}, {3.939298477593835*^9, 
   3.9392984778560658`*^9}, {3.939722815312318*^9, 3.939722906871866*^9}, 
   3.939727317707879*^9, {3.939730699818184*^9, 3.9397306999345713`*^9}, {
   3.9397310571757917`*^9, 3.9397310572286987`*^9}, {3.9399670814077063`*^9, 
   3.939967086929956*^9}, 3.940568544653164*^9, {3.941882350665263*^9, 
   3.9418823506666822`*^9}, {3.941882404556755*^9, 3.941882404558167*^9}, {
   3.941883712801173*^9, 3.941883720392704*^9}, {3.941887044771109*^9, 
   3.941887061342443*^9}, {3.942397837111472*^9, 3.942397837113183*^9}, {
   3.942397974135457*^9, 3.942397991281396*^9}, {3.942398059750194*^9, 
   3.942398059751925*^9}, {3.945765736880858*^9, 3.9457657379282837`*^9}, {
   3.9457657745816107`*^9, 3.945765776029934*^9}, {3.948195013003532*^9, 
   3.94819505700194*^9}, {3.948195095846478*^9, 3.9481950984528418`*^9}, {
   3.951470117612218*^9, 3.9514701277651157`*^9}, 3.956568152493373*^9},
 CellLabel->
  "In[917]:=",ExpressionUUID->"7388a971-d195-49b5-832b-b56d18c32f40"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "fy"}], " ", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"t", "-", 
     RowBox[{
      InterpretationBox[
       StyleBox["Log",
        ShowAutoStyles->False,
        AutoSpacing->False],
       Log,
       Editable->False], "[", "10000000000000000000", "]"}]}], "]"}], " ", 
   RowBox[{"yt", "[", "t", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{
    RowBox[{"yt", "[", "t", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["9", "4"]}], " ", 
       SuperscriptBox[
        RowBox[{"g2", "[", "t", "]"}], "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"g3", "[", "t", "]"}], "2"]}], "-", 
      FractionBox[
       RowBox[{"17", " ", 
        SuperscriptBox[
         RowBox[{"gy", "[", "t", "]"}], "2"]}], "12"], "+", 
      SuperscriptBox[
       RowBox[{"ye", "[", "t", "]"}], "2"], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"yb", "[", "t", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"yd", "[", "t", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"ys", "[", "t", "]"}], "2"]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"yt", "[", "t", "]"}], "2"]}], "2"], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"yc", "[", "t", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"yt", "[", "t", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"yu", "[", "t", "]"}], "2"]}], ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"y\[Tau]", "[", "t", "]"}], "2"], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"W", "[", "t", "]"}], "+", 
            RowBox[{"Y", "[", "t", "]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"ys", "[", "t", "]"}], "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"yd", "[", "t", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"X", "[", "t", "]"}], "+", 
            RowBox[{"Z", "[", "t", "]"}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"yb", "[", "t", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"W", "[", "t", "]"}], "+", 
            RowBox[{"X", "[", "t", "]"}], "+", 
            RowBox[{"Y", "[", "t", "]"}], "+", 
            RowBox[{"Z", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.951470117983819*^9, 3.951470128227837*^9}, 
   3.9515445085721283`*^9, 3.9518169917723103`*^9, 3.952069365301743*^9, 
   3.952149165293453*^9, {3.953539588440372*^9, 3.953539596007164*^9}, 
   3.953546867984593*^9, 3.953626776844645*^9, 3.953696123046309*^9, 
   3.953773546353426*^9, 3.9538054747964773`*^9, 3.953807498984523*^9, {
   3.9538078585271072`*^9, 3.9538078694926643`*^9}, 3.95387620201265*^9, 
   3.954078635358199*^9, 3.9542230475388737`*^9, 3.954315298455768*^9, 
   3.954328940935862*^9, 3.954349897061665*^9, 3.954350898809845*^9, 
   3.9543517584127293`*^9, 3.954380033766168*^9, 3.954380098032655*^9, 
   3.954400432901771*^9, 3.954411545698051*^9, 3.954411669019668*^9, 
   3.95456597315909*^9, 3.9549318690016747`*^9, 3.954940604365724*^9, 
   3.954944611103104*^9, 3.954951159154146*^9, 3.954952411756*^9, 
   3.954952977388764*^9, 3.954953645184519*^9, 3.9549548891348953`*^9, 
   3.954957794824872*^9, 3.9549886402564774`*^9, 3.955014624476906*^9, 
   3.955783996412156*^9, 3.95611522557592*^9, 3.956205736081193*^9, 
   3.956314264571247*^9, 3.956389786851665*^9, 3.956393291113936*^9, 
   3.95656713942448*^9, 3.956580617794305*^9, 3.957252996885676*^9, {
   3.95725334053836*^9, 3.957253342741839*^9}, 3.957256822719429*^9, 
   3.957291154382887*^9, 3.9573461540571632`*^9, 3.957852711664899*^9, 
   3.958112287782939*^9, 3.9588103178207684`*^9, {3.960268709584004*^9, 
   3.960268720504944*^9}, 3.960353802438109*^9, {3.960432027147661*^9, 
   3.96043203008111*^9}, 3.960455613551804*^9, {3.960538606694812*^9, 
   3.96053861013691*^9}, 3.961037090531309*^9, 3.961215922241682*^9, {
   3.961335852135798*^9, 3.9613358555674562`*^9}, 3.961401747306349*^9, 
   3.961417415475396*^9, 3.961498346455093*^9, {3.961498459045397*^9, 
   3.961498461539463*^9}, 3.961499921209941*^9, 3.961560868775893*^9, 
   3.9616397044923153`*^9, 3.961759632221533*^9, 3.961821714500242*^9, {
   3.962076331074971*^9, 3.962076333664559*^9}, 3.962079688147353*^9, 
   3.962198659836522*^9, {3.962263785146559*^9, 3.962263788006403*^9}, {
   3.962330561145752*^9, 3.962330563211268*^9}, 3.962339779720132*^9, 
   3.967887727638341*^9, {3.967888465811593*^9, 3.9678884699732637`*^9}, {
   3.9803080631810627`*^9, 3.980308065057675*^9}, 3.9878499032738*^9, 
   3.988340166873416*^9, 3.98834024566075*^9, {3.9987167534498377`*^9, 
   3.998716755074181*^9}, {3.999091199501779*^9, 3.9990912011648073`*^9}, {
   3.999312651193303*^9, 3.9993126585197067`*^9}, 3.999772720833111*^9, {
   4.0005531288890123`*^9, 4.000553131320725*^9}},
 CellLabel->
  "Out[918]=",ExpressionUUID->"198ee08e-ee31-43f5-82c8-d38c246d0edb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Bottom Yukawa coupling", "Subsubsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.93772568464953*^9, 
  3.937725715400446*^9}},ExpressionUUID->"a8f6f4f8-ce6f-4993-87f8-\
771d0749ed31"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]yb", "[", 
      RowBox[{
      "fy_", ",", "gy_", ",", "g2_", ",", "g3_", ",", " ", "yu_", ",", "yd_", 
       ",", "yc_", ",", "ys_", ",", "yt_", ",", "yb_", ",", " ", "W_", ",", 
       "X_", ",", "Y_", ",", "Z_", ",", "ye_", ",", "y\[Nu]1_", ",", 
       "y\[Mu]_", ",", "y\[Nu]2_", ",", "y\[Tau]_", ",", "y\[Nu]3_"}], "]"}], 
     " ", ":=", 
     RowBox[{
      RowBox[{
       FractionBox["yb", 
        RowBox[{"16", " ", 
         RowBox[{"Pi", "^", "2"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["yu", "2"], "+", " ", 
            SuperscriptBox[
             RowBox[{"(", "yc", ")"}], "2"], " ", "+", " ", 
            SuperscriptBox["yt", "2"]}], ")"}]}], "+", " ", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["yd", "2"], " ", "+", " ", 
            SuperscriptBox["ys", "2"], " ", "+", " ", 
            SuperscriptBox["yb", "2"]}], ")"}]}], "-", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"+", " ", "3"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["YQ", "2"], " ", "+", " ", 
              SuperscriptBox["Yd", "2"]}], ")"}], 
            SuperscriptBox["gy", "2"]}], "+", " ", 
           RowBox[{
            FractionBox["9", "4"], 
            SuperscriptBox["g2", "2"]}], " ", "+", " ", 
           RowBox[{"8", 
            SuperscriptBox["g3", "2"]}]}], ")"}], "  ", "+", "  ", 
         RowBox[{
          FractionBox["3", "2"], 
          SuperscriptBox["yb", "2"]}], " ", "-", " ", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "X", "-", "Y"}], ")"}], " ", 
             SuperscriptBox["yu", "2"]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "Z", "-", "W"}], ")"}], " ", 
             SuperscriptBox["yc", "2"]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"X", "+", "Y", "+", "Z", "+", "W", " ", "-", "1"}], 
              ")"}], " ", 
             SuperscriptBox["yt", "2"]}]}], " ", ")"}]}], " ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["ye", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Mu]", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Tau]", "2"]}], ")"}], " ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y\[Nu]1", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Nu]2", "2"], " ", "+", " ", 
           SuperscriptBox["y\[Nu]3", "2"]}], ")"}]}], " ", ")"}]}], "-", " ", 
      
      RowBox[{"fy", " ", "yb"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"\[Beta]ybFlowing", "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"yb", "[", "t", "]"}], 
       RowBox[{"16", " ", 
        RowBox[{"Pi", "^", "2"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
           SuperscriptBox[
            RowBox[{"yc", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}]}], "+", " ", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"yd", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"ys", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}]}], "-", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"+", " ", "3"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["YQ", "2"], " ", "+", " ", 
             SuperscriptBox["Yd", "2"]}], ")"}], 
           SuperscriptBox[
            RowBox[{"gy", "[", "t", "]"}], "2"]}], "+", " ", 
          RowBox[{
           FractionBox["9", "4"], 
           SuperscriptBox[
            RowBox[{"g2", "[", "t", "]"}], "2"]}], " ", "+", " ", 
          RowBox[{"8", 
           SuperscriptBox[
            RowBox[{"g3", "[", "t", "]"}], "2"]}]}], ")"}], "  ", "+", "  ", 
        RowBox[{
         FractionBox["3", "2"], 
         SuperscriptBox[
          RowBox[{"yb", "[", "t", "]"}], "2"]}], " ", "-", " ", 
        RowBox[{
         FractionBox["3", "2"], " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"X", "[", "t", "]"}], "-", 
              RowBox[{"Y", "[", "t", "]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"yu", "[", "t", "]"}], "2"]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"Z", "[", "t", "]"}], "-", 
              RowBox[{"W", "[", "t", "]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"yc", "[", "t", "]"}], "2"]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"X", "[", "t", "]"}], "+", 
              RowBox[{"Y", "[", "t", "]"}], "+", 
              RowBox[{"Z", "[", "t", "]"}], "+", 
              RowBox[{"W", "[", "t", "]"}], " ", "-", "1"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"yt", "[", "t", "]"}], "2"]}]}], " ", ")"}]}], " ", "+", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"ye", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], " ", "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}]}], " ", ")"}]}], 
     "-", " ", 
     RowBox[{
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "-", 
        RowBox[{"Log", "[", 
         RowBox[{"10", "^", "19"}], "]"}]}], "]"}], " ", "fy", " ", 
      RowBox[{"yb", "[", "t", "]"}]}]}]}]}]}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.9377257326421914`*^9, 3.9377257377206254`*^9}, 
   3.937725862169275*^9, {3.937727433680173*^9, 3.93772745523481*^9}, {
   3.937817750322877*^9, 3.937817753029579*^9}, 3.9378178157314043`*^9, 
   3.93781787790547*^9, 3.9378182064670153`*^9, {3.9378186586933165`*^9, 
   3.937818660476658*^9}, {3.937821495914013*^9, 3.9378214962546587`*^9}, {
   3.938765744154514*^9, 3.93876574638361*^9}, {3.938775951990533*^9, 
   3.9387759820752783`*^9}, {3.9387767994932423`*^9, 3.938776802392554*^9}, {
   3.939297847457703*^9, 3.939297875049198*^9}, 3.9392979402873*^9, {
   3.939298425194175*^9, 3.939298429671596*^9}, {3.939722914770422*^9, 
   3.9397229927260303`*^9}, {3.93972732057762*^9, 3.939727321745347*^9}, {
   3.939727891051134*^9, 3.939727891191427*^9}, {3.939730712586228*^9, 
   3.93973071745545*^9}, {3.939731045903357*^9, 3.939731051076507*^9}, {
   3.93996709714699*^9, 3.9399671029505053`*^9}, 3.9405685461938467`*^9, {
   3.941882350669005*^9, 3.9418823506719522`*^9}, {3.9418824045591908`*^9, 
   3.941882404562091*^9}, {3.941883729320966*^9, 3.941883736720624*^9}, {
   3.941887073190215*^9, 3.941887118356205*^9}, {3.942328831457363*^9, 
   3.942328833875484*^9}, {3.9423978371148853`*^9, 3.9423978371166058`*^9}, {
   3.942397974138505*^9, 3.9423979912841597`*^9}, {3.942398059753043*^9, 
   3.942398059754704*^9}, {3.945765738947196*^9, 3.945765740095736*^9}, {
   3.945765776648404*^9, 3.9457657778130703`*^9}, 3.950524885954261*^9, 
   3.9610371137737713`*^9},
 CellLabel->
  "In[919]:=",ExpressionUUID->"727954a0-e0f1-416c-b98a-5793baf91f4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "fy"}], " ", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"t", "-", 
     RowBox[{
      InterpretationBox[
       StyleBox["Log",
        ShowAutoStyles->False,
        AutoSpacing->False],
       Log,
       Editable->False], "[", "10000000000000000000", "]"}]}], "]"}], " ", 
   RowBox[{"yb", "[", "t", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{
    RowBox[{"yb", "[", "t", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["9", "4"]}], " ", 
       SuperscriptBox[
        RowBox[{"g2", "[", "t", "]"}], "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"g3", "[", "t", "]"}], "2"]}], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"gy", "[", "t", "]"}], "2"]}], "12"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"yb", "[", "t", "]"}], "2"]}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"ye", "[", "t", "]"}], "2"], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"yb", "[", "t", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"yd", "[", "t", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"ys", "[", "t", "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"yc", "[", "t", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"yt", "[", "t", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"yu", "[", "t", "]"}], "2"]}], ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"y\[Tau]", "[", "t", "]"}], "2"], "-", 
      RowBox[{
       FractionBox["3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"X", "[", "t", "]"}], "-", 
            RowBox[{"Y", "[", "t", "]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"yu", "[", "t", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"yc", "[", "t", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"W", "[", "t", "]"}], "-", 
            RowBox[{"Z", "[", "t", "]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"yt", "[", "t", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"W", "[", "t", "]"}], "+", 
            RowBox[{"X", "[", "t", "]"}], "+", 
            RowBox[{"Y", "[", "t", "]"}], "+", 
            RowBox[{"Z", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.961037114179372*^9, 3.961215922270039*^9, {3.961335852165556*^9, 
   3.961335855607444*^9}, 3.961401747345015*^9, 3.961417415478812*^9, 
   3.96149834647873*^9, {3.9614984590788116`*^9, 3.96149846156243*^9}, 
   3.961499921238736*^9, 3.961560868802237*^9, 3.9616397045190163`*^9, 
   3.961759632256027*^9, 3.961821714529498*^9, {3.962076331079054*^9, 
   3.962076333689847*^9}, 3.96207968818158*^9, 3.962198659880158*^9, {
   3.962263785187392*^9, 3.962263788042057*^9}, {3.96233056114939*^9, 
   3.962330563217559*^9}, 3.962339779742566*^9, 3.967887727728945*^9, {
   3.967888465814838*^9, 3.967888469980981*^9}, {3.980308063209428*^9, 
   3.980308065081539*^9}, 3.987849903304698*^9, 3.988340166899768*^9, 
   3.9883402456830883`*^9, {3.998716753472732*^9, 3.998716755096065*^9}, {
   3.999091199526888*^9, 3.9990912011831417`*^9}, {3.999312651323969*^9, 
   3.999312658586961*^9}, 3.9997727209107122`*^9, {4.000553128931797*^9, 
   4.000553131346455*^9}},
 CellLabel->
  "Out[920]=",ExpressionUUID->"1637d99f-8086-4dc5-9bd6-07f261ffb3b6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Tau ", "Subsubsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.941884816041787*^9, 3.9418848398393373`*^9}, {
  3.942227591282692*^9, 
  3.9422275926574373`*^9}},ExpressionUUID->"1902b519-e0b9-40f8-9ec6-\
9ed1070f4dc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]y\[Tau]Flowing", "=", " ", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"y\[Tau]", "[", "t", "]"}], 
       RowBox[{"16", " ", 
        RowBox[{"Pi", "^", "2"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
           SuperscriptBox[
            RowBox[{"yc", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}]}], "+", " ", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"yd", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"ys", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}]}], "-", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"+", " ", "3"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["YL", "2"], " ", "+", " ", 
             SuperscriptBox["Yl", "2"]}], ")"}], 
           SuperscriptBox[
            RowBox[{"gy", "[", "t", "]"}], "2"]}], "+", " ", 
          RowBox[{
           FractionBox["9", "4"], 
           SuperscriptBox[
            RowBox[{"g2", "[", "t", "]"}], "2"]}]}], " ", ")"}], "  ", "+", 
        "  ", 
        RowBox[{
         FractionBox["3", "2"], 
         SuperscriptBox[
          RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], " ", "-", " ", 
        RowBox[{
         FractionBox["3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"M", "[", "t", "]"}], " ", "-", 
              RowBox[{"S", "[", "t", "]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"No", "[", "t", "]"}], "-", 
              RowBox[{"P", "[", "t", "]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"]}], " ", "+", "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", "[", "t", "]"}], "+", 
              RowBox[{"No", "[", "t", "]"}], "+", 
              RowBox[{"S", "[", "t", "]"}], "+", 
              RowBox[{"P", "[", "t", "]"}], " ", "-", "1"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}]}], " ", ")"}]}], "  ",
         "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"ye", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], " ", "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}]}], " ", ")"}]}], 
     "-", " ", 
     RowBox[{
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "-", 
        RowBox[{"Log", "[", 
         RowBox[{"10", "^", "19"}], "]"}]}], "]"}], " ", "fy", " ", 
      RowBox[{"y\[Tau]", "[", "t", "]"}]}]}]}], ";"}], "  "}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{
  3.941884848421213*^9, {3.941891253831539*^9, 3.941891337783638*^9}, {
   3.941892761363817*^9, 3.941892783323483*^9}, {3.942225237813177*^9, 
   3.942225349870475*^9}, {3.942397837118059*^9, 3.942397837120887*^9}, {
   3.942397974141097*^9, 3.9423979912878637`*^9}, {3.942398059755604*^9, 
   3.942398059758482*^9}, {3.944220179808251*^9, 3.94422022903314*^9}, {
   3.945765741146805*^9, 3.9457657432775993`*^9}, {3.9457657784640913`*^9, 
   3.945765779062159*^9}, {3.961037150363915*^9, 3.961037152660069*^9}, {
   3.987849704259281*^9, 3.987849735107115*^9}},
 CellLabel->
  "In[921]:=",ExpressionUUID->"625d6276-c82a-478b-b8b3-5212aece1fd7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Neutrino 3", "Subsubsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.9418848285693502`*^9, 3.9418848465123367`*^9}, {
  3.9883400102402353`*^9, 
  3.9883400147482843`*^9}},ExpressionUUID->"6ce92500-466e-4619-8fee-\
54d355a4f6a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]y\[Nu]3Flowing", "=", " ", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"y\[Nu]3", "[", "t", "]"}], 
       RowBox[{"16", " ", 
        RowBox[{"Pi", "^", "2"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
           SuperscriptBox[
            RowBox[{"yc", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}]}], "+", " ", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"yd", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"ys", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}]}], "-", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"+", " ", "3"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["YL", "2"], " ", "+", " ", 
             SuperscriptBox["Y\[Nu]", "2"]}], ")"}], 
           SuperscriptBox[
            RowBox[{"gy", "[", "t", "]"}], "2"]}], "+", " ", 
          RowBox[{
           FractionBox["9", "4"], 
           SuperscriptBox[
            RowBox[{"g2", "[", "t", "]"}], "2"]}]}], " ", ")"}], "  ", "+", 
        "  ", 
        RowBox[{
         FractionBox["3", "2"], 
         SuperscriptBox[
          RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], " ", "-", " ", 
        RowBox[{
         FractionBox["3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"M", "[", "t", "]"}], "-", 
              RowBox[{"No", "[", "t", "]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ye", "[", "t", "]"}], "2"]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"S", "[", "t", "]"}], "-", 
              RowBox[{"P", "[", "t", "]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"y\[Mu]", "[", "t", "]"}], "2"]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"M", "[", "t", "]"}], " ", "+", 
              RowBox[{"No", "[", "t", "]"}], " ", "+", 
              RowBox[{"S", "[", "t", "]"}], "+", 
              RowBox[{"P", "[", "t", "]"}], "-", "1"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}]}], " ", ")"}]}], "  ",
         "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"ye", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], " ", "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], " ", "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}]}], " ", ")"}]}], 
     "-", " ", 
     RowBox[{
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "-", 
        RowBox[{"Log", "[", 
         RowBox[{"10", "^", "19"}], "]"}]}], "]"}], " ", "fy", " ", 
      RowBox[{"y\[Nu]3", "[", "t", "]"}]}]}]}], "  ", ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 InitializationGroup->True,
 CellChangeTimes->{
  3.941884850273617*^9, {3.941891703118135*^9, 3.941891880782893*^9}, {
   3.9423978371223373`*^9, 3.942397837123795*^9}, {3.942397974144809*^9, 
   3.942397991290154*^9}, {3.942398059759385*^9, 3.942398059766408*^9}, {
   3.944227335373015*^9, 3.944227335373662*^9}, {3.9457657466643047`*^9, 
   3.9457657796469917`*^9}, 3.9610371794353724`*^9, {3.967888387153728*^9, 
   3.9678883933967657`*^9}, {3.987849740266015*^9, 3.987849761313093*^9}},
 CellLabel->
  "In[922]:=",ExpressionUUID->"b2bdc460-6982-475c-8ce2-b37e5a6b23fc"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["CKM elements: ", "Section",
 InitializationGroup->True,
 CellChangeTimes->{{3.9392920140618563`*^9, 3.939292041201989*^9}, {
  3.939292073675337*^9, 3.939292105418634*^9}, {3.939297899856295*^9, 
  3.939297904168292*^9}, {3.9418803920101833`*^9, 
  3.941880400093395*^9}},ExpressionUUID->"dd9555c0-7c7c-4cb9-a681-\
3ee982d62760"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]WFlowing", "=", " ", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "3"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"yc", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"yc", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"yu", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ys", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"W", "[", "t", "]"}], " ", 
           RowBox[{"Y", "[", "t", "]"}]}], "  ", "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"yb", "[", "t", "]"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{"yd", "[", "t", "]"}], "2"]}], ")"}], "2"], 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"W", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"X", "[", "t", "]"}]}], ")"}]}], "+", 
             RowBox[{"X", "[", "t", "]"}], " ", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Z", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Y", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"yc", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"yt", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"yc", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"yt", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ys", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"W", "[", "t", "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"Y", "[", "t", "]"}], "-", 
             RowBox[{"W", "[", "t", "]"}]}], ")"}]}], "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"yb", "[", "t", "]"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{"yd", "[", "t", "]"}], "2"]}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Y", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Z", "[", "t", "]"}]}], ")"}]}], "-", " ", 
             RowBox[{"X", "[", "t", "]"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"W", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"X", "[", "t", "]"}], "-", 
                RowBox[{"2", 
                 RowBox[{"Z", "[", "t", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"yd", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"ys", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"ys", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"yd", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"yc", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"W", "[", "t", "]"}], " ", 
           RowBox[{"Z", "[", "t", "]"}]}], " ", "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"yt", "[", "t", "]"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{"yu", "[", "t", "]"}], "2"]}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"W", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"X", "[", "t", "]"}]}], ")"}]}], "+", " ", 
             RowBox[{"X", "[", "t", "]"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Y", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Z", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"ys", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"yb", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"ys", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"yb", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"yc", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"W", "[", "t", "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"Z", "[", "t", "]"}], "-", 
             RowBox[{"W", "[", "t", "]"}]}], ")"}]}], "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"yt", "[", "t", "]"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{"yu", "[", "t", "]"}], "2"]}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Y", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Z", "[", "t", "]"}]}], ")"}]}], "-", " ", 
             RowBox[{"X", "[", "t", "]"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"W", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"X", "[", "t", "]"}], "-", 
                RowBox[{"2", 
                 RowBox[{"Y", "[", "t", "]"}]}]}], ")"}]}]}], ")"}]}]}], " ", 
         ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]XFlowing", "=", " ", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "3"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"yc", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"yu", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"yc", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"yd", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"X", "[", "t", "]"}], " ", 
           RowBox[{"Z", "[", "t", "]"}]}], "  ", "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"yb", "[", "t", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"ys", "[", "t", "]"}], "2"]}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"W", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"X", "[", "t", "]"}]}], ")"}]}], " ", "+", " ", 
             RowBox[{"X", "[", "t", "]"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Y", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Z", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"yt", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"yu", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"yt", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"yd", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"X", "[", "t", "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"X", "[", "t", "]"}], " ", "-", "  ", 
             RowBox[{"Z", "[", "t", "]"}]}], " ", ")"}]}], " ", "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"yb", "[", "t", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"ys", "[", "t", "]"}], "2"]}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Z", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Y", "[", "t", "]"}]}], ")"}]}], "  ", "-", 
             RowBox[{
              RowBox[{"X", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", 
                 RowBox[{"Y", "[", "t", "]"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"W", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"X", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"yd", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"ys", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"yd", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"ys", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"yu", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"X", "[", "t", "]"}], " ", 
           RowBox[{"Y", "[", "t", "]"}]}], "  ", "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"yt", "[", "t", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"yc", "[", "t", "]"}], "2"]}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"W", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"X", "[", "t", "]"}]}], ")"}]}], " ", "+", " ", 
             RowBox[{"X", "[", "t", "]"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Y", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Z", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"yd", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"yb", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"yd", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"yb", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"yu", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"X", "[", "t", "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"X", "[", "t", "]"}], " ", "-", " ", 
             RowBox[{"Y", "[", "t", "]"}]}], ")"}]}], "  ", "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"yt", "[", "t", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"yc", "[", "t", "]"}], "2"]}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Z", "[", "t", "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Y", "[", "t", "]"}]}], ")"}]}], " ", "-", " ", 
             RowBox[{
              RowBox[{"X", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", 
                 RowBox[{"Z", "[", "t", "]"}]}]}], ")"}]}], " ", "-", " ", 
             RowBox[{
              RowBox[{"W", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"X", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]YFlowing", "=", " ", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "3"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"yc", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"yu", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"yc", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"yb", "[", "t", "]"}], "2"], " ", "-", " ", 
              SuperscriptBox[
               RowBox[{"yd", "[", "t", "]"}], "2"]}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"W", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"X", "[", "t", "]"}]}], ")"}]}], "+", 
             RowBox[{"X", "[", "t", "]"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Y", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Z", "[", "t", "]"}]}], ")"}]}]}], ")"}]}], "  ", "+",
           " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ys", "[", "t", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"Y", "[", "t", "]"}], " ", 
           RowBox[{"W", "[", "t", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"yt", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"yu", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"yt", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"yb", "[", "t", "]"}], "2"], " ", "-", " ", 
              SuperscriptBox[
               RowBox[{"yd", "[", "t", "]"}], "2"]}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Y", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Z", "[", "t", "]"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"W", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"X", "[", "t", "]"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"X", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", 
                 RowBox[{"Y", "[", "t", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ys", "[", "t", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"Y", "[", "t", "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"Y", "[", "t", "]"}], "-", 
             RowBox[{"W", "[", "t", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"yd", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"ys", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"ys", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"yd", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"yu", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"X", "[", "t", "]"}], " ", 
           RowBox[{"Y", "[", "t", "]"}]}], "  ", "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"yt", "[", "t", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"yc", "[", "t", "]"}], "2"]}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"W", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"X", "[", "t", "]"}]}], ")"}]}], " ", "+", " ", 
             RowBox[{"X", "[", "t", "]"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Y", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Z", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"ys", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"yb", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"ys", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"yb", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"yu", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"Y", "[", "t", "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"X", "[", "t", "]"}], " ", "-", " ", 
             RowBox[{"Y", "[", "t", "]"}]}], ")"}]}], "  ", "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"yc", "[", "t", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"yt", "[", "t", "]"}], "2"]}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"W", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"X", "[", "t", "]"}], "-", 
                RowBox[{"2", 
                 RowBox[{"Y", "[", "t", "]"}]}]}], ")"}]}], " ", "+", 
             RowBox[{"X", "[", "t", "]"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Z", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Y", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]ZFlowing", "=", " ", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "3"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"yc", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"yc", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"yu", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"yd", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"X", "[", "t", "]"}], " ", 
           RowBox[{"Z", "[", "t", "]"}]}], "  ", "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"yb", "[", "t", "]"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{"ys", "[", "t", "]"}], "2"]}], ")"}], "2"], 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"W", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"X", "[", "t", "]"}]}], ")"}]}], "+", 
             RowBox[{"X", "[", "t", "]"}], " ", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Z", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Y", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"yc", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"yt", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"yc", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"yt", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"yd", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"Z", "[", "t", "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"X", "[", "t", "]"}], "-", 
             RowBox[{"Z", "[", "t", "]"}]}], ")"}]}], "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"ys", "[", "t", "]"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"W", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"X", "[", "t", "]"}], "-", 
                RowBox[{"2", 
                 RowBox[{"Z", "[", "t", "]"}]}]}], ")"}]}], "+", " ", 
             RowBox[{"X", "[", "t", "]"}], " ", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Y", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Z", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"yd", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"ys", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"yd", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"ys", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"yu", "[", "t", "]"}], "2"], " ", "-", " ", 
              SuperscriptBox[
               RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Y", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Z", "[", "t", "]"}]}], ")"}]}], "-", 
             RowBox[{"X", "[", "t", "]"}], "-", 
             RowBox[{
              RowBox[{"W", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"X", "[", "t", "]"}]}], ")"}]}]}], ")"}]}], "  ", "+",
           " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"yc", "[", "t", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"Z", "[", "t", "]"}], " ", 
           RowBox[{"W", "[", "t", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"yd", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"yb", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"yd", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"yb", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"yt", "[", "t", "]"}], "2"], " ", "-", " ", 
              SuperscriptBox[
               RowBox[{"yu", "[", "t", "]"}], "2"]}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"Z", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", " ", "-", " ", 
                RowBox[{"Y", "[", "t", "]"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"W", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"X", "[", "t", "]"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"X", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", 
                 RowBox[{"Z", "[", "t", "]"}]}]}], ")"}]}]}], " ", ")"}]}], "+",
           " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"yc", "[", "t", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"Z", "[", "t", "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"Z", "[", "t", "]"}], "-", 
             RowBox[{"W", "[", "t", "]"}]}], ")"}]}]}], " ", ")"}]}]}], 
      ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 InitializationGroup->True,
 CellChangeTimes->{
  3.939292107168284*^9, {3.939294466168799*^9, 3.939294559328573*^9}, {
   3.9392946449263163`*^9, 3.939295049680344*^9}, {3.939295378948061*^9, 
   3.939295411011981*^9}, {3.9392954692141123`*^9, 3.939295534117777*^9}, {
   3.93929557477586*^9, 3.939295970372406*^9}, {3.9392960038882227`*^9, 
   3.939296079030424*^9}, {3.939296153072257*^9, 3.93929683820183*^9}, {
   3.939296870185341*^9, 3.9392971023432207`*^9}, {3.9397230033905897`*^9, 
   3.9397235832990637`*^9}, {3.9397249671860447`*^9, 3.939725019751891*^9}, {
   3.939725096577611*^9, 3.939725269313182*^9}, {3.939730497544023*^9, 
   3.939730505804804*^9}, {3.939730723643364*^9, 3.939730795187698*^9}, {
   3.939730944766433*^9, 3.939731037062084*^9}, {3.940503833940867*^9, 
   3.9405038343387203`*^9}, {3.940503902758605*^9, 3.940503902923188*^9}, {
   3.941882350676588*^9, 3.941882350804577*^9}, {3.941882404566701*^9, 
   3.9418824046911793`*^9}, {3.941883406720449*^9, 3.941883409876203*^9}, {
   3.942330536372909*^9, 3.9423305670508757`*^9}, {3.942330598948406*^9, 
   3.942330603865541*^9}, {3.9423306406914577`*^9, 3.942330668131607*^9}, {
   3.94233091387749*^9, 3.942330919007805*^9}, 3.942409278278695*^9, {
   3.9424096712839403`*^9, 3.9424096805458117`*^9}, {3.9460186942134047`*^9, 
   3.946018701275874*^9}, {3.987849772373211*^9, 3.987849793489708*^9}},
 CellLabel->
  "In[923]:=",ExpressionUUID->"7f87507c-3870-48bf-b661-a7257d1ce00f"]
}, Closed]],

Cell[CellGroupData[{

Cell["PMNS elements :", "Section",
 InitializationGroup->True,
 CellChangeTimes->{{3.939730275028335*^9, 3.939730301747533*^9}, {
  3.9418804078141937`*^9, 
  3.941880415784787*^9}},ExpressionUUID->"223dd6d5-b72a-4b60-be04-\
f43efa1a4519"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]PFlowing", "=", " ", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "3"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"ye", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Mu]", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"ye", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"P", "[", "t", "]"}], " ", 
           RowBox[{"No", "[", "t", "]"}]}], "  ", "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"]}], ")"}], "2"], 
           RowBox[{"(", "  ", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"M", "[", "t", "]"}]}], ")"}]}], " ", "+", " ", 
             RowBox[{"M", "[", "t", "]"}], "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"No", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"S", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"P", "[", "t", "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"No", "[", "t", "]"}], "-", 
             RowBox[{"P", "[", "t", "]"}]}], ")"}]}], "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"]}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"No", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"S", "[", "t", "]"}]}], ")"}]}], " ", "-", " ", 
             RowBox[{"M", "[", "t", "]"}], "-", 
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"M", "[", "t", "]"}], "-", 
                RowBox[{"2", 
                 RowBox[{"S", "[", "t", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"P", "[", "t", "]"}], " ", 
           RowBox[{"S", "[", "t", "]"}]}], " ", "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"y\[Tau]", "[", "t", "]"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{"ye", "[", "t", "]"}], "2"]}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"M", "[", "t", "]"}]}], ")"}]}], "+", " ", 
             RowBox[{"M", "[", "t", "]"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"No", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"S", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"P", "[", "t", "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"S", "[", "t", "]"}], "-", 
             RowBox[{"P", "[", "t", "]"}]}], ")"}]}], "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"y\[Tau]", "[", "t", "]"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{"ye", "[", "t", "]"}], "2"]}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"No", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"S", "[", "t", "]"}]}], ")"}]}], "-", " ", 
             RowBox[{"M", "[", "t", "]"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"M", "[", "t", "]"}], "-", 
                RowBox[{"2", 
                 RowBox[{"No", "[", "t", "]"}]}]}], ")"}]}]}], ")"}]}]}], " ",
          ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]MFlowing", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "3"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"ye", "[", "t", "]"}], "2"], "+", " ", 
         SuperscriptBox[
          RowBox[{"y\[Mu]", "[", "t", "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"ye", "[", "t", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"y\[Mu]", "[", "t", "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], " ", "-", " ", 
            SuperscriptBox[
             RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}], 
          RowBox[{"M", "[", "t", "]"}], " ", 
          RowBox[{"S", "[", "t", "]"}]}], "  ", "+", " ", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"]}], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"P", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"M", "[", "t", "]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"M", "[", "t", "]"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"No", "[", "t", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"S", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"ye", "[", "t", "]"}], "2"], "+", " ", 
         SuperscriptBox[
          RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"ye", "[", "t", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], " ", "-", " ", 
            SuperscriptBox[
             RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}], 
          RowBox[{"M", "[", "t", "]"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"M", "[", "t", "]"}], " ", "-", "  ", 
            RowBox[{"S", "[", "t", "]"}]}], " ", ")"}]}], " ", "+", " ", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"]}], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"S", "[", "t", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"No", "[", "t", "]"}]}], ")"}]}], "  ", "-", 
            RowBox[{
             RowBox[{"M", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", 
                RowBox[{"No", "[", "t", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"P", "[", "t", "]"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"M", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], "+", " ", 
         SuperscriptBox[
          RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"ye", "[", "t", "]"}], "2"], " ", "-", " ", 
            SuperscriptBox[
             RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], 
          RowBox[{"M", "[", "t", "]"}], " ", 
          RowBox[{"No", "[", "t", "]"}]}], "  ", "+", " ", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"y\[Tau]", "[", "t", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"y\[Mu]", "[", "t", "]"}], "2"]}], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"P", "[", "t", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"M", "[", "t", "]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"M", "[", "t", "]"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"No", "[", "t", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"S", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], "+", " ", 
         SuperscriptBox[
          RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"ye", "[", "t", "]"}], "2"], " ", "-", " ", 
            SuperscriptBox[
             RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], 
          RowBox[{"M", "[", "t", "]"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"M", "[", "t", "]"}], " ", "-", " ", 
            RowBox[{"No", "[", "t", "]"}]}], ")"}]}], "  ", "+", " ", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"y\[Tau]", "[", "t", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"y\[Mu]", "[", "t", "]"}], "2"]}], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"S", "[", "t", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"No", "[", "t", "]"}]}], ")"}]}], " ", "-", " ", 
            RowBox[{
             RowBox[{"M", "[", "t", "]"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", 
                RowBox[{"S", "[", "t", "]"}]}]}], ")"}]}], " ", "-", " ", 
            RowBox[{
             RowBox[{"P", "[", "t", "]"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"M", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]NFlowing", "=", " ", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "3"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]"}], ")"}], "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"ye", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Mu]", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"ye", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"y\[Mu]", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"], " ", "-", " ", 
              SuperscriptBox[
               RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"]}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"M", "[", "t", "]"}]}], ")"}]}], "+", 
             RowBox[{"M", "[", "t", "]"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"No", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"S", "[", "t", "]"}]}], ")"}]}]}], ")"}]}], "  ", "+",
           " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"No", "[", "t", "]"}], " ", 
           RowBox[{"P", "[", "t", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"ye", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"ye", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"], " ", "-", " ", 
              SuperscriptBox[
               RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"]}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"No", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"S", "[", "t", "]"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"M", "[", "t", "]"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"M", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", 
                 RowBox[{"No", "[", "t", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"No", "[", "t", "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"No", "[", "t", "]"}], "-", 
             RowBox[{"M", "[", "t", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ye", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"M", "[", "t", "]"}], " ", 
           RowBox[{"No", "[", "t", "]"}]}], "  ", "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"y\[Tau]", "[", "t", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"y\[Mu]", "[", "t", "]"}], "2"]}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"M", "[", "t", "]"}]}], ")"}]}], " ", "+", " ", 
             RowBox[{"M", "[", "t", "]"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"No", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"S", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], "+", " ", 
          SuperscriptBox[
           RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ye", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], 
           RowBox[{"No", "[", "t", "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"M", "[", "t", "]"}], " ", "-", " ", 
             RowBox[{"No", "[", "t", "]"}]}], ")"}]}], "  ", "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", "t", "]"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"M", "[", "t", "]"}], "-", 
                RowBox[{"2", 
                 RowBox[{"No", "[", "t", "]"}]}]}], ")"}]}], " ", "+", " ", 
             RowBox[{"M", "[", "t", "]"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"S", "[", "t", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"No", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]SFlowing", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "3"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"ye", "[", "t", "]"}], "2"], "+", " ", 
         SuperscriptBox[
          RowBox[{"y\[Mu]", "[", "t", "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"ye", "[", "t", "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], " ", "-", " ", 
            SuperscriptBox[
             RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}], 
          RowBox[{"M", "[", "t", "]"}], " ", 
          RowBox[{"S", "[", "t", "]"}]}], "  ", "+", " ", 
         RowBox[{
          FractionBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"]}], ")"}], "2"], 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"P", "[", "t", "]"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"M", "[", "t", "]"}]}], ")"}]}], "+", 
            RowBox[{"M", "[", "t", "]"}], " ", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"S", "[", "t", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"No", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
       "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], "+", " ", 
         SuperscriptBox[
          RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], " ", "-", " ", 
            SuperscriptBox[
             RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}], 
          RowBox[{"S", "[", "t", "]"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"M", "[", "t", "]"}], "-", 
            RowBox[{"S", "[", "t", "]"}]}], ")"}]}], "+", " ", 
         RowBox[{
          FractionBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"P", "[", "t", "]"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"M", "[", "t", "]"}], "-", 
               RowBox[{"2", 
                RowBox[{"S", "[", "t", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"M", "[", "t", "]"}], " ", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"No", "[", "t", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"S", "[", "t", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], "+", " ", 
         SuperscriptBox[
          RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ye", "[", "t", "]"}], "2"], " ", "-", " ", 
             SuperscriptBox[
              RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"No", "[", "t", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"S", "[", "t", "]"}]}], ")"}]}], "-", 
            RowBox[{"M", "[", "t", "]"}], "-", 
            RowBox[{
             RowBox[{"P", "[", "t", "]"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"M", "[", "t", "]"}]}], ")"}]}]}], ")"}]}], "  ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], 
          RowBox[{"S", "[", "t", "]"}], " ", 
          RowBox[{"P", "[", "t", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], "+", " ", 
         SuperscriptBox[
          RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"y\[Tau]", "[", "t", "]"}], "2"], " ", "-", 
             SuperscriptBox[
              RowBox[{"ye", "[", "t", "]"}], "2"]}], ")"}], "2"], 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"No", "[", "t", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"S", "[", "t", "]"}]}], ")"}]}], " ", "-", " ", 
            RowBox[{
             RowBox[{"P", "[", "t", "]"}], 
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"M", "[", "t", "]"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"M", "[", "t", "]"}], 
             RowBox[{"(", 
              RowBox[{"1", " ", "-", 
               RowBox[{"2", " ", 
                RowBox[{"S", "[", "t", "]"}]}]}], ")"}]}]}], " ", ")"}]}], "+",
          " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], 
          RowBox[{"S", "[", "t", "]"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"S", "[", "t", "]"}], "-", 
            RowBox[{"P", "[", "t", "]"}]}], ")"}]}]}], " ", ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.941880417995178*^9, 3.9418804272025557`*^9}, {
   3.941881116859062*^9, 3.941881244867806*^9}, {3.941881569442288*^9, 
   3.941881782402894*^9}, {3.941881829428956*^9, 3.941881887675611*^9}, {
   3.941882047751564*^9, 3.941882069965899*^9}, {3.9418823154522867`*^9, 
   3.9418823155486603`*^9}, {3.9418823508068*^9, 3.941882350894536*^9}, {
   3.9418824046933928`*^9, 3.941882404780431*^9}, {3.941882599171277*^9, 
   3.941882765476828*^9}, {3.9418830159828367`*^9, 3.941883044791977*^9}, {
   3.9418830762009087`*^9, 3.941883226265582*^9}, {3.9418833278398933`*^9, 
   3.941883346390587*^9}, {3.9418849000432787`*^9, 3.9418850467797527`*^9}, {
   3.941885107772962*^9, 3.941885198363432*^9}, {3.941885233107985*^9, 
   3.9418852584405317`*^9}, {3.9418852936458197`*^9, 3.941885311407712*^9}, {
   3.941885342039036*^9, 3.941885477232337*^9}, {3.9418856292191343`*^9, 
   3.94188564591807*^9}, {3.9418856851659193`*^9, 3.941885867772187*^9}, {
   3.9418859230295467`*^9, 3.941886015483214*^9}, {3.94232916384698*^9, 
   3.942329197241952*^9}, {3.942330806215333*^9, 3.9423308421268263`*^9}, {
   3.9423308999277487`*^9, 3.942330908328533*^9}, {3.9423310272466927`*^9, 
   3.942331032338583*^9}, {3.942331088780032*^9, 3.942331102464871*^9}, {
   3.942331173239737*^9, 3.942331244120267*^9}, {3.9423978371333647`*^9, 
   3.942397837276988*^9}, {3.942397974151523*^9, 3.9423979914398127`*^9}, {
   3.942398059771946*^9, 3.942398059945405*^9}, {3.942405632001564*^9, 
   3.942405635728118*^9}, {3.9678867768959837`*^9, 3.967886803229722*^9}, {
   3.967886889624749*^9, 3.967886938716514*^9}, {3.967886973097938*^9, 
   3.967887052408025*^9}, {3.96788708371773*^9, 3.967887413377496*^9}, {
   3.967887452310792*^9, 3.967887718318108*^9}, {3.967986249219294*^9, 
   3.967986364924127*^9}, {3.987845738473323*^9, 3.9878458648282547`*^9}, {
   3.987845908808373*^9, 3.987845914571677*^9}, {3.9878459481938553`*^9, 
   3.987845948581437*^9}, {3.9878459792844877`*^9, 3.987845984076342*^9}, {
   3.987846016724101*^9, 3.987846051665406*^9}, {3.987846092956049*^9, 
   3.987846095565425*^9}, {3.987848217305825*^9, 3.987848241121768*^9}, {
   3.9878483031794033`*^9, 3.987848306757011*^9}, {3.987849023524611*^9, 
   3.987849036928863*^9}, {3.98784911947717*^9, 3.987849469152927*^9}, {
   3.987858680253523*^9, 3.987858688492778*^9}, 3.988339612615755*^9, {
   3.9883396489737673`*^9, 3.9883396492164392`*^9}, 3.988339700021937*^9, {
   3.988339763835556*^9, 3.9883397640679398`*^9}, 3.9883398169603157`*^9, {
   3.9883398615023193`*^9, 3.988339862033453*^9}},
 CellLabel->
  "In[927]:=",ExpressionUUID->"c829c325-e161-4a86-9910-8f094b1b33d2"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Nu]SM Higgs sector (1-loop)", "Section",
 InitializationGroup->True,
 CellChangeTimes->{{3.941965797853804*^9, 3.94196583353973*^9}, {
  3.941968952417301*^9, 3.941968957444772*^9}, {3.9469800859629297`*^9, 
  3.946980095005341*^9}},ExpressionUUID->"148f5616-e044-4d8b-a287-\
cb37aa8a8082"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]H1loopDelayed", "[", 
     RowBox[{
     "f\[Lambda]_", ",", "\[Lambda]H_", " ", ",", "gy_", ",", "g2_", ",", 
      "g3_", ",", " ", "yu_", ",", "yd_", ",", "yc_", ",", "ys_", ",", "yt_", 
      ",", "yb_", ",", "  ", "ye_", ",", "y\[Nu]1_", ",", "y\[Mu]_", ",", 
      "y\[Nu]2_", ",", "y\[Tau]_", ",", "y\[Nu]3_"}], "]"}], "  ", ":=", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", " ", "f\[Lambda]"}], " ", "\[Lambda]H"}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"16", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         SuperscriptBox["\[Lambda]H", "2"]}], " ", "-", 
        RowBox[{"3", "\[Lambda]H", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gy", "2"], " ", "+", " ", 
           RowBox[{"3", 
            SuperscriptBox["g2", "2"]}]}], ")"}]}], " ", "+", " ", 
        RowBox[{"2", 
         FractionBox["3", "16"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gy", "4"], " ", "+", " ", 
           RowBox[{"2", " ", 
            SuperscriptBox["gy", "2"], " ", 
            SuperscriptBox["g2", "2"]}], " ", "+", " ", 
           RowBox[{"3", " ", 
            SuperscriptBox["g2", "4"]}]}], ")"}]}], " ", "+", " ", 
        RowBox[{"2", " ", "2", "\[Lambda]H", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["yu", "2"], "+", " ", 
              SuperscriptBox[
               RowBox[{"(", "yc", ")"}], "2"], " ", "+", " ", 
              SuperscriptBox["yt", "2"]}], ")"}]}], "+", " ", 
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["yd", "2"], " ", "+", " ", 
              SuperscriptBox["ys", "2"], " ", "+", " ", 
              SuperscriptBox["yb", "2"]}], ")"}]}], "+", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ye", "2"], " ", "+", " ", 
             SuperscriptBox["y\[Mu]", "2"], " ", "+", " ", 
             SuperscriptBox["y\[Tau]", "2"]}], ")"}], " ", "+", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["y\[Nu]1", "2"], " ", "+", " ", 
             SuperscriptBox["y\[Nu]2", "2"], " ", "+", " ", 
             SuperscriptBox["y\[Nu]3", "2"]}], ")"}]}], ")"}]}], " ", "-", 
        " ", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["yu", "4"], " ", "+", " ", 
              SuperscriptBox["yc", "4"], " ", "+", " ", 
              SuperscriptBox["yt", "4"]}], " ", ")"}]}], " ", "+", " ", 
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["yd", "4"], " ", "+", " ", 
              SuperscriptBox["ys", "4"], " ", "+", " ", 
              SuperscriptBox["yb", "4"]}], ")"}]}], " ", "+", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ye", "4"], " ", "+", " ", 
             SuperscriptBox["y\[Mu]", "4"], " ", "+", " ", 
             SuperscriptBox["y\[Tau]", "4"]}], ")"}], " ", "+", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["y\[Nu]1", "4"], " ", "+", " ", 
             SuperscriptBox["y\[Nu]2", "4"], " ", "+", " ", 
             SuperscriptBox["y\[Nu]3", "4"]}], ")"}]}], ")"}]}]}], 
       ")"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]H", "[", 
     RowBox[{
     "f\[Lambda]_", ",", "\[Lambda]H_", " ", ",", "gy_", ",", "g2_", ",", 
      "g3_", ",", " ", "yu_", ",", "yd_", ",", "yc_", ",", "ys_", ",", "yt_", 
      ",", "yb_", ",", "  ", "ye_", ",", "y\[Nu]1_", ",", "y\[Mu]_", ",", 
      "y\[Nu]2_", ",", "y\[Tau]_", ",", "y\[Nu]3_", ",", "W_", ",", "X_", ",",
       "Y_", ",", "Z_"}], "]"}], "  ", ":=", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", " ", "f\[Lambda]"}], " ", "\[Lambda]H"}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"16", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         SuperscriptBox["\[Lambda]H", "2"]}], " ", "-", 
        RowBox[{"3", "\[Lambda]H", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gy", "2"], " ", "+", " ", 
           RowBox[{"3", 
            SuperscriptBox["g2", "2"]}]}], ")"}]}], " ", "+", " ", 
        RowBox[{"2", 
         FractionBox["3", "16"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["gy", "4"], " ", "+", " ", 
           RowBox[{"2", " ", 
            SuperscriptBox["gy", "2"], " ", 
            SuperscriptBox["g2", "2"]}], " ", "+", " ", 
           RowBox[{"3", " ", 
            SuperscriptBox["g2", "4"]}]}], ")"}]}], " ", "+", " ", 
        RowBox[{"2", " ", "2", "\[Lambda]H", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["yu", "2"], "+", " ", 
              SuperscriptBox[
               RowBox[{"(", "yc", ")"}], "2"], " ", "+", " ", 
              SuperscriptBox["yt", "2"]}], ")"}]}], "+", " ", 
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["yd", "2"], " ", "+", " ", 
              SuperscriptBox["ys", "2"], " ", "+", " ", 
              SuperscriptBox["yb", "2"]}], ")"}]}], "+", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ye", "2"], " ", "+", " ", 
             SuperscriptBox["y\[Mu]", "2"], " ", "+", " ", 
             SuperscriptBox["y\[Tau]", "2"]}], ")"}], " ", "+", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["y\[Nu]1", "2"], " ", "+", " ", 
             SuperscriptBox["y\[Nu]2", "2"], " ", "+", " ", 
             SuperscriptBox["y\[Nu]3", "2"]}], ")"}]}], ")"}]}], " ", "-", 
        " ", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["yu", "4"], " ", "+", " ", 
              SuperscriptBox["yc", "4"], " ", "+", " ", 
              SuperscriptBox["yt", "4"]}], " ", ")"}]}], " ", "+", " ", 
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["yd", "4"], " ", "+", " ", 
              SuperscriptBox["ys", "4"], " ", "+", " ", 
              SuperscriptBox["yb", "4"]}], ")"}]}], " ", "+", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ye", "4"], " ", "+", " ", 
             SuperscriptBox["y\[Mu]", "4"], " ", "+", " ", 
             SuperscriptBox["y\[Tau]", "4"]}], ")"}], " ", "+", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["y\[Nu]1", "4"], " ", "+", " ", 
             SuperscriptBox["y\[Nu]2", "4"], " ", "+", " ", 
             SuperscriptBox["y\[Nu]3", "4"]}], ")"}]}], ")"}]}]}], ")"}]}], 
     "  ", "+", " ", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", 
          RowBox[{"\[Pi]", "^", "2"}]}], ")"}], "^", "2"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "312"}], 
         RowBox[{"\[Lambda]H", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"2", " ", 
         RowBox[{"\[Lambda]H", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"54", " ", 
            RowBox[{"g2", "^", "2"}]}], " ", "+", " ", 
           RowBox[{"18", " ", 
            RowBox[{"gy", "^", "2"}]}]}], ")"}]}], "+", " ", 
        RowBox[{"\[Lambda]H", "  ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["73", "8"]}], " ", 
            RowBox[{"g2", "^", "4"}]}], " ", "+", " ", 
           RowBox[{
            FractionBox["39", "4"], 
            RowBox[{"g2", "^", "2"}], 
            RowBox[{"gy", "^", "2"}]}], " ", "+", " ", 
           RowBox[{
            FractionBox["629", "24"], 
            RowBox[{"gy", "^", "4"}]}]}], ")"}]}], "+", " ", 
        RowBox[{
         FractionBox["305", "16"], 
         RowBox[{"g2", "^", "6"}]}], " ", "-", " ", 
        RowBox[{
         FractionBox["289", "48"], 
         RowBox[{"g2", "^", "4"}], 
         RowBox[{"gy", "^", "2"}]}], " ", "-", " ", 
        RowBox[{
         FractionBox["559", "48"], 
         RowBox[{"g2", "^", "2"}], " ", 
         RowBox[{"gy", "^", "4"}]}], " ", "-", 
        RowBox[{
         FractionBox["379", "48"], 
         RowBox[{"gy", "^", "6"}]}], " ", "-", 
        RowBox[{"31", " ", 
         RowBox[{"g3", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"yu", "^", "4"}], " ", "+", " ", 
           RowBox[{"yc", "^", "4"}], " ", "+", " ", 
           RowBox[{"yt", "^", "4"}], " ", "+", " ", 
           RowBox[{"yd", "^", "4"}], " ", "+", " ", 
           RowBox[{"ys", "^", "4"}], " ", "+", " ", 
           RowBox[{"yb", "^", "4"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"gy", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["8", "3"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"yu", "^", "4"}], " ", "+", " ", 
              RowBox[{"yc", "^", "4"}], " ", "+", " ", 
              RowBox[{"yt", "^", "4"}]}], " ", ")"}]}], " ", "-", " ", 
           RowBox[{
            FractionBox["4", "3"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"yd", "^", "4"}], " ", "+", " ", 
              RowBox[{"ys", "^", "4"}], " ", "+", " ", 
              RowBox[{"yb", "^", "4"}]}], ")"}]}], " ", "+", " ", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ye", "^", "4"}], " ", "+", " ", 
              RowBox[{"y\[Mu]", "^", "4"}], " ", "+", " ", 
              RowBox[{"y\[Tau]", "^", "4"}]}], ")"}]}]}], " ", ")"}]}], "-", 
        RowBox[{
         FractionBox["3", "4"], 
         RowBox[{"g2", "^", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"yu", "^", "2"}], " ", "+", " ", 
              RowBox[{"yc", "^", "2"}], " ", "+", " ", 
              RowBox[{"yt", "^", "2"}]}], ")"}]}], " ", "+", 
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"yd", "^", "2"}], " ", "+", " ", 
              RowBox[{"ys", "^", "2"}], " ", "+", " ", 
              RowBox[{"yb", "^", "2"}]}], ")"}]}], " ", "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ye", "^", "2"}], " ", "+", " ", 
             RowBox[{"y\[Mu]", "^", "2"}], " ", "+", " ", 
             RowBox[{"y\[Tau]", "^", "2"}]}], ")"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"gy", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["21", "2"], 
               RowBox[{"g2", "^", "2"}]}], " ", "-", " ", 
              RowBox[{
               FractionBox["19", "4"], 
               RowBox[{"gy", "^", "2"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"yu", "^", "2"}], " ", "+", " ", 
              RowBox[{"yc", "^", "2"}], " ", "+", " ", 
              RowBox[{"yt", "^", "2"}]}], " ", ")"}]}], "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["9", "2"], 
               RowBox[{"g2", "^", "2"}]}], " ", "+", " ", 
              RowBox[{
               FractionBox["5", "4"], 
               RowBox[{"gy", "^", "2"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"yd", "^", "2"}], " ", "+", " ", 
              RowBox[{"ys", "^", "2"}], " ", "+", " ", 
              RowBox[{"yb", "^", "2"}]}], ")"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["11", "2"], 
               RowBox[{"g2", "^", "2"}]}], " ", "-", " ", 
              RowBox[{
               FractionBox["25", "4"], 
               RowBox[{"gy", "^", "2"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ye", "^", "2"}], " ", "+", " ", 
              RowBox[{"y\[Mu]", "^", "2"}], " ", "+", " ", 
              RowBox[{"y\[Tau]", "^", "2"}]}], ")"}]}]}], ")"}]}], " ", "+", 
        "  ", 
        RowBox[{"\[Lambda]H", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["85", "6"], 
               RowBox[{"gy", "^", "2"}]}], " ", "+", " ", 
              RowBox[{
               FractionBox["45", "2"], 
               RowBox[{"g2", "^", "2"}]}], " ", "+", " ", 
              RowBox[{"80", " ", 
               RowBox[{"g3", "^", "2"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"yu", "^", "2"}], " ", "+", " ", 
              RowBox[{"yc", "^", "2"}], " ", "+", " ", 
              RowBox[{"yt", "^", "2"}]}], " ", ")"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["25", "6"], 
               RowBox[{"gy", "^", "2"}]}], " ", "+", " ", 
              RowBox[{
               FractionBox["45", "2"], 
               RowBox[{"g2", "^", "2"}]}], " ", "+", " ", 
              RowBox[{"80", " ", 
               RowBox[{"g3", "^", "2"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"yd", "^", "2"}], " ", "+", " ", 
              RowBox[{"ys", "^", "2"}], " ", "+", " ", 
              RowBox[{"yb", "^", "2"}]}], ")"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["25", "2"], 
               RowBox[{"gy", "^", "2"}]}], " ", "+", " ", 
              RowBox[{
               FractionBox["15", "2"], 
               RowBox[{"g2", "^", "2"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ye", "^", "2"}], " ", "+", " ", 
              RowBox[{"y\[Mu]", "^", "2"}], " ", "+", " ", 
              RowBox[{"y\[Tau]", "^", "2"}]}], ")"}]}]}], ")"}]}], "  ", "-", 
        
        RowBox[{"2", " ", "24", " ", 
         RowBox[{"\[Lambda]H", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"yu", "^", "2"}], " ", "+", " ", 
              RowBox[{"yc", "^", "2"}], " ", "+", " ", 
              RowBox[{"yt", "^", "2"}]}], ")"}]}], " ", "+", 
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"yd", "^", "2"}], " ", "+", " ", 
              RowBox[{"ys", "^", "2"}], " ", "+", " ", 
              RowBox[{"yb", "^", "2"}]}], ")"}]}], " ", "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ye", "^", "2"}], " ", "+", " ", 
             RowBox[{"y\[Mu]", "^", "2"}], " ", "+", " ", 
             RowBox[{"y\[Tau]", "^", "2"}]}], ")"}]}], " ", ")"}]}], "-", 
        RowBox[{"\[Lambda]H", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"yu", "^", "4"}], " ", "+", " ", 
              RowBox[{"yc", "^", "4"}], " ", "+", " ", 
              RowBox[{"yt", "^", "4"}]}], ")"}]}], " ", "+", " ", 
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"yd", "^", "4"}], " ", "+", " ", 
              RowBox[{"ys", "^", "4"}], " ", "+", " ", 
              RowBox[{"yb", "^", "4"}]}], ")"}]}], " ", "+", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ye", "^", "4"}], " ", "+", " ", 
             RowBox[{"y\[Mu]", "^", "4"}], " ", "+", " ", 
             RowBox[{"y\[Tau]", "^", "4"}]}], ")"}]}], ")"}]}], 
        RowBox[{"(*", 
         RowBox[{"mixing", " ", "term"}], "*)"}], "-", 
        RowBox[{"42", " ", "\[Lambda]H", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"yu", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"X", " ", 
               RowBox[{"yd", "^", "2"}]}], " ", "+", " ", 
              RowBox[{"Y", " ", 
               RowBox[{"ys", "^", "2"}]}], " ", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", " ", "-", " ", "X", " ", "-", " ", "Y"}], ")"}], 
               
               RowBox[{"yb", "^", "2"}]}]}], ")"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"yc", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Z", " ", 
               RowBox[{"yd", "^", "2"}]}], " ", "+", " ", 
              RowBox[{"W", " ", 
               RowBox[{"ys", "^", "2"}]}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "W", " ", "-", "Z"}], ")"}], 
               RowBox[{"yb", "^", "2"}]}]}], ")"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"yt", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "X", "-", "Z"}], ")"}], 
               RowBox[{"yd", "^", "2"}]}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "Y", " ", "-", " ", "W"}], ")"}], 
               RowBox[{"ys", "^", "2"}]}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                "X", "+", " ", "Y", " ", "+", " ", "Z", "+", " ", "W", " ", "-",
                  "1"}], " ", ")"}], 
               RowBox[{"yb", "^", "2"}]}]}], ")"}]}]}], ")"}]}], " ", "+", 
        " ", 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"yu", "^", "6"}], " ", "+", " ", 
              RowBox[{"yc", "^", "6"}], " ", "+", " ", 
              RowBox[{"yt", "^", "6"}]}], ")"}]}], " ", "+", " ", 
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"yd", "^", "6"}], " ", "+", " ", 
              RowBox[{"ys", "^", "6"}], " ", "+", " ", 
              RowBox[{"yb", "^", "6"}]}], ")"}]}], " ", "+", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ye", "^", "6"}], " ", "+", " ", 
             RowBox[{"y\[Mu]", "^", "6"}], " ", "+", " ", 
             RowBox[{"y\[Tau]", "^", "6"}]}], ")"}]}], ")"}]}], " ", 
        RowBox[{"(*", 
         RowBox[{"mixing", " ", "term"}], "*)"}], " ", "-", 
        RowBox[{"6", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"yu", "^", "4"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"X", " ", 
                 RowBox[{"yd", "^", "2"}]}], " ", "+", " ", 
                RowBox[{"Y", " ", 
                 RowBox[{"ys", "^", "2"}]}], " ", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", " ", "-", " ", "X", " ", "-", " ", "Y"}], 
                  ")"}], 
                 RowBox[{"yb", "^", "2"}]}]}], ")"}]}], " ", "+", " ", 
             RowBox[{
              RowBox[{"yc", "^", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Z", " ", 
                 RowBox[{"yd", "^", "2"}]}], " ", "+", " ", 
                RowBox[{"W", " ", 
                 RowBox[{"ys", "^", "2"}]}], " ", "+", " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "W", " ", "-", "Z"}], ")"}], 
                 RowBox[{"yb", "^", "2"}]}]}], ")"}]}], " ", "+", " ", 
             RowBox[{
              RowBox[{"yt", "^", "4"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "X", "-", "Z"}], ")"}], 
                 RowBox[{"yd", "^", "2"}]}], " ", "+", " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "Y", " ", "-", " ", "W"}], ")"}], 
                 RowBox[{"ys", "^", "2"}]}], " ", "+", " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                  "X", " ", "+", " ", "Y", " ", "+", " ", "Z", " ", "+", " ", 
                   "W", " ", "-", "1"}], " ", ")"}], 
                 RowBox[{"yb", "^", "2"}]}]}], ")"}]}]}], ")"}], "+", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"yu", "^", "2"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"X", " ", 
                 RowBox[{"yd", "^", "4"}]}], " ", "+", " ", 
                RowBox[{"Y", "  ", 
                 RowBox[{"ys", "^", "4"}]}], " ", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", " ", "-", " ", "X", " ", "-", " ", "Y"}], 
                  ")"}], 
                 RowBox[{"yb", "^", "4"}]}]}], ")"}]}], " ", "+", " ", 
             RowBox[{
              RowBox[{"yc", "^", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Z", " ", 
                 RowBox[{"yd", "^", "4"}]}], " ", "+", " ", 
                RowBox[{"W", " ", 
                 RowBox[{"ys", "^", "4"}]}], " ", "+", " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "W", " ", "-", "Z"}], ")"}], 
                 RowBox[{"yb", "^", "4"}]}]}], ")"}]}], " ", "+", " ", 
             RowBox[{
              RowBox[{"yt", "^", "2"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "X", "-", "Z"}], ")"}], 
                 RowBox[{"yd", "^", "4"}]}], " ", "+", " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "Y", " ", "-", " ", "W"}], ")"}], 
                 RowBox[{"ys", "^", "4"}]}], " ", "+", " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                  "X", " ", "+", " ", "Y", " ", "+", " ", "Z", " ", "+", " ", 
                   "W", " ", "-", "1"}], " ", ")"}], 
                 RowBox[{"yb", "^", "4"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], 
       " ", ")"}]}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{
     "loop", " ", "correction", " ", "of", " ", "the", " ", "Higgs", " ", 
      "quartic", " ", "coupling", " ", "with", " ", "neutrino"}], "-", 
     "Yukawas"}], ",", " ", 
    RowBox[{"agreement", " ", "with", " ", "Butazzo", " ", 
     RowBox[{"et", ".", " ", "al", ".", " ", "`14"}], " ", "and", " ", 
     "Wetterich"}], ",", " ", 
    RowBox[{"Shaposhnikov", " ", "`10"}]}], "*)"}], 
  RowBox[{
   RowBox[{"\[Beta]H1loop", " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"24", 
       SuperscriptBox[
        RowBox[{"\[Lambda]H", "[", "t", "]"}], "2"]}], " ", "-", 
      RowBox[{"3", 
       RowBox[{"\[Lambda]H", "[", "t", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gy", "[", "t", "]"}], "2"], " ", "+", " ", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"g2", "[", "t", "]"}], "2"]}]}], ")"}]}], " ", "+", 
      RowBox[{"2", 
       FractionBox["3", "16"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gy", "[", "t", "]"}], "4"], " ", "+", " ", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"gy", "[", "t", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"g2", "[", "t", "]"}], "2"]}], " ", "+", " ", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"g2", "[", "t", "]"}], "4"]}]}], ")"}]}], "  ", "+", " ", 
      RowBox[{"2", " ", "2", 
       RowBox[{"\[Lambda]H", "[", "t", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"yu", "[", "t", "]"}], "2"], "+", " ", 
            SuperscriptBox[
             RowBox[{"yc", "[", "t", "]"}], "2"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}]}], "+", " ", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"yd", "[", "t", "]"}], "2"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"ys", "[", "t", "]"}], "2"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"yb", "[", "t", "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ye", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Mu]", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], ")"}], " ", "+", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"y\[Nu]1", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Nu]2", "[", "t", "]"}], "2"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Nu]3", "[", "t", "]"}], "2"]}], ")"}]}], ")"}]}], " ",
       "-", " ", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"yu", "[", "t", "]"}], "4"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"yc", "[", "t", "]"}], "4"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"yt", "[", "t", "]"}], "4"]}], " ", ")"}]}], " ", "+", 
         " ", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"yd", "[", "t", "]"}], "4"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"ys", "[", "t", "]"}], "4"], " ", "+", " ", 
            SuperscriptBox[
             RowBox[{"yb", "[", "t", "]"}], "4"]}], ")"}]}], " ", "+", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ye", "[", "t", "]"}], "4"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Mu]", "[", "t", "]"}], "4"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Tau]", "[", "t", "]"}], "4"]}], ")"}], " ", "+", " ", 
         
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"y\[Nu]1", "[", "t", "]"}], "4"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Nu]2", "[", "t", "]"}], "4"], " ", "+", " ", 
           SuperscriptBox[
            RowBox[{"y\[Nu]3", "[", "t", "]"}], "4"]}], ")"}]}], ")"}]}]}], "//",
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]Hflowing1loop", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "-", 
        RowBox[{"Log", "[", 
         RowBox[{"10", "^", 
          RowBox[{"(", "19", ")"}]}], "]"}]}], "]"}]}], " ", "f\[Lambda]", " ", 
     RowBox[{"\[Lambda]H", "[", "t", "]"}]}], " ", "+", 
    FractionBox["\[Beta]H1loop", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]"}], ")"}], "^", "2"}]]}]}], "  ", 
  ";"}], "\[IndentingNewLine]"}], "Input",
 InitializationGroup->True,
 CellChangeTimes->{
  3.941965851118067*^9, {3.941965897495493*^9, 3.941965933603759*^9}, {
   3.941965972972664*^9, 3.9419659751311274`*^9}, {3.941966006037781*^9, 
   3.941966054242103*^9}, {3.941966121739501*^9, 3.941966145284279*^9}, {
   3.941966252030151*^9, 3.941966375245309*^9}, {3.9419687849221*^9, 
   3.941968793258628*^9}, {3.941968842410118*^9, 3.941968937354189*^9}, {
   3.9419690466537437`*^9, 3.9419690693840513`*^9}, {3.941969195290122*^9, 
   3.9419693031726418`*^9}, {3.94239783728097*^9, 3.942397837284886*^9}, {
   3.942397974297984*^9, 3.942397991445162*^9}, {3.942398059946927*^9, 
   3.9423980599505653`*^9}, {3.94396474406579*^9, 3.9439647641952868`*^9}, 
   3.943964797241501*^9, {3.945765882698539*^9, 3.945765993185095*^9}, {
   3.945766684108238*^9, 3.945766703850534*^9}, {3.94811630741467*^9, 
   3.948116310588105*^9}, {3.948116389631001*^9, 3.9481164645558662`*^9}, {
   3.9481164996272917`*^9, 3.948116510375147*^9}, {3.948116600773877*^9, 
   3.9481166944018373`*^9}, {3.948120315164116*^9, 3.9481203253120117`*^9}, {
   3.948171035680928*^9, 3.9481710726073923`*^9}, {3.948171103322338*^9, 
   3.948171160976986*^9}, {3.948171419232499*^9, 3.948171435969192*^9}, {
   3.948171591521147*^9, 3.9481715995656433`*^9}, {3.9481722343239*^9, 
   3.948172238497635*^9}, {3.9481726850590897`*^9, 3.9481726897325172`*^9}, {
   3.9482714554921627`*^9, 3.948271645902259*^9}, {3.948271678625519*^9, 
   3.94827169445357*^9}, {3.948271767366439*^9, 3.948271852766575*^9}, {
   3.9482718947341967`*^9, 3.948271928505083*^9}, {3.9482720846591578`*^9, 
   3.948272089701213*^9}, {3.948272191652314*^9, 3.948272258990548*^9}, {
   3.9482722944935503`*^9, 3.948272468981142*^9}, {3.9482725481246567`*^9, 
   3.9482726726981792`*^9}, {3.948272781107691*^9, 3.948273117385133*^9}, {
   3.948273148391926*^9, 3.9482733787994413`*^9}, {3.948273457708869*^9, 
   3.948273582814184*^9}, {3.948273622797649*^9, 3.948273672715616*^9}, {
   3.9482751807834883`*^9, 3.9482754019093943`*^9}, {3.948275534117444*^9, 
   3.9482756085493*^9}, 3.948275646710135*^9, 3.948275798090658*^9, {
   3.9482759759296827`*^9, 3.94827597639426*^9}, {3.948276184370989*^9, 
   3.948276222759704*^9}, {3.951464632566155*^9, 3.9514646360920877`*^9}, {
   3.951464792477921*^9, 3.95146479516848*^9}, {3.951464833007804*^9, 
   3.9514648332100363`*^9}, {3.951464942172843*^9, 3.951464961538044*^9}, {
   3.95146499967698*^9, 3.9514650498815527`*^9}, {3.9514650799933977`*^9, 
   3.951465080361487*^9}, {3.951465125922348*^9, 3.9514651260164824`*^9}, {
   3.951465168841103*^9, 3.9514651879941874`*^9}, {3.951465315929717*^9, 
   3.9514653371773567`*^9}, {3.9514653948412037`*^9, 
   3.9514653967110786`*^9}, {3.951465436527377*^9, 3.951465436969696*^9}, {
   3.951465537081719*^9, 3.951465537415059*^9}, {3.9514656298883667`*^9, 
   3.951465632321558*^9}, {3.9514657117257643`*^9, 3.951465712390613*^9}, {
   3.951465764769651*^9, 3.951465765988159*^9}, {3.951466093537594*^9, 
   3.9514661175587263`*^9}, {3.951469992822596*^9, 3.9514700061262093`*^9}, {
   3.951470267252509*^9, 3.9514702936953163`*^9}, {3.951470377111581*^9, 
   3.951470400469743*^9}, {3.951544439570715*^9, 3.9515444447132072`*^9}, {
   3.951546596008572*^9, 3.95154659652137*^9}, {3.951553181737692*^9, 
   3.9515531823132067`*^9}, {3.9515532331294193`*^9, 3.951553250913513*^9}, {
   3.951553453335636*^9, 3.951553470421171*^9}, {3.951553542079369*^9, 
   3.951553564572501*^9}, {3.951553639850719*^9, 3.951553727535307*^9}, {
   3.95155382796669*^9, 3.9515538405492077`*^9}, {3.951553990991544*^9, 
   3.951553992344212*^9}, {3.95155410545863*^9, 3.951554111609614*^9}, {
   3.951554169340928*^9, 3.9515541927323503`*^9}, {3.951554223046995*^9, 
   3.951554234155525*^9}, {3.951554291049819*^9, 3.9515542913920116`*^9}, {
   3.9515543603842573`*^9, 3.9515543882109823`*^9}, {3.951554456437677*^9, 
   3.951554559805913*^9}, {3.951554602157467*^9, 3.9515546637157993`*^9}, {
   3.951554708005831*^9, 3.951554708130052*^9}, {3.9515547547895613`*^9, 
   3.951554769898964*^9}, {3.9515548129885283`*^9, 3.951554825776087*^9}, {
   3.951554905405686*^9, 3.9515549578799257`*^9}, {3.951554988888198*^9, 
   3.9515550293203993`*^9}, {3.951555073367372*^9, 3.9515550741363697`*^9}, {
   3.951555613414796*^9, 3.951556047379921*^9}, 3.951560675508971*^9, {
   3.951828308284663*^9, 3.951828330642479*^9}, {3.951828398868862*^9, 
   3.9518284003130836`*^9}, {3.960458579516951*^9, 3.960458586869872*^9}, {
   3.9604586237508507`*^9, 3.9604586470423737`*^9}, {3.960459227101066*^9, 
   3.960459235417342*^9}, {3.960466243013667*^9, 3.960466967067059*^9}, 
   3.9604682142549953`*^9, {3.960468451927236*^9, 3.960468469446447*^9}, {
   3.9614143279995947`*^9, 3.9614143390011177`*^9}},
 CellLabel->
  "In[931]:=",ExpressionUUID->"55ad67e9-8fbe-4f56-8272-3c0bcfe075a5"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["RG Solvers", "Chapter",
 CellChangeTimes->{{3.961413876660233*^9, 
  3.96141390171526*^9}},ExpressionUUID->"d7d81d21-0861-426f-8fe9-\
26080d1a1128"],

Cell[CellGroupData[{

Cell["Analytic Gauge Sol.", "Section",
 CellChangeTimes->{{3.958811748491054*^9, 
  3.9588117644734793`*^9}},ExpressionUUID->"61f9e8be-d29b-4d8c-91a4-\
9ab054161901"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"analytical", " ", "expression"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Fg2", " ", "=", 
     RowBox[{"9749", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "6"}], ")"}]}]}]}], ";"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"From", " ", 
     RowBox[{
      RowBox[{"shooting", "!!"}], "!"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmin", " ", "=", " ", 
     RowBox[{"Log", "[", "171", "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gyfixed2", " ", "=", " ", 
     RowBox[{"4", " ", "Pi", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        FractionBox["6", "41"], " ", "Fg2"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolgyHigh", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"DSolve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"gy", "[", "t", "]"}], ",", "t"}], "]"}], "==", " ", 
             "\[Beta]gyFlowing"}], " ", ",", 
            RowBox[{
             RowBox[{"gy", "[", "100000", "]"}], " ", "==", "  ", 
             "gyfixed2"}]}], "}"}], ",", 
          RowBox[{"gy", "[", "t", "]"}], ",", "t"}], "]"}], "//", 
        "FullSimplify"}], ")"}], "/.", 
      RowBox[{"fg", "->", "Fg2"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gyplanck", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"gy", "[", "t", "]"}], "/.", 
          RowBox[{"SolgyHigh", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", 
        RowBox[{"t", "->", 
         RowBox[{"Log", "[", 
          RowBox[{"10", "^", "19"}], "]"}]}]}], ")"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolgyLow", " ", "=", " ", 
     RowBox[{
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"gy", "[", "t", "]"}], ",", "t"}], "]"}], "==", " ", 
            RowBox[{"+", "\[Beta]gyFlowing"}]}], " ", "/.", 
           RowBox[{"fg", "->", "0"}]}], ",", 
          RowBox[{
           RowBox[{"gy", "[", 
            RowBox[{"Log", "[", 
             RowBox[{"10", "^", "19"}], "]"}], "]"}], " ", "==", " ", 
           "gyplanck"}]}], 
         RowBox[{"(*", 
          RowBox[{"35802590042", "/", "100000000000"}], "*)"}], 
         RowBox[{"(*", 
          RowBox[{
          "fixed", " ", "to", " ", "experiment", " ", "and", " ", "calculate",
            " ", "the", " ", "Fg", " ", "value", " ", "for", " ", "an", " ", 
           "a", " ", "safe", " ", "trajectory"}], "*)"}], "}"}], ",", 
        RowBox[{"gy", "[", "t", "]"}], ",", "t"}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gyflowing", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         RowBox[{"-", "t"}], "+", 
         RowBox[{"Log", "[", 
          RowBox[{"10", "^", "19"}], "]"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"gy", "[", "t", "]"}], "/.", "SolgyLow"}], ")"}]}], " ", "+",
       " ", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"t", "-", 
         RowBox[{"Log", "[", 
          RowBox[{"10", "^", "19"}], "]"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"gy", "[", "t", "]"}], "/.", "SolgyHigh"}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solg2Low", "=", " ", 
     RowBox[{
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g2", "[", "t", "]"}], ",", "t"}], "]"}], "==", 
            "\[Beta]g2Flowing"}], "/.", 
           RowBox[{"{", 
            RowBox[{"fg", "->", "0"}], "}"}]}], " ", ",", 
          RowBox[{
           RowBox[{"g2", "[", "tmin", "]"}], " ", "==", 
           RowBox[{"64765", " ", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "5"}], ")"}]}]}]}]}], 
         RowBox[{"(*", 
          RowBox[{
          "fixed", " ", "to", " ", "experiment", " ", "and", " ", "calculate",
            " ", "the", " ", "Fg", " ", "value", " ", "for", " ", "an", " ", 
           "a", " ", "safe", " ", "trajectory"}], "*)"}], "}"}], ",", 
        RowBox[{"g2", "[", "t", "]"}], ",", "t"}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g2planck", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g2", "[", "t", "]"}], "/.", 
          RowBox[{"Solg2Low", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", 
        RowBox[{"t", "->", 
         RowBox[{"Log", "[", 
          RowBox[{"10", "^", "19"}], "]"}]}]}], ")"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solg2High", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"DSolve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"g2", "[", "t", "]"}], ",", "t"}], "]"}], "==", " ", 
             "\[Beta]g2Flowing"}], " ", ",", 
            RowBox[{
             RowBox[{"g2", "[", 
              RowBox[{"Log", "[", 
               RowBox[{"10", "^", 
                RowBox[{"(", "19", ")"}]}], "]"}], "]"}], " ", "==", "  ", 
             "g2planck"}]}], "}"}], ",", 
          RowBox[{"g2", "[", "t", "]"}], ",", "t"}], "]"}], "//", 
        "FullSimplify"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"fg", "->", "Fg2"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g2flowing", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         RowBox[{"-", "t"}], "+", 
         RowBox[{"Log", "[", 
          RowBox[{"10", "^", "19"}], "]"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g2", "[", "t", "]"}], "/.", "Solg2Low"}], ")"}]}], " ", "+",
       " ", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"t", "-", 
         RowBox[{"Log", "[", 
          RowBox[{"10", "^", "19"}], "]"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g2", "[", "t", "]"}], "/.", "Solg2High"}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solg3Low", "=", 
     RowBox[{
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g3", "[", "t", "]"}], ",", "t"}], "]"}], " ", "==", 
            "\[Beta]g3Flowing"}], "/.", 
           RowBox[{"fg", "->", "0"}]}], ",", 
          RowBox[{
           RowBox[{"g3", "[", "tmin", "]"}], "==", 
           RowBox[{"11618", " ", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "4"}], ")"}]}]}]}]}], 
         RowBox[{"(*", 
          RowBox[{"fixed", " ", "to", " ", "experiment"}], "*)"}], 
         RowBox[{"(*", 
          RowBox[{
          "fixed", " ", "to", " ", "experiment", " ", "and", " ", "calculate",
            " ", "the", " ", "Fg", " ", "value", " ", "for", " ", "an", " ", 
           "a", " ", "safe", " ", "trajectory"}], "*)"}], "}"}], ",", 
        RowBox[{"g3", "[", "t", "]"}], ",", "t"}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g3planck", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g3", "[", "t", "]"}], "/.", 
          RowBox[{"Solg3Low", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", 
        RowBox[{"t", "->", 
         RowBox[{"Log", "[", 
          RowBox[{"10", "^", "19"}], "]"}]}]}], ")"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solg3High", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"DSolve", "[", 
          RowBox[{
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g3", "[", "t", "]"}], ",", "t"}], "]"}], " ", "==", 
              " ", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "  ", "fg"}], " ", 
                RowBox[{"g3", "[", "t", "]"}]}], " ", "-", 
               RowBox[{"7", 
                FractionBox[
                 RowBox[{
                  RowBox[{"g3", "[", "t", "]"}], "^", "3"}], 
                 RowBox[{"16", " ", 
                  SuperscriptBox["Pi", "2"]}]]}]}]}], ",", 
             RowBox[{
              RowBox[{"g3", "[", 
               RowBox[{"Log", "[", 
                RowBox[{"10", "^", 
                 RowBox[{"(", "19", ")"}]}], "]"}], "]"}], "==", 
              "g3planck"}]}], 
            RowBox[{"(*", 
             RowBox[{"fixed", " ", "to", " ", "experiment"}], "*)"}], "}"}], ",", 
           RowBox[{"g3", "[", "t", "]"}], ",", "t"}], "]"}], "//", 
         "FullSimplify"}], ")"}], "/.", 
       RowBox[{"fg", "->", "Fg2"}]}], "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g3flowing", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         RowBox[{"-", "t"}], "+", 
         RowBox[{"Log", "[", 
          RowBox[{"10", "^", "19"}], "]"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g3", "[", "t", "]"}], "/.", "Solg3Low"}], ")"}]}], " ", "+",
       " ", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"t", "-", 
         RowBox[{"Log", "[", 
          RowBox[{"10", "^", "19"}], "]"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g3", "[", "t", "]"}], "/.", "Solg3High"}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.958811766448998*^9, 3.95881178215664*^9}, {
   3.9588118194317617`*^9, 3.958811824345106*^9}, {3.958811892853888*^9, 
   3.958811895365752*^9}, {3.958812301511264*^9, 3.958812344872714*^9}, {
   3.9588123923028183`*^9, 3.958812392615608*^9}, {3.959161826083749*^9, 
   3.959161886753437*^9}, {3.9614173914132032`*^9, 3.961417400152623*^9}, {
   3.961417501879178*^9, 3.961417503460877*^9}, {3.961417667641214*^9, 
   3.961417669991836*^9}, 3.961417756691889*^9, {3.961417904387834*^9, 
   3.961417907159487*^9}, {3.961477802622711*^9, 3.961477806756402*^9}, {
   3.961483589373436*^9, 3.9614835899990797`*^9}, {3.961483790889031*^9, 
   3.961483790935567*^9}, {3.961483834583968*^9, 3.961483834788365*^9}, {
   3.961484034036653*^9, 3.961484035656654*^9}, {3.9614842346499367`*^9, 
   3.96148423482156*^9}, {3.961484330634911*^9, 3.9614843416753607`*^9}, {
   3.961484424792632*^9, 3.961484430542948*^9}, {3.961484509090748*^9, 
   3.961484509169046*^9}, {3.9614846430135717`*^9, 3.961484651828804*^9}, {
   3.961484943987359*^9, 3.961484944032928*^9}, {3.9614850504862833`*^9, 
   3.9614850505844107`*^9}, {3.961485350555929*^9, 3.961485369912558*^9}, {
   3.961485741009095*^9, 3.96148576361665*^9}, {3.961486051619272*^9, 
   3.961486051662607*^9}, {3.9614862082684593`*^9, 3.9614862083834*^9}, {
   3.961486255680451*^9, 3.961486255727065*^9}, {3.961486473545177*^9, 
   3.961486475791703*^9}, {3.96148669210431*^9, 3.961486694273244*^9}, {
   3.9614868303201313`*^9, 3.96148684759241*^9}, {3.9614870428862267`*^9, 
   3.961487062065102*^9}, {3.9614871601088753`*^9, 3.961487162688182*^9}, {
   3.961487671097349*^9, 3.961487672781828*^9}, {3.961487817812997*^9, 
   3.961487818558037*^9}, {3.961487921374886*^9, 3.961487921687446*^9}, {
   3.961487991409752*^9, 3.961488004742577*^9}, {3.961488116668727*^9, 
   3.961488218458584*^9}, {3.961490497115809*^9, 3.961490497295971*^9}, {
   3.962198039081505*^9, 3.9621980424421864`*^9}, {3.962198349743835*^9, 
   3.9621983525650587`*^9}, {3.962198794303666*^9, 3.962198796823442*^9}},
 CellLabel->
  "In[935]:=",ExpressionUUID->"58d67545-75f6-4b13-be21-a0380d7f9475"],

Cell[CellGroupData[{

Cell["Higgs Fixed point", "Subsection",
 CellChangeTimes->{{3.988342027740446*^9, 
  3.988342041382448*^9}},ExpressionUUID->"10c0a482-0b74-4c14-9fb3-\
b51b7e94808a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"solregionUV", " ", "=", " ", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Beta]H1loopDelayed", "[", 
            RowBox[{
            "f\[Lambda]", ",", "\[Lambda]H", " ", ",", "gy", ",", "0", ",", 
             "0", ",", " ", "0", ",", "0", ",", "0", ",", "0", ",", "yt", ",",
              "yb", ",", " ", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"gy", "->", 
              RowBox[{"4", "\[Pi]", " ", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"6", " ", 
                 RowBox[{"fg", "/", "41"}]}], "]"}]}]}], ",", 
             RowBox[{"yt", "->", "0"}]}], "}"}]}], ")"}], " ", "==", " ", 
         "0"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Beta]yb", "[", 
             RowBox[{
             "fy", ",", "gy", ",", "0", ",", "0", ",", " ", "0", ",", "0", ",",
               "0", ",", "0", ",", "yt", ",", "yb", ",", " ", "W", ",", "X", ",",
               "Y", ",", "Z", ",", " ", "0", ",", "0", ",", "0", ",", "0", ",",
               "0", ",", "0"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"gy", "->", 
               RowBox[{"4", "\[Pi]", " ", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"6", " ", 
                  RowBox[{"fg", "/", "41"}]}], "]"}]}]}], ",", 
              RowBox[{"yt", "->", "0"}], ",", 
              RowBox[{"W", "->", 
               RowBox[{"1", "-", "Z"}]}], " ", ",", 
              RowBox[{"X", "->", "0"}], ",", 
              RowBox[{"Y", "->", "0"}]}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{"Z", "->", 
             RowBox[{"705", "/", "1000"}]}], "}"}]}], " ", ")"}], "==", 
         "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]H", ",", "yb"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F\[Lambda]exp", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", "531"}], "/", "10000"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]H", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"solregionUV", " ", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"fg", "->", " ", "Fg2"}], ",", 
          RowBox[{"fy", "->", " ", "Fy2"}], ",", 
          RowBox[{"f\[Lambda]", "->", "F\[Lambda]exp"}]}], "}"}]}], ")"}], "[", 
      RowBox[{"[", "5", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "N"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"solIRattractiveI", "=", " ", 
    RowBox[{"\[Lambda]H", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"solregionUV", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"fg", "->", " ", "Fg2"}], ",", 
           RowBox[{"fy", "->", " ", "Fy2"}], ",", 
           RowBox[{"f\[Lambda]", "->", "F\[Lambda]exp"}]}], "}"}]}], ")"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"-", "0.3235318532620567`"}]}], "Input",
 CellChangeTimes->{{3.988342027740446*^9, 3.988342035246174*^9}},
 CellLabel->
  "In[950]:=",ExpressionUUID->"b45981b3-630e-4091-a05d-22f9d77261ee"],

Cell[BoxData[
 RowBox[{"0.02674689539590612`", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "6.199834`"}], "-", 
    RowBox[{"328.`", " ", "Fy2"}], "-", 
    RowBox[{"1.`", " ", 
     SqrtBox[
      RowBox[{"37.481428865492`", "\[VeryThinSpace]", "+", 
       RowBox[{"4578.718624`", " ", "Fy2"}], "+", 
       RowBox[{"537920.`", " ", 
        SuperscriptBox["Fy2", "2"]}]}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.988342051497869*^9, 3.998716756985436*^9, 
  3.999091203075242*^9, 3.9993126663748407`*^9, 4.000553133428784*^9},
 CellLabel->
  "Out[952]=",ExpressionUUID->"b8881e82-e66b-4844-85ec-d3aa983f30c6"],

Cell[BoxData[
 RowBox[{"-", "0.3235318532620567`"}]], "Output",
 CellChangeTimes->{3.988342051497869*^9, 3.998716756985436*^9, 
  3.999091203075242*^9, 3.9993126663748407`*^9, 4.0005531334525547`*^9},
 CellLabel->
  "Out[954]=",ExpressionUUID->"83daa118-ca8a-4d00-9145-c74873fd4d1b"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Yukawa Solver", "Section",
 CellChangeTimes->{{3.958814269704925*^9, 
  3.958814283313855*^9}},ExpressionUUID->"569ffed7-dbc5-4b55-864e-\
2d52e22e11d3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"betaYukawalist", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "\[Beta]yuFlowing", ",", "\[Beta]ydFlowing", ",", "\[Beta]ycFlowing", ",",
       "\[Beta]ysFlowing", ",", "\[Beta]ytFlowing", ",", "\[Beta]ybFlowing", ",",
       "\[Beta]yeFlowing", ",", "\[Beta]y\[Nu]1Flowing", ",", 
      "\[Beta]y\[Mu]Flowing", ",", "\[Beta]y\[Nu]2Flowing", ",", 
      "\[Beta]y\[Tau]Flowing", ",", "\[Beta]y\[Nu]3Flowing", ",", 
      "\[Beta]WFlowing", ",", "\[Beta]XFlowing", ",", "\[Beta]YFlowing", ",", 
      "\[Beta]ZFlowing", ",", "\[Beta]PFlowing", ",", "\[Beta]MFlowing", ",", 
      "\[Beta]NFlowing", ",", "\[Beta]SFlowing"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"couplingsYukawaMixing", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"yu", "[", "t", "]"}], ",", 
      RowBox[{"yd", "[", "t", "]"}], ",", 
      RowBox[{"yc", "[", "t", "]"}], ",", 
      RowBox[{"ys", "[", "t", "]"}], ",", 
      RowBox[{"yt", "[", "t", "]"}], ",", 
      RowBox[{"yb", "[", "t", "]"}], ",", 
      RowBox[{"ye", "[", "t", "]"}], ",", 
      RowBox[{"y\[Nu]1", "[", "t", "]"}], ",", 
      RowBox[{"y\[Mu]", "[", "t", "]"}], ",", 
      RowBox[{"y\[Nu]2", "[", "t", "]"}], ",", 
      RowBox[{"y\[Tau]", "[", "t", "]"}], ",", 
      RowBox[{"y\[Nu]3", "[", "t", "]"}], ",", 
      RowBox[{"W", "[", "t", "]"}], ",", 
      RowBox[{"X", "[", "t", "]"}], ",", 
      RowBox[{"Y", "[", "t", "]"}], ",", 
      RowBox[{"Z", "[", "t", "]"}], ",", 
      RowBox[{"P", "[", "t", "]"}], ",", 
      RowBox[{"M", "[", "t", "]"}], ",", 
      RowBox[{"No", "[", "t", "]"}], ",", 
      RowBox[{"S", "[", "t", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"fullsolver", "[", 
   RowBox[{
   "couplings_List", ",", "betas_List", ",", " ", "initial_List", " ", ",", 
    "tmin_", ",", "tmax_", ",", "FyTest_", ",", "Prec_"}], "]"}], " ", ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{"running", ",", "\n", "\t", 
      RowBox[{"uvComplete", " ", "=", " ", "True"}]}], "\[IndentingNewLine]", 
     "}"}], "\[IndentingNewLine]", ",", 
    RowBox[{
     RowBox[{"running", " ", "=", " ", 
      RowBox[{"NDSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"couplings", ",", "t"}], "]"}], " ", "==", " ", 
           RowBox[{"Flatten", "[", 
            RowBox[{"(", 
             RowBox[{"betas", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"gy", "[", "t", "]"}], "->", "gyflowing"}], ",", 
                RowBox[{
                 RowBox[{"g2", "[", "t", "]"}], "->", "g2flowing"}], ",", 
                RowBox[{
                 RowBox[{"g3", "[", "t", "]"}], "->", "g3flowing"}], ",", 
                RowBox[{"fy", "->", "FyTest"}]}], "}"}]}], ")"}], "]"}]}], ",",
           " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"couplings", "/.", 
             RowBox[{"{", 
              RowBox[{"t", "->", "tmax"}], "}"}]}], ")"}], " ", "==", " ", 
           "initial"}]}], "}"}], ",", "couplings", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "tmin", ",", "tmax"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "->", "Prec"}], ",", " ", 
        RowBox[{"Method", "->", 
         RowBox[{"{", 
          RowBox[{"\"\<EventLocator\>\"", ",", " ", "\n", "\t\t\t\t\t", 
           RowBox[{"\"\<Event\>\"", " ", "\[Rule]", " ", 
            RowBox[{"{", "\n", "\t\t\t\t\t\t", 
             RowBox[{"Or", "[", "\n", "\t\t\t\t", 
              RowBox[{
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{"Evaluate", "@", 
                  RowBox[{"couplings", "[", 
                   RowBox[{"[", "5", "]"}], "]"}]}], "]"}], ">", 
                "ytinitial"}], ",", "\[IndentingNewLine]", "\t", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{"Evaluate", "@", 
                  RowBox[{"couplings", "[", 
                   RowBox[{"[", "6", "]"}], "]"}]}], "]"}], ">", 
                "ytinitial"}]}], "\n", "\t\t\t\t\t", "]"}], "}"}]}], ",", " ",
            "\n", "\t\t\t\t\t", 
           RowBox[{"\"\<EventAction\>\"", " ", "\[RuleDelayed]", " ", 
            RowBox[{"{", "\n", "\t\t\t\t\t\t", 
             RowBox[{"(", "\n", "\t\t\t\t\t\t\t", 
              RowBox[{
               RowBox[{"uvComplete", " ", "=", " ", "False"}], ";", "\n", 
               "\t\t\t", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{"OpenWrite", "[", "\"\<AutotuneFy.txt\>\"", "]"}], 
                 ";"}], "*)"}], "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{"WriteString", "[", 
                  
                  RowBox[{"\"\<AutotuneFy.txt\>\"", 
                   ",", "\"\<scaling towards Landau pole encountered ... stop \
integration\>\""}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"Close", "[", "\"\<AutotuneFy.txt\>\"", "]"}], ";"}],
                 "*)"}], "\[IndentingNewLine]", 
               RowBox[{
               "Print", 
                "[", "\"\<scaling towards Landau pole encountered ... stop \
integration\>\"", "]"}], ";", " ", "\n", "\t\t\t\t\t\t\t", 
               RowBox[{"Throw", "[", 
                RowBox[{"Null", ",", "\"\<StopIntegration\>\""}], "]"}]}], 
              "\n", "\t\t\t\t\t\t", ")"}], "\[IndentingNewLine]", "}"}]}], ",", 
           RowBox[{"Method", "->", "\"\<StiffnessSwitching\>\""}]}], 
          "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"MaxSteps", "->", "Infinity"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"running", ",", "uvComplete"}], "}"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"SystemOpen", "[", "\"\<AutotuneFy.txt\>\"", "]"}], ";"}], 
    "*)"}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.958810457402851*^9, 3.95881045902833*^9}, {
   3.9588106024842567`*^9, 3.958810611213489*^9}, {3.958810775247839*^9, 
   3.958810886613303*^9}, {3.9588136736108437`*^9, 3.958813736449315*^9}, 
   3.9588142638427467`*^9, 3.958814473679515*^9, {3.95881564404948*^9, 
   3.958815659615568*^9}, {3.958817121707397*^9, 3.958817236909371*^9}, 
   3.958817474777802*^9, {3.959146242654038*^9, 3.959146242966383*^9}, {
   3.959146285435462*^9, 3.959146295482616*^9}, {3.959146582075693*^9, 
   3.959146587401435*^9}, 3.959146706240354*^9, {3.959146875590167*^9, 
   3.959146895444181*^9}, {3.959146994688076*^9, 3.95914700871253*^9}, 
   3.959147248301429*^9, {3.959155772216819*^9, 3.959155799517723*^9}, {
   3.959158889547619*^9, 3.959158921096599*^9}, {3.9591652024888973`*^9, 
   3.959165208227655*^9}, {3.961428448886898*^9, 3.9614284491869993`*^9}},
 CellLabel->
  "In[955]:=",ExpressionUUID->"2c1d746d-e142-4e51-9bd5-3402d5af46e3"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical Integration ", "Title",
 CellChangeTimes->{{3.988342982070373*^9, 
  3.988342988328299*^9}},ExpressionUUID->"96e890ed-3ac4-4e1c-ace3-\
a16b49f313aa"],

Cell[CellGroupData[{

Cell["Initial Conditions and Numerical Integration", "Chapter",
 CellChangeTimes->{{3.9883400675998087`*^9, 
  3.988340090388431*^9}},ExpressionUUID->"4569e361-7e95-429a-881b-\
226c11dbf7fc"],

Cell[CellGroupData[{

Cell["Initial condition lists", "Subsection",
 CellChangeTimes->{{3.961476278923963*^9, 3.961476299509083*^9}, {
  3.9622638641323357`*^9, 3.962263864618002*^9}, {3.962264497490497*^9, 
  3.9622644980449057`*^9}, {3.962330477367958*^9, 
  3.9623304854860077`*^9}},ExpressionUUID->"cb9d3ee4-a1bd-4a95-80fa-\
1c309936280e"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"tmin", ",", "tmax"}], "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmin", " ", "=", 
     RowBox[{"Log", "[", "171", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmax", " ", "=", "60000"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"gauge", " ", "couplings"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fg2", " ", "=", 
     RowBox[{"9749", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "6"}], ")"}]}]}]}], ";"}], "  ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fy2", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "327"}], " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "6"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gyinitial", " ", "=", "  ", 
     RowBox[{"4", " ", "Pi", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        FractionBox["6", "41"], " ", "Fg2"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Quark", " ", "Yukawa"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yuinitial", " ", "=", " ", 
     RowBox[{"5864", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "47"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ydinitial", " ", "=", " ", 
     RowBox[{"2393", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "8"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"ycinitial", " ", "=", " ", 
     RowBox[{"2197", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "44"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ysinitial", " ", "=", " ", 
     RowBox[{"1217", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "7"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ytinitial", " ", "=", 
     RowBox[{"458839", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "41"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ybinitial", "=", " ", 
     RowBox[{"4", "Pi", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"2", " ", 
         FractionBox["Fy2", "9"]}], " ", "+", "  ", 
        RowBox[{
         FractionBox["5", "369"], "Fg2"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initialQuarkYukawa2", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "yuinitial", ",", "ydinitial", ",", "ycinitial", ",", "ysinitial", ",", 
       "ytinitial", ",", "ybinitial"}], "}"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Lepotn", " ", "Yukawa"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y\[Tau]initial", "=", 
     RowBox[{"6022", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "129"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y\[Nu]3initial", " ", "=", " ", 
     RowBox[{"54735", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "29"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y\[Mu]initial", "=", 
     RowBox[{"35465", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "131"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y\[Nu]2initial", " ", "=", " ", 
     RowBox[{"9422", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "29"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yeinitial", " ", "=", 
     RowBox[{"16836", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "133"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y\[Nu]1initial", " ", "=", " ", 
     RowBox[{"19075", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "32"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initialLeptonYukawa2", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "yeinitial", ",", "y\[Nu]1initial", ",", "y\[Mu]initial", ",", 
       "y\[Nu]2initial", ",", "y\[Tau]initial", ",", "y\[Nu]3initial"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"CKM", " ", "matrix"}], "*)"}], "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"Winitial", "=", 
     FractionBox["29101178", "100000000"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Xinitial", " ", "=", " ", 
     FractionBox["863112", "100000000"]}], 
    RowBox[{"(*", 
     FractionBox["3814290", "1000000000"], "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Yinitial", "=", " ", 
     FractionBox["3814289", "1000000000"]}], 
    RowBox[{"(*", 
     FractionBox["3863112", "100000000"], "*)"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Zinitial", " ", "=", 
     FractionBox["69654997", "100000000"]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initialCKM2", "=", " ", 
     RowBox[{"{", 
      RowBox[{"Winitial", ",", "Xinitial", ",", "Yinitial", ",", "Zinitial"}],
       "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "PMNS", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pinitial", " ", "=", " ", 
     RowBox[{"37986", "/", "100000"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Minitial", " ", "=", " ", 
     RowBox[{"67799", "/", "100000"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ninitial", "=", " ", 
     RowBox[{"30041", "/", "100000"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sinitial", "=", 
     RowBox[{"9761", "/", "100000"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initialPMNS2", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"Pinitial", ",", "Minitial", ",", "Ninitial", ",", "Sinitial"}],
       "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initialCondsAll2", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{
      "initialQuarkYukawa2", ",", "initialLeptonYukawa2", ",", "initialCKM2", 
       ",", "initialPMNS2"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.961476273939623*^9, 3.961476275112762*^9}, {
   3.961476408904414*^9, 3.961476408974018*^9}, {3.961476800988586*^9, 
   3.961476815933177*^9}, {3.961476901407873*^9, 3.961476904710106*^9}, {
   3.961477167521633*^9, 3.961477224574607*^9}, {3.961477276643878*^9, 
   3.96147728341752*^9}, {3.961477393308681*^9, 3.961477398090728*^9}, {
   3.9614776604679003`*^9, 3.961477672304446*^9}, 3.961477830413821*^9, {
   3.961478024810404*^9, 3.961478050301816*^9}, {3.961478149139764*^9, 
   3.961478158410159*^9}, {3.961479557670672*^9, 3.961479558747654*^9}, {
   3.961479640370899*^9, 3.961479647778881*^9}, {3.961479694938202*^9, 
   3.961479694991693*^9}, {3.9614827615206833`*^9, 3.961482761626945*^9}, {
   3.961482831399561*^9, 3.961482833464066*^9}, {3.961482941296528*^9, 
   3.961482967913506*^9}, {3.9614830332262373`*^9, 3.961483141133515*^9}, {
   3.961483197887226*^9, 3.9614831979451447`*^9}, {3.9614832406822243`*^9, 
   3.9614832491532717`*^9}, {3.961483496101445*^9, 3.961483496189044*^9}, {
   3.961483645455139*^9, 3.961483653028872*^9}, {3.961483720066684*^9, 
   3.961483724601892*^9}, {3.961483957582769*^9, 3.961483958269228*^9}, {
   3.961484513229816*^9, 3.96148451352949*^9}, {3.961484568618475*^9, 
   3.9614845687030563`*^9}, {3.961484677677937*^9, 3.9614846776916428`*^9}, {
   3.9614847521613913`*^9, 3.9614847578458967`*^9}, {3.961484838771818*^9, 
   3.961484840012878*^9}, {3.961485003081481*^9, 3.961485003329986*^9}, {
   3.961485041334263*^9, 3.9614850444262533`*^9}, {3.9614853948261137`*^9, 
   3.961485398324749*^9}, {3.961485477411447*^9, 3.961485477464243*^9}, {
   3.961485533898499*^9, 3.961485533954792*^9}, {3.9614855779939623`*^9, 
   3.961485579067128*^9}, {3.961485658538089*^9, 3.9614856608534517`*^9}, {
   3.9614857011781483`*^9, 3.961485701324717*^9}, {3.961485814616063*^9, 
   3.961485841414701*^9}, {3.961485921583843*^9, 3.961485925112649*^9}, {
   3.96148597039867*^9, 3.961485970491543*^9}, {3.9614861417523937`*^9, 
   3.96148614811158*^9}, {3.961486281923231*^9, 3.961486309442669*^9}, {
   3.96148643648559*^9, 3.961486436787201*^9}, {3.961486603542192*^9, 
   3.961486603702478*^9}, {3.961486646608839*^9, 3.961486646712336*^9}, {
   3.961486857214163*^9, 3.961486857396453*^9}, {3.9614869124041653`*^9, 
   3.961486912448304*^9}, {3.96148695006246*^9, 3.961486950114215*^9}, {
   3.961487035623558*^9, 3.9614870356922283`*^9}, {3.961487152427558*^9, 
   3.961487154963913*^9}, {3.961487214420205*^9, 3.9614872514016943`*^9}, {
   3.961487694973876*^9, 3.961487706922277*^9}, {3.961487848960503*^9, 
   3.9614878529744787`*^9}, {3.961488033784305*^9, 3.9614880376775427`*^9}, {
   3.961488073149673*^9, 3.961488074464342*^9}, {3.961488320407241*^9, 
   3.9614883274021807`*^9}, {3.9614883832662783`*^9, 3.961488412492847*^9}, {
   3.9614884842053823`*^9, 3.961488490536235*^9}, {3.961488551965291*^9, 
   3.961488555030506*^9}, {3.96148859942241*^9, 3.9614886079914503`*^9}, {
   3.9614886685114117`*^9, 3.961488682647447*^9}, {3.961488749167284*^9, 
   3.961488767503646*^9}, {3.961488825234242*^9, 3.961488829235753*^9}, {
   3.961488873133181*^9, 3.961488883360156*^9}, {3.961488924238298*^9, 
   3.961488952145925*^9}, {3.9614890252489147`*^9, 3.961489025917183*^9}, {
   3.9614890643421803`*^9, 3.961489064405511*^9}, {3.9614891335824823`*^9, 
   3.961489133723344*^9}, {3.961489167049485*^9, 3.961489167089962*^9}, {
   3.961489201039398*^9, 3.961489201123363*^9}, {3.96148925253363*^9, 
   3.961489252600518*^9}, {3.961489291750908*^9, 3.9614893475481358`*^9}, {
   3.961489382050619*^9, 3.961489409459783*^9}, {3.961489443758659*^9, 
   3.9614894701503887`*^9}, {3.961489514178619*^9, 3.9614895615550127`*^9}, {
   3.961489602859466*^9, 3.961489602995693*^9}, {3.961489639463951*^9, 
   3.961489639508688*^9}, {3.96148968998475*^9, 3.961489690065775*^9}, {
   3.961489773054166*^9, 3.961489899774989*^9}, {3.961490006297002*^9, 
   3.961490006314942*^9}, {3.961490062604211*^9, 3.961490097666087*^9}, {
   3.961490150376396*^9, 3.961490229115343*^9}, {3.961490512971827*^9, 
   3.961490513030821*^9}, {3.961492648823996*^9, 3.961492648873185*^9}, {
   3.961492697654146*^9, 3.9614926977131767`*^9}, {3.9614927335978403`*^9, 
   3.96149275748251*^9}, {3.961492806483654*^9, 3.96149296652524*^9}, {
   3.961493107516868*^9, 3.9614932519924088`*^9}, {3.961493312425468*^9, 
   3.961493312484496*^9}, {3.961493345407901*^9, 3.961493345508707*^9}, {
   3.961493382724687*^9, 3.961493462605216*^9}, {3.961493495744883*^9, 
   3.961493495790255*^9}, {3.961493835299775*^9, 3.961493912585788*^9}, {
   3.961493958961145*^9, 3.961493984692026*^9}, {3.96149402873919*^9, 
   3.961494144138317*^9}, {3.9614941819022493`*^9, 3.9614942413471203`*^9}, {
   3.9614942766105413`*^9, 3.961494304594364*^9}, {3.961494375511952*^9, 
   3.961494457273397*^9}, {3.961494501162822*^9, 3.961494524790996*^9}, {
   3.961494586540965*^9, 3.961494626422202*^9}, {3.961494686241067*^9, 
   3.961494723379962*^9}, {3.961494791170977*^9, 3.96149502139305*^9}, {
   3.961495104963953*^9, 3.96149510505543*^9}, {3.9614951387957067`*^9, 
   3.9614952278112583`*^9}, {3.961495297449038*^9, 3.9614952981058493`*^9}, {
   3.961495328320097*^9, 3.96149550462197*^9}, {3.961495539706345*^9, 
   3.961495539771459*^9}, {3.961495594555232*^9, 3.961495669833935*^9}, {
   3.961495712124879*^9, 3.961495885413834*^9}, {3.961496187286607*^9, 
   3.961496195807377*^9}, {3.96149623276161*^9, 3.96149623557768*^9}, {
   3.96149639718673*^9, 3.9614964035574703`*^9}, 3.9614964867862263`*^9, {
   3.9614966897303343`*^9, 3.961496693183749*^9}, {3.961496750996633*^9, 
   3.9614967510640593`*^9}, {3.961496813849514*^9, 3.961496814353928*^9}, {
   3.961496894010702*^9, 3.9614968954970007`*^9}, {3.961497014952352*^9, 
   3.9614970150637083`*^9}, {3.9614971154833927`*^9, 
   3.9614971182299128`*^9}, {3.9614972063157177`*^9, 3.961497206378809*^9}, {
   3.961497334059537*^9, 3.9614973341515512`*^9}, {3.96149754864888*^9, 
   3.961497551580229*^9}, {3.9614975849624166`*^9, 3.9614976149948177`*^9}, {
   3.961497645080552*^9, 3.961497651366291*^9}, {3.961498898763863*^9, 
   3.9614989299313707`*^9}, {3.961499045081599*^9, 3.961499052255865*^9}, {
   3.96163988806492*^9, 3.961639888178035*^9}, {3.961639940289835*^9, 
   3.961639941282845*^9}, {3.961640098780942*^9, 3.961640101618857*^9}, {
   3.961640504888645*^9, 3.96164050838131*^9}, {3.96165126641886*^9, 
   3.961651269436366*^9}, {3.9616514084903*^9, 3.9616514097390833`*^9}, {
   3.961651513179205*^9, 3.9616515132336683`*^9}, {3.9616515750376377`*^9, 
   3.961651575151247*^9}, {3.961651628802162*^9, 3.961651630216529*^9}, {
   3.9616516771086607`*^9, 3.961651678484536*^9}, {3.961651739619145*^9, 
   3.961651739701675*^9}, {3.9616517895595512`*^9, 3.961651789627035*^9}, {
   3.961651842817946*^9, 3.9616518429375668`*^9}, {3.961651878138836*^9, 
   3.961651882486911*^9}, {3.961657541697194*^9, 3.961657541811479*^9}, {
   3.961657619498332*^9, 3.961657620821911*^9}, 3.961657671232419*^9, {
   3.961657705856423*^9, 3.961657705942925*^9}, {3.9616577371270523`*^9, 
   3.961657737185996*^9}, {3.961657775697513*^9, 3.961657805475308*^9}, {
   3.961657860540724*^9, 3.9616578605783873`*^9}, {3.961657941854006*^9, 
   3.961657943061494*^9}, {3.9616579782169647`*^9, 3.961657978267117*^9}, 
   3.961658009498192*^9, {3.9616580736592617`*^9, 3.961658073712654*^9}, {
   3.9616581119319*^9, 3.9616581121198378`*^9}, {3.9616581488236647`*^9, 
   3.961658148859416*^9}, {3.961658221871842*^9, 3.961658221994854*^9}, {
   3.9616582636701736`*^9, 3.961658263731432*^9}, {3.9616592143052483`*^9, 
   3.961659225862524*^9}, {3.9616595605557213`*^9, 3.961659560624077*^9}, {
   3.961659631525557*^9, 3.961659631688443*^9}, {3.961659719505622*^9, 
   3.961659719565174*^9}, {3.962020647397046*^9, 3.962020690203652*^9}, {
   3.962076647015894*^9, 3.962076655112793*^9}, {3.962076802884368*^9, 
   3.962076824136054*^9}, {3.96207707193244*^9, 3.962077071998019*^9}, {
   3.962077298636738*^9, 3.9620773059295397`*^9}, {3.962077787046219*^9, 
   3.9620777907911577`*^9}, {3.962079472587244*^9, 3.962079473765807*^9}, 
   3.9620796146169767`*^9, 3.962084477079096*^9, {3.962186387827737*^9, 
   3.9621864144472427`*^9}, {3.962191692585762*^9, 3.962191693512228*^9}, {
   3.962198431224991*^9, 3.962198432459997*^9}, {3.9621988207763157`*^9, 
   3.9621988209856567`*^9}, 3.962339765035737*^9, {3.98834120285509*^9, 
   3.9883412064587097`*^9}},
 CellLabel->
  "In[958]:=",ExpressionUUID->"af039cb3-e3dd-472f-9b3f-65597d283928"]
}, Closed]],

Cell[CellGroupData[{

Cell["Solving", "Subsection",
 CellChangeTimes->{{3.961476419789378*^9, 
  3.9614764272737913`*^9}},ExpressionUUID->"f214cd62-b21a-46f5-8a21-\
b518e15c8ad4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sol2", "=", " ", 
    RowBox[{"fullsolver", "[", 
     RowBox[{
     "couplingsYukawaMixing", ",", "betaYukawalist", ",", "initialCondsAll2", 
      ",", "tmin", ",", "tmax", ",", "Fy2", ",", "80"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"extracting", " ", "each", " ", "coupling", " ", "solution"}], 
   "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yuflowing", " ", "=", " ", 
   RowBox[{
    RowBox[{"yu", "[", "t", "]"}], "/.", 
    RowBox[{"sol2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "1"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ydflowing", " ", "=", " ", 
   RowBox[{
    RowBox[{"yd", "[", "t", "]"}], "/.", 
    RowBox[{"sol2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ycflowing", " ", "=", " ", 
   RowBox[{
    RowBox[{"yc", "[", "t", "]"}], "/.", 
    RowBox[{"sol2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "3"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ysflowing", " ", "=", " ", 
   RowBox[{
    RowBox[{"ys", "[", "t", "]"}], "/.", 
    RowBox[{"sol2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "4"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ytflowing", " ", "=", " ", 
   RowBox[{
    RowBox[{"yt", "[", "t", "]"}], "/.", 
    RowBox[{"sol2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "5"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ybflowing", " ", "=", " ", 
    RowBox[{
     RowBox[{"yb", "[", "t", "]"}], "/.", 
     RowBox[{"sol2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1", ",", "6"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yeflowing", " ", "=", " ", 
   RowBox[{
    RowBox[{"ye", "[", "t", "]"}], "/.", 
    RowBox[{"sol2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "7"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y\[Nu]1flowing", " ", "=", " ", 
   RowBox[{
    RowBox[{"y\[Nu]1", "[", "t", "]"}], "/.", 
    RowBox[{"sol2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "8"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y\[Mu]flowing", " ", "=", " ", 
   RowBox[{
    RowBox[{"y\[Mu]", "[", "t", "]"}], "/.", 
    RowBox[{"sol2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "9"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y\[Nu]2flowing", " ", "=", " ", 
   RowBox[{
    RowBox[{"y\[Nu]2", "[", "t", "]"}], "/.", 
    RowBox[{"sol2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "10"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y\[Tau]flowing", " ", "=", " ", 
   RowBox[{
    RowBox[{"y\[Tau]", "[", "t", "]"}], "/.", 
    RowBox[{"sol2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "11"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y\[Nu]3flowing", " ", "=", " ", 
    RowBox[{
     RowBox[{"y\[Nu]3", "[", "t", "]"}], "/.", 
     RowBox[{"sol2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1", ",", "12"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Wflowing", " ", "=", " ", 
   RowBox[{
    RowBox[{"W", "[", "t", "]"}], "/.", 
    RowBox[{"sol2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "13"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Xflowing", " ", "=", " ", 
   RowBox[{
    RowBox[{"X", "[", "t", "]"}], "/.", 
    RowBox[{"sol2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "14"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Yflowing", " ", "=", " ", 
   RowBox[{
    RowBox[{"Y", "[", "t", "]"}], "/.", 
    RowBox[{"sol2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "15"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zflowing", " ", "=", " ", 
    RowBox[{
     RowBox[{"Z", "[", "t", "]"}], "/.", 
     RowBox[{"sol2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1", ",", "16"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pflowing", " ", "=", " ", 
   RowBox[{
    RowBox[{"P", "[", "t", "]"}], "/.", 
    RowBox[{"sol2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "17"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mflowing", " ", "=", " ", 
   RowBox[{
    RowBox[{"M", "[", "t", "]"}], "/.", 
    RowBox[{"sol2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "18"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nflowing", " ", "=", " ", 
   RowBox[{
    RowBox[{"No", "[", "t", "]"}], "/.", 
    RowBox[{"sol2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "19"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sflowing", " ", "=", " ", 
   RowBox[{
    RowBox[{"S", "[", "t", "]"}], "/.", 
    RowBox[{"sol2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "20"}], "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.961428429106642*^9, 3.9614284321177893`*^9}, {
   3.9614284695579433`*^9, 3.961428501478072*^9}, {3.961428603849762*^9, 
   3.9614286042705708`*^9}, {3.96142866183634*^9, 3.961428681828689*^9}, {
   3.961428713151472*^9, 3.961428721169323*^9}, {3.961429930370624*^9, 
   3.961429930592082*^9}, {3.961431462400651*^9, 3.961431471429583*^9}, 
   3.961476418647497*^9, {3.9614768199717617`*^9, 3.961476827212572*^9}, {
   3.961476994309029*^9, 3.9614769967356052`*^9}, {3.961479363638335*^9, 
   3.9614793637012863`*^9}, {3.961483131224592*^9, 3.961483133666057*^9}, {
   3.961483285256728*^9, 3.9614833796288233`*^9}, 3.961483499614093*^9, {
   3.961486919685617*^9, 3.9614869204536743`*^9}, {3.961489260295246*^9, 
   3.9614892613665733`*^9}, {3.9614896099655437`*^9, 3.961489616966401*^9}, {
   3.961489663888837*^9, 3.961489679123152*^9}, {3.9614897356810427`*^9, 
   3.9614897382495823`*^9}, {3.961489927664845*^9, 3.9614899417936983`*^9}, {
   3.961489985174123*^9, 3.961489986895747*^9}, {3.961492482681177*^9, 
   3.961492483804986*^9}, {3.96149266509556*^9, 3.961492668154703*^9}, 
   3.9614927050750923`*^9, {3.961493274859439*^9, 3.9614932872315903`*^9}, {
   3.961493806270615*^9, 3.9614938124797897`*^9}, {3.961494484410345*^9, 
   3.961494490073983*^9}, {3.9614945297480927`*^9, 3.961494574132537*^9}, {
   3.96149495525723*^9, 3.961494956293634*^9}, {3.961495252833551*^9, 
   3.961495263184209*^9}, 3.961495563858938*^9, {3.9614959831474237`*^9, 
   3.9614959839877*^9}, {3.961496247249444*^9, 3.961496251148662*^9}, 
   3.961497111521804*^9, {3.961501964619608*^9, 3.961502108958293*^9}, {
   3.961657637937544*^9, 3.961657638075004*^9}, {3.9617596075498753`*^9, 
   3.9617596181669817`*^9}, {3.962264894831068*^9, 3.962264903963656*^9}},
 CellLabel->
  "In[989]:=",ExpressionUUID->"cd27f090-3e35-4ac6-87d2-3bc8c8fb5794"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"integrating", " ", "the", " ", "Higgs"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"HiggsFlowSol1loop1", " ", "=", " ", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Lambda]H", "[", "t", "]"}], ",", "t"}], "]"}], " ", "==",
           " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Beta]Hflowing1loop", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"gy", "[", "t", "]"}], "->", "gyflowing"}], ",", 
               RowBox[{
                RowBox[{"g2", "[", "t", "]"}], "->", "g2flowing"}], ",", 
               RowBox[{
                RowBox[{"g3", "[", "t", "]"}], "->", "g3flowing"}], ",", " ", 
               
               RowBox[{
                RowBox[{"yu", "[", "t", "]"}], "->", "yuflowing"}], ",", 
               RowBox[{
                RowBox[{"yd", "[", "t", "]"}], "->", "ydflowing"}], ",", 
               RowBox[{
                RowBox[{"yc", "[", "t", "]"}], "->", " ", "ycflowing"}], ",", 
               " ", 
               RowBox[{
                RowBox[{"ys", "[", "t", "]"}], "->", "ysflowing"}], ",", 
               RowBox[{
                RowBox[{"yt", "[", "t", "]"}], "->", " ", "ytflowing"}], ",", 
               " ", 
               RowBox[{
                RowBox[{"yb", "[", "t", "]"}], "->", "ybflowing"}], ",", " ", 
               
               RowBox[{
                RowBox[{"ye", "[", "t", "]"}], " ", "->", " ", "yeflowing"}], 
               ",", 
               RowBox[{
                RowBox[{"y\[Nu]1", "[", "t", "]"}], " ", "->", " ", 
                "y\[Nu]1flowing"}], ",", 
               RowBox[{
                RowBox[{"y\[Mu]", "[", "t", "]"}], "->", "y\[Mu]flowing"}], ",",
                " ", 
               RowBox[{
                RowBox[{"y\[Nu]2", "[", "t", "]"}], "->", "y\[Nu]2flowing"}], 
               ",", 
               RowBox[{
                RowBox[{"y\[Tau]", "[", "t", "]"}], "->", "y\[Tau]flowing"}], 
               ",", 
               RowBox[{
                RowBox[{"y\[Nu]3", "[", "t", "]"}], "->", " ", 
                "y\[Nu]3flowing"}], ",", " ", 
               RowBox[{"f\[Lambda]", "->", "F\[Lambda]exp"}]}], "}"}]}], 
            ")"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{"\[Lambda]H", "[", "tmax", "]"}], "==", " ", 
          RowBox[{
           RowBox[{"-", "237324"}], " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "8"}], ")"}]}]}]}]}], "}"}], ",", 
       RowBox[{"\[Lambda]H", "[", "t", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "tmin", ",", "tmax"}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "->", "40"}], ",", 
       RowBox[{"MaxSteps", "->", "1000000"}], ",", " ", 
       RowBox[{"Method", "->", "\"\<StiffnessSwitching\>\""}]}], "]"}]}], " ",
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"final", " ", "Higgs", " ", "solution"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]flowing", " ", "=", " ", 
     RowBox[{
      RowBox[{"\[Lambda]H", "[", "t", "]"}], "/.", 
      RowBox[{"HiggsFlowSol1loop1", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.961759620417183*^9, 3.961759620732279*^9}, {
   3.961759725955607*^9, 3.96175974948071*^9}, {3.961761213513453*^9, 
   3.9617612295637712`*^9}, 3.9617613910217876`*^9, {3.962264819652841*^9, 
   3.962264853872788*^9}, {3.9622648853011312`*^9, 3.962264907362563*^9}, {
   3.9623316156255836`*^9, 3.9623316251585197`*^9}},
 CellLabel->
  "In[1010]:=",ExpressionUUID->"0140d1ce-880b-4b44-bdf2-1e46145521b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Corresponding", " ", "Higgs", " ", "pole", " ", "mass", " ", "following", 
    " ", "the", " ", "matching", " ", "prescription", " ", "in", " ", "arXiv",
     ".1307", ".3536"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Higgs pole mass: \!\(\*FractionBox[SubscriptBox[\(M\), \
\(H\)], \(GeV\)]\) = \>\"", ",", 
     RowBox[{"Mh", " ", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Lambda]flowing", "/.", 
            RowBox[{"{", 
             RowBox[{"t", "->", 
              RowBox[{"Log", "[", 
               RowBox[{"10", "^", 
                RowBox[{"(", "19", ")"}]}], "]"}]}], "}"}]}], ")"}], "==", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Minus]", "0.0143"}], "\[Minus]", 
              RowBox[{"0.0066", " ", 
               RowBox[{"(", 
                RowBox[{"Mt", " ", "\[Minus]", "173.34"}], ")"}]}], "+", 
              RowBox[{"0.0018", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"0.1176", "\[Minus]", "0.1184"}], ")"}], "/", " ", 
                "0.0007"}]}], "+", 
              RowBox[{"0.0029", " ", 
               RowBox[{"(", 
                RowBox[{"Mh", "\[Minus]", "125.15"}], ")"}]}]}], ")"}], "/.", 
            
            RowBox[{"Mt", "->", "171"}]}], ")"}]}], ",", "Mh", ",", "Reals"}],
         "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9622662576916313`*^9, 3.962266257994691*^9}},
 CellLabel->
  "In[1012]:=",ExpressionUUID->"9c69a994-68a1-48f6-9bca-e94bd75718fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Higgs pole mass: \\!\\(\\*FractionBox[SubscriptBox[\\(M\\), \
\\(H\\)], \\(GeV\\)]\\) = \"\>", "\[InvisibleSpace]", "125.53789510994342`"}],
  
  SequenceForm[
  "Higgs pole mass: \!\(\*FractionBox[SubscriptBox[\(M\), \(H\)], \(GeV\)]\) \
= ", 125.53789510994342`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.962267018213006*^9, 3.962330590595208*^9, 3.962331466613546*^9, {
   3.962339807124913*^9, 3.962339816348485*^9}, 3.967888496943565*^9, 
   3.980308093128915*^9, 3.9878499337145767`*^9, 3.988340263879836*^9, 
   3.988342071721036*^9, 3.9987167828466988`*^9, 3.999091229122142*^9, 
   3.999312739760736*^9, 4.000553160818527*^9},
 CellLabel->
  "During evaluation of \
In[1012]:=",ExpressionUUID->"f7f7a3bf-3c99-40c5-bce1-ba48f4cf0072"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check IR values with experiment", "Chapter",
 CellChangeTimes->{{3.961429044592738*^9, 3.961429073012053*^9}, {
  3.9883402321796007`*^9, 
  3.9883402394185467`*^9}},ExpressionUUID->"41141a0f-b8fd-4111-aec7-\
ba47b1facfc5"],

Cell[CellGroupData[{

Cell["Quarks", "Subsubsection",
 CellChangeTimes->{{3.96149031051556*^9, 
  3.96149032047899*^9}},ExpressionUUID->"9b7eb332-7a72-4538-aaea-\
a8aa19e6d83b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"yufinal", " ", "=", " ", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"yu", "[", "t", "]"}], "/.", 
        RowBox[{"sol2", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1", ",", "1"}], "]"}], "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"yuoriginal", " ", "=", " ", 
    RowBox[{"678363", " ", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "11"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accrationu", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "yufinal"}], "+", "yuoriginal"}], ")"}], "/", 
     "yuoriginal"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ydfinal", " ", "=", " ", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"yd", "[", "t", "]"}], "/.", 
        RowBox[{"sol2", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ydoriginal", "=", " ", 
    RowBox[{"14717", " ", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "9"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accrationd", " ", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "ydfinal"}], " ", "+", "ydoriginal"}], ")"}], "/", 
     "ydoriginal"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ycfinal", " ", "=", " ", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"yc", "[", "t", "]"}], "/.", 
        RowBox[{"sol2", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1", ",", "3"}], "]"}], "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ycoriginal", " ", "=", " ", 
    RowBox[{"341481", " ", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "8"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accrationc", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "ycfinal"}], "+", "ycoriginal"}], ")"}], "/", 
     "ycoriginal"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ysfinal", " ", "=", " ", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ys", "[", "t", "]"}], "/.", 
        RowBox[{"sol2", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1", ",", "4"}], "]"}], "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ysoriginal", "=", 
    RowBox[{"292616", " ", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "9"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accrations", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "ysfinal"}], "+", "ysoriginal"}], ")"}], "/", 
     "ysoriginal"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ytfinal", " ", "=", " ", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"yt", "[", "t", "]"}], "/.", 
        RowBox[{"sol2", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1", ",", "5"}], "]"}], "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ytoriginal", "=", 
    RowBox[{"92431", " ", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "5"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accrationt", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "ytfinal"}], "+", "ytoriginal"}], ")"}], "/", 
     "ytoriginal"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ybfinal", " ", "=", " ", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"yb", "[", "t", "]"}], "/.", 
        RowBox[{"sol2", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1", ",", "6"}], "]"}], "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"yboriginal", "=", 
    RowBox[{"155334", " ", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "7"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"accrationb", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "ybfinal"}], "+", "yboriginal"}], ")"}], "/", 
    "yboriginal"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9614290618688593`*^9, 3.961429116605836*^9}, {
   3.961429165084499*^9, 3.96142918594415*^9}, {3.961429216413561*^9, 
   3.96142924941123*^9}, {3.961429339415649*^9, 3.96142943399795*^9}, {
   3.961429465997567*^9, 3.961429716158621*^9}, {3.961429827001458*^9, 
   3.96142982920089*^9}, {3.9614298623975477`*^9, 3.9614298627041492`*^9}, 
   3.961431383353642*^9, 3.961432502666073*^9, 3.9614773609036827`*^9, {
   3.961479508510273*^9, 3.961479520347971*^9}, 3.961484471464808*^9, {
   3.9614882948961153`*^9, 3.9614882972414093`*^9}, 3.961488350111947*^9, {
   3.961488624206077*^9, 3.961488630960936*^9}, {3.9614896670643377`*^9, 
   3.961489668781749*^9}, {3.9614897237987823`*^9, 3.9614897309780817`*^9}, {
   3.961500213496502*^9, 3.9615002361249847`*^9}, {3.962077662806603*^9, 
   3.962077670457343*^9}, {3.9620797696051903`*^9, 3.962079778058147*^9}, {
   3.962079829605399*^9, 3.9620798449909*^9}, {3.9621969400998793`*^9, 
   3.962196961723351*^9}, {3.962263971655675*^9, 3.962263998612801*^9}, {
   3.962331313863203*^9, 3.962331325207798*^9}, {3.962331416690279*^9, 
   3.9623314268506603`*^9}, {3.962339854351555*^9, 3.962339862415061*^9}, {
   3.962339944842231*^9, 3.96233995338492*^9}, {3.96234118008115*^9, 
   3.962341197772497*^9}, {3.988340581994667*^9, 3.9883405920802383`*^9}, {
   3.988340654689332*^9, 3.988340660235148*^9}, 3.988340858210531*^9, {
   3.9883408906816273`*^9, 3.98834096378906*^9}},
 CellLabel->
  "In[1013]:=",ExpressionUUID->"daf38f9b-4626-4a5e-907a-057c93303281"]
}, Closed]],

Cell[CellGroupData[{

Cell["CKM", "Subsubsection",
 CellChangeTimes->{{3.9614903388975286`*^9, 3.96149034519352*^9}, {
  3.962339694986207*^9, 
  3.962339696252149*^9}},ExpressionUUID->"b8bde663-9501-494d-a1a4-\
ebfda09f4341"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Wfinal", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"W", "[", "t", "]"}], "/.", 
       RowBox[{"sol2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "13"}], "]"}], "]"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Woriginal", " ", "=", "  ", 
    FractionBox["94768", "100000"]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accratioW", " ", "=", " ", 
    RowBox[{"(", 
     RowBox[{"Woriginal", "-", "Wfinal"}], ")"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Xfinal", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"X", "[", "t", "]"}], "/.", 
       RowBox[{"sol2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "14"}], "]"}], "]"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Xoriginal", " ", "=", "  ", 
    FractionBox["94936", "100000"]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accratioX", " ", "=", " ", 
    RowBox[{"(", 
     RowBox[{"Xoriginal", "-", "Xfinal"}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Yfinal", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Y", "[", "t", "]"}], "/.", 
       RowBox[{"sol2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "15"}], "]"}], "]"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Yoriginal", " ", "=", " ", 
    FractionBox["5063", "100000"]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accratioY", " ", "=", " ", 
    RowBox[{"(", 
     RowBox[{"Yoriginal", "-", "Yfinal"}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Zfinal", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Z", "[", "t", "]"}], "/.", 
       RowBox[{"sol2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "16"}], "]"}], "]"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zoriginal", " ", "=", " ", 
    FractionBox["5057", "100000"]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"accratioZ", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{"Zoriginal", "-", "Zfinal"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9614325083119698`*^9, 3.961432579236329*^9}, {
  3.9614919467309637`*^9, 3.961491964929191*^9}, {3.961496002971076*^9, 
  3.961496156963684*^9}, {3.961497302658998*^9, 3.961497312746504*^9}, {
  3.961497694575901*^9, 3.961497724480507*^9}, {3.961500787715191*^9, 
  3.9615008060394773`*^9}, {3.9622640768945913`*^9, 3.962264081745713*^9}, {
  3.96226494716256*^9, 3.962264987426841*^9}, {3.962330632281959*^9, 
  3.9623306895429277`*^9}, {3.9623308177879047`*^9, 3.9623310564843063`*^9}, {
  3.962331123952223*^9, 3.962331161524065*^9}, {3.962339710935355*^9, 
  3.962339720005517*^9}, {3.988340664625163*^9, 3.988340679204072*^9}, {
  3.988340838584845*^9, 3.988340842368993*^9}, {3.98834098030499*^9, 
  3.988340986504807*^9}},
 CellLabel->
  "In[1063]:=",ExpressionUUID->"30625e18-f014-42c7-8585-6c202d048672"],

Cell[BoxData["0.9476303352217219757`6."], "Output",
 CellChangeTimes->{3.962339807155136*^9, 3.967888496962747*^9, 
  3.98030809324596*^9, 3.9878499340445967`*^9, 3.988340679634632*^9, 
  3.9883409889209957`*^9, 3.9987167828762197`*^9, 3.999091229254587*^9, 
  3.999312740482141*^9, 4.000553161922688*^9},
 CellLabel->
  "Out[1063]=",ExpressionUUID->"8b45bc54-6838-42c8-bae2-1a5666d35266"],

Cell[BoxData["0.9492801015412342038`6."], "Output",
 CellChangeTimes->{3.962339807155136*^9, 3.967888496962747*^9, 
  3.98030809324596*^9, 3.9878499340445967`*^9, 3.988340679634632*^9, 
  3.9883409889209957`*^9, 3.9987167828762197`*^9, 3.999091229254587*^9, 
  3.999312740482141*^9, 4.0005531619348*^9},
 CellLabel->
  "Out[1066]=",ExpressionUUID->"ecb8d1e6-ae75-4d44-bb8e-79ec4676d247"],

Cell[BoxData["0.0507110575450320258`6."], "Output",
 CellChangeTimes->{3.962339807155136*^9, 3.967888496962747*^9, 
  3.98030809324596*^9, 3.9878499340445967`*^9, 3.988340679634632*^9, 
  3.9883409889209957`*^9, 3.9987167828762197`*^9, 3.999091229254587*^9, 
  3.999312740482141*^9, 4.000553161946459*^9},
 CellLabel->
  "Out[1069]=",ExpressionUUID->"86bf070b-54bb-4f30-9530-3bf1942ae17e"],

Cell[BoxData["0.0506495112417231637`6."], "Output",
 CellChangeTimes->{3.962339807155136*^9, 3.967888496962747*^9, 
  3.98030809324596*^9, 3.9878499340445967`*^9, 3.988340679634632*^9, 
  3.9883409889209957`*^9, 3.9987167828762197`*^9, 3.999091229254587*^9, 
  3.999312740482141*^9, 4.00055316195849*^9},
 CellLabel->
  "Out[1072]=",ExpressionUUID->"eaa8c878-d412-48d0-bdc5-a304ea34bdee"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["PMNS", "Subsubsection",
 CellChangeTimes->{{3.962337338296929*^9, 
  3.962337346140162*^9}},ExpressionUUID->"98a78a87-4854-4867-9077-\
204b36d483fc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Pfinal", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"P", "[", "t", "]"}], "/.", 
       RowBox[{"sol2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "17"}], "]"}], "]"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Poriginal", " ", "=", "  ", 
    FractionBox["380", "1000"]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accratioP", " ", "=", " ", 
    RowBox[{"(", 
     RowBox[{"Poriginal", "-", "Pfinal"}], ")"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Mfinal", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"M", "[", "t", "]"}], "/.", 
       RowBox[{"sol2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "18"}], "]"}], "]"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Moriginal", " ", "=", "  ", 
    FractionBox["678", "1000"]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accratioM", " ", "=", " ", 
    RowBox[{"(", 
     RowBox[{"Moriginal", "-", "Mfinal"}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Nfinal", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"No", "[", "t", "]"}], "/.", 
       RowBox[{"sol2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "19"}], "]"}], "]"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Noriginal", " ", "=", " ", 
    FractionBox["300", "1000"]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accratioN", " ", "=", " ", 
    RowBox[{"(", 
     RowBox[{"Noriginal", "-", "Nfinal"}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sfinal", " ", "=", " ", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"S", "[", "t", "]"}], "/.", 
        RowBox[{"sol2", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1", ",", "20"}], "]"}], "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Soriginal", " ", "=", " ", 
    FractionBox["976", "1000"]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"accratioZ", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{"Zoriginal", "-", "Zfinal"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.962337351269886*^9, 3.962337365520756*^9}, {
  3.962337396783721*^9, 3.962337545158586*^9}, {3.962339172298141*^9, 
  3.962339179297668*^9}, {3.962339502296596*^9, 3.9623395278655357`*^9}, {
  3.9623399578986387`*^9, 3.962339966776647*^9}, {3.988340689917687*^9, 
  3.988340700347726*^9}, {3.988340823152379*^9, 3.988340833834852*^9}, {
  3.9883410166511993`*^9, 3.988341023258091*^9}},
 CellLabel->
  "In[1075]:=",ExpressionUUID->"15b7bdb2-f3cf-48af-b77e-2d1139f129dd"],

Cell[BoxData["0.3799174287712223538`6."], "Output",
 CellChangeTimes->{3.988340700717247*^9, 3.988341023602507*^9, 
  3.988341812400207*^9, 3.998716782919228*^9, 3.9990912293101177`*^9, 
  3.9993127405614643`*^9, 4.00055316198068*^9},
 CellLabel->
  "Out[1075]=",ExpressionUUID->"1fcc1d25-4e55-4385-b6c1-4702d715181e"],

Cell[BoxData["0.6780287131596562199`6."], "Output",
 CellChangeTimes->{3.988340700717247*^9, 3.988341023602507*^9, 
  3.988341812400207*^9, 3.998716782919228*^9, 3.9990912293101177`*^9, 
  3.9993127405614643`*^9, 4.000553161992736*^9},
 CellLabel->
  "Out[1078]=",ExpressionUUID->"c920ccd7-6a09-442e-b513-091adfaeecf3"],

Cell[BoxData["0.3003734416080816569`6."], "Output",
 CellChangeTimes->{3.988340700717247*^9, 3.988341023602507*^9, 
  3.988341812400207*^9, 3.998716782919228*^9, 3.9990912293101177`*^9, 
  3.9993127405614643`*^9, 4.000553162004167*^9},
 CellLabel->
  "Out[1081]=",ExpressionUUID->"ecbe2c60-90bc-44ee-8b4a-78f39d15f00e"],

Cell[BoxData["0.0976154873565900604`6."], "Output",
 CellChangeTimes->{3.988340700717247*^9, 3.988341023602507*^9, 
  3.988341812400207*^9, 3.998716782919228*^9, 3.9990912293101177`*^9, 
  3.9993127405614643`*^9, 4.000553162015444*^9},
 CellLabel->
  "Out[1084]=",ExpressionUUID->"f2db70c2-b645-4c44-bbc4-1d703d6b2e5f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"experimental", " ", "values"}], "*)"}]], "Input",
 CellChangeTimes->{{3.987850284452022*^9, 3.987850290060418*^9}},
 CellLabel->
  "In[1087]:=",ExpressionUUID->"322f9a77-aefd-4ff1-a02b-903f0f730d83"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"s12", " ", "=", " ", "0.307"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s23", " ", "=", " ", "0.534"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s13", " ", "=", " ", "0.0216"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cp", " ", "=", " ", 
   RowBox[{"1.21", " ", "Pi"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987850291578289*^9, 3.987850292715287*^9}, {
  3.9878504625257683`*^9, 3.987850536697191*^9}, {3.988341634009817*^9, 
  3.988341634740316*^9}},
 CellLabel->
  "In[1088]:=",ExpressionUUID->"a64a28df-2800-4131-9417-673939dc3aac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Moriginal", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "s12"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", "s13"}], ")"}]}], "//", "N"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Noriginal", " ", "=", " ", 
    RowBox[{
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "s13"}], ")"}]}], "//", "N"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Soriginal", " ", "=", " ", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sqrt", "[", "s12", "]"}]}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{"(", 
           RowBox[{"1", "-", "s23"}], ")"}], "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", "s12"}], "]"}], 
         RowBox[{"Sqrt", "[", "s23", "]"}], 
         RowBox[{"Sqrt", "[", "s13", "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "cp"}], "]"}]}]}], " ", ")"}], "]"}], "^", 
     "2"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Poriginal", " ", "=", " ", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", "s12"}], "]"}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{"(", 
           RowBox[{"1", "-", "s23"}], ")"}], "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"Sqrt", "[", "s12", "]"}], 
         RowBox[{"Sqrt", "[", "s23", "]"}], 
         RowBox[{"Sqrt", "[", "s13", "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "cp"}], "]"}]}]}], " ", ")"}], "]"}], "^", 
     "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.987850537240512*^9, 3.987850727931723*^9}, 
   3.987850759339427*^9, {3.98785080156614*^9, 3.987850802078512*^9}},
 CellLabel->
  "In[1092]:=",ExpressionUUID->"6e3b8662-05ff-4310-8e9b-2c56235428d8"],

Cell[BoxData["0.6780312000000001`"], "Output",
 CellChangeTimes->{{3.988341630568548*^9, 3.988341636955573*^9}, 
   3.9883417078849277`*^9, 3.9987167829689627`*^9, 3.999091229365327*^9, 
   3.999312740657954*^9, 4.000553162041747*^9},
 CellLabel->
  "Out[1092]=",ExpressionUUID->"20751a01-7ead-49a6-8d2c-7f7eeb0c7584"],

Cell[BoxData["0.3003688`"], "Output",
 CellChangeTimes->{{3.988341630568548*^9, 3.988341636955573*^9}, 
   3.9883417078849277`*^9, 3.9987167829689627`*^9, 3.999091229365327*^9, 
   3.999312740657954*^9, 4.0005531620537024`*^9},
 CellLabel->
  "Out[1093]=",ExpressionUUID->"9f6bb5d1-91cf-463c-9d77-bfbb8d61bf17"],

Cell[BoxData["0.09761507918370128`"], "Output",
 CellChangeTimes->{{3.988341630568548*^9, 3.988341636955573*^9}, 
   3.9883417078849277`*^9, 3.9987167829689627`*^9, 3.999091229365327*^9, 
   3.999312740657954*^9, 4.0005531620650787`*^9},
 CellLabel->
  "Out[1094]=",ExpressionUUID->"188be9ba-0a60-4f28-a53f-54d2481cfc0e"],

Cell[BoxData["0.37991932081629853`"], "Output",
 CellChangeTimes->{{3.988341630568548*^9, 3.988341636955573*^9}, 
   3.9883417078849277`*^9, 3.9987167829689627`*^9, 3.999091229365327*^9, 
   3.999312740657954*^9, 4.000553162076367*^9},
 CellLabel->
  "Out[1095]=",ExpressionUUID->"3174557a-9a91-4b67-b71b-2b4f53632167"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Leptons", "Subsubsection",
 CellChangeTimes->{{3.96149032527695*^9, 
  3.961490332480496*^9}},ExpressionUUID->"45fe80b7-6bdf-443f-bdc5-\
b2a71c5e65d3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"yefinal", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ye", "[", "t", "]"}], "/.", 
       RowBox[{"sol2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "7"}], "]"}], "]"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"yeoriginal", " ", "=", " ", 
    RowBox[{"279296", " ", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "11"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accratione", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "yefinal"}], "+", "yeoriginal"}], ")"}], "/", 
     "yeoriginal"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"y\[Nu]1final", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"y\[Nu]1", "[", "t", "]"}], "/.", 
       RowBox[{"sol2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "8"}], "]"}], "]"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y\[Nu]1original", "=", " ", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "16"}], ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accration\[Nu]1", " ", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "y\[Nu]1final"}], " ", "+", "y\[Nu]1original"}], ")"}], "/",
      "y\[Nu]1original"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"y\[Mu]final", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"y\[Mu]", "[", "t", "]"}], "/.", 
       RowBox[{"sol2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "9"}], "]"}], "]"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y\[Mu]original", " ", "=", " ", 
    RowBox[{"588376", " ", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "9"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accration\[Mu]", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "y\[Mu]final"}], "+", "y\[Mu]original"}], ")"}], "/", 
     "y\[Mu]original"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"y\[Nu]2final", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"y\[Nu]2", "[", "t", "]"}], "/.", 
       RowBox[{"sol2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "10"}], "]"}], "]"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y\[Nu]2original", "=", 
    RowBox[{"494", " ", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "16"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accration\[Nu]2", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "y\[Nu]2final"}], "+", "y\[Nu]2original"}], ")"}], "/", 
     "y\[Nu]2original"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"y\[Tau]final", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"y\[Tau]", "[", "t", "]"}], "/.", 
       RowBox[{"sol2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "11"}], "]"}], "]"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y\[Tau]original", "=", 
    RowBox[{"999435", " ", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "8"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"accration\[Tau]", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "y\[Tau]final"}], "+", "y\[Tau]original"}], ")"}], "/", 
     "y\[Tau]original"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"y\[Nu]3final", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"y\[Nu]3", "[", "t", "]"}], "/.", 
       RowBox[{"sol2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "12"}], "]"}], "]"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", "tmin"}], "}"}]}], ",", "6"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y\[Nu]3original", "=", 
    RowBox[{"287", " ", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "15"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"accration\[Nu]3", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "y\[Nu]3final"}], "+", "y\[Nu]3original"}], ")"}], "/", 
    "y\[Nu]3original"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.961492122772146*^9, 3.961492340543638*^9}, {
  3.961492401242476*^9, 3.961492403025359*^9}, {3.961492524357684*^9, 
  3.961492525247725*^9}, {3.9614925629410753`*^9, 3.96149261556645*^9}, {
  3.961501510750327*^9, 3.961501525436109*^9}, {3.962197921443589*^9, 
  3.9621979520132437`*^9}, {3.962265774983206*^9, 3.96226578160257*^9}, {
  3.962266168089355*^9, 3.962266208073078*^9}, {3.9622662696912527`*^9, 
  3.962266274760105*^9}, {3.962331185204831*^9, 3.962331194051297*^9}, {
  3.9623314331390057`*^9, 3.962331445061347*^9}, {3.967888925892891*^9, 
  3.9678889320254498`*^9}},
 CellLabel->
  "In[1096]:=",ExpressionUUID->"79a85289-8b5e-49ed-8f35-90d40e4a32c5"],

Cell[BoxData["2.79483452029759777680009633773209`6.*^-6"], "Output",
 CellChangeTimes->{3.98834160536873*^9, 3.9987167830129004`*^9, 
  3.999091229418792*^9, 3.999312740800508*^9, 4.00055316210124*^9},
 CellLabel->
  "Out[1096]=",ExpressionUUID->"43befd9c-6ba3-45d1-9439-70e57cdbc6c9"],

Cell[BoxData["1.0007382571063622194899`6.*^-16"], "Output",
 CellChangeTimes->{3.98834160536873*^9, 3.9987167830129004`*^9, 
  3.999091229418792*^9, 3.999312740800508*^9, 4.0005531621134567`*^9},
 CellLabel->
  "Out[1099]=",ExpressionUUID->"754dfe6c-cfba-4d65-9daa-3421f5ce0eaa"],

Cell[BoxData["0.0005887310678494933`6."], "Output",
 CellChangeTimes->{3.98834160536873*^9, 3.9987167830129004`*^9, 
  3.999091229418792*^9, 3.999312740800508*^9, 4.000553162125111*^9},
 CellLabel->
  "Out[1102]=",ExpressionUUID->"6118c265-15c2-4b39-9504-911e6fa79e55"],

Cell[BoxData["4.943156614083683376061274`6.*^-14"], "Output",
 CellChangeTimes->{3.98834160536873*^9, 3.9987167830129004`*^9, 
  3.999091229418792*^9, 3.999312740800508*^9, 4.000553162136281*^9},
 CellLabel->
  "Out[1105]=",ExpressionUUID->"ac9056f5-a600-448d-bdcb-81d2fff2dff8"],

Cell[BoxData["0.0099954593720466824`6."], "Output",
 CellChangeTimes->{3.98834160536873*^9, 3.9987167830129004`*^9, 
  3.999091229418792*^9, 3.999312740800508*^9, 4.000553162147078*^9},
 CellLabel->
  "Out[1108]=",ExpressionUUID->"63cef680-d428-4bca-a11a-6fd132bc14b7"],

Cell[BoxData["2.8716660519148194919277901`6.*^-13"], "Output",
 CellChangeTimes->{3.98834160536873*^9, 3.9987167830129004`*^9, 
  3.999091229418792*^9, 3.999312740800508*^9, 4.000553162159692*^9},
 CellLabel->
  "Out[1111]=",ExpressionUUID->"e20bc1f9-11c1-471b-b4be-16c94aa7d70d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.988341580318385*^9, 3.9883415807773533`*^9}},
 CellLabel->
  "In[1114]:=",ExpressionUUID->"4cc34af7-f77f-4007-9287-9757e00b07a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"neutrino", " ", "masses", " ", "via", " ", "tree"}], "-", 
    RowBox[{"level", " ", "matching"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Effective electron neutrino mass: \
\!\(\*FractionBox[SuperscriptBox[SubscriptBox[\(m\), SubscriptBox[\(\[Nu]\), \
\(e\)]], \(eff\)], \(eV\)]\) = \>\"", ",", " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"Mfinal", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y\[Nu]1final", " ", 
           RowBox[{"246", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], "^", "2"}]}], " ", "+",
        " ", 
       RowBox[{"Nfinal", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y\[Nu]2final", " ", 
           RowBox[{"246", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], "^", "2"}]}], " ", "+",
        " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "Mfinal", " ", "-", " ", "Nfinal"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y\[Nu]3final", " ", 
           RowBox[{"246", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], "^", "2"}]}]}], "]"}], 
     RowBox[{"10", "^", "9"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.988341584277052*^9},
 CellLabel->
  "In[1115]:=",ExpressionUUID->"7d1f9986-7600-4327-8cbf-76bc87f398a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Effective electron neutrino mass: \
\\!\\(\\*FractionBox[SuperscriptBox[SubscriptBox[\\(m\\), SubscriptBox[\\(\
\[Nu]\\), \\(e\\)]], \\(eff\\)], \\(eV\\)]\\) = \"\>", "\[InvisibleSpace]", 
   "0.0087235050449777216`4.7648188308739545"}],
  SequenceForm[
  "Effective electron neutrino mass: \
\!\(\*FractionBox[SuperscriptBox[SubscriptBox[\(m\), SubscriptBox[\(\[Nu]\), \
\(e\)]], \(eff\)], \(eV\)]\) = ", 0.0087235050449777216`4.7648188308739545],
  Editable->False]], "Print",
 CellChangeTimes->{3.998716783081781*^9, 3.999091229489599*^9, 
  3.999312740932535*^9, 4.0005531621867447`*^9},
 CellLabel->
  "During evaluation of \
In[1115]:=",ExpressionUUID->"8145f67f-98c3-4d8c-b575-6a8499339223"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Derivation of leading order scaling of mixing matrices", "Chapter",
 CellChangeTimes->{{3.988341564968692*^9, 3.988341573461629*^9}, {
  3.988342348604145*^9, 
  3.98834235655453*^9}},ExpressionUUID->"340eaea8-8fb8-44c4-8ee5-\
af258187f0bd"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]13ckm", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", " ", "\[Beta]XFlowing"}], " ", "-", " ", 
         "\[Beta]YFlowing"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Y", "[", "t", "]"}], "->", 
          RowBox[{"1", "-", 
           RowBox[{"X", "[", "t", "]"}], "-", " ", 
           RowBox[{"V13", "^", "2"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Z", "[", "t", "]"}], "->", 
         RowBox[{"1", "-", 
          RowBox[{"W", "[", "t", "]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]23ckm", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", " ", "\[Beta]WFlowing"}], " ", "-", " ", 
         "\[Beta]ZFlowing"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Y", "[", "t", "]"}], "->", 
          RowBox[{"1", "-", 
           RowBox[{"X", "[", "t", "]"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Z", "[", "t", "]"}], "->", 
         RowBox[{"1", "-", 
          RowBox[{"W", "[", "t", "]"}], "-", 
          RowBox[{"V23", "^", "2"}]}]}], "}"}]}], "//", "Simplify"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]13pmns", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", " ", "\[Beta]MFlowing"}], " ", "-", " ", 
         "\[Beta]NFlowing"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"No", "[", "t", "]"}], "->", 
          RowBox[{"1", "-", 
           RowBox[{"M", "[", "t", "]"}], "-", " ", 
           RowBox[{"U13", "^", "2"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"S", "[", "t", "]"}], "->", 
         RowBox[{"1", "-", 
          RowBox[{"P", "[", "t", "]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]23pmns", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", " ", "\[Beta]PFlowing"}], " ", "-", " ", 
         "\[Beta]SFlowing"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"No", "[", "t", "]"}], "->", 
          RowBox[{"1", "-", 
           RowBox[{"M", "[", "t", "]"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"S", "[", "t", "]"}], "->", 
         RowBox[{"1", "-", 
          RowBox[{"P", "[", "t", "]"}], "-", 
          RowBox[{"U23", "^", "2"}]}]}], "}"}]}], "//", "Simplify"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.988342437640423*^9, 3.988342489563497*^9}},
 CellLabel->
  "In[1116]:=",ExpressionUUID->"a9abc75b-f74c-4c66-a36d-83dfd4dce867"],

Cell[CellGroupData[{

Cell["Leading order scaling for the PMNS matrix", "Subsection",
 CellChangeTimes->{{3.988341539881044*^9, 3.988341542349285*^9}, {
  3.988341846289225*^9, 3.9883418464965076`*^9}, {3.988342247211973*^9, 
  3.988342289186523*^9}, {3.988342341570174*^9, 3.988342369518299*^9}, {
  3.988342415787114*^9, 
  3.9883424298720083`*^9}},ExpressionUUID->"9e1e459a-890e-45d2-a2d9-\
371076bb930a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "Dbs"], 
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"Dbs", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\[Beta]13pmns", "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"y\[Nu]1", "[", "t", "]"}], "->", "0"}], ",", 
                  RowBox[{
                   RowBox[{"ye", "[", "t", "]"}], "->", "0"}]}], "}"}]}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"y\[Mu]", "[", "t", "]"}], "->", "0"}], "}"}]}], "/.", 
              RowBox[{
               RowBox[{
                RowBox[{"y\[Nu]3", "[", "t", "]"}], "^", "2"}], "->", 
               RowBox[{
                RowBox[{
                 RowBox[{"y\[Nu]2", "[", "t", "]"}], "^", "2"}], " ", "+", 
                " ", "Dbs"}]}]}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"y\[Nu]2", "[", "t", "]"}], "^", "2"}], "->", " ", 
               FractionBox[
                RowBox[{"Sbs", " ", "-", " ", "Dbs"}], "2"]}], " ", "}"}]}], "/.", 
            RowBox[{
             RowBox[{"P", "[", "t", "]"}], "->", 
             RowBox[{"M", "[", "t", "]"}]}]}], ")"}]}], ",", 
         RowBox[{"Dbs", "->", "0"}]}], "]"}]}], "/.", 
      RowBox[{
       RowBox[{"M", "[", "t", "]"}], "->", 
       RowBox[{"1", "-", 
        RowBox[{"No", "[", "t", "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"U13", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", "Simplify"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "Dbs"], 
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"Dbs", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\[Beta]23pmns", "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"y\[Nu]1", "[", "t", "]"}], "->", "0"}], ",", 
                  RowBox[{
                   RowBox[{"ye", "[", "t", "]"}], "->", "0"}]}], "}"}]}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"y\[Mu]", "[", "t", "]"}], "->", "0"}], "}"}]}], "/.", 
              RowBox[{
               RowBox[{
                RowBox[{"y\[Nu]3", "[", "t", "]"}], "^", "2"}], "->", 
               RowBox[{
                RowBox[{
                 RowBox[{"y\[Nu]2", "[", "t", "]"}], "^", "2"}], " ", "+", 
                " ", "Dbs"}]}]}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"y\[Nu]2", "[", "t", "]"}], "^", "2"}], "->", " ", 
               FractionBox[
                RowBox[{"Sbs", " ", "-", " ", "Dbs"}], "2"]}], " ", "}"}]}], "/.", 
            RowBox[{
             RowBox[{"M", "[", "t", "]"}], "->", 
             RowBox[{"P", "[", "t", "]"}]}]}], ")"}]}], ",", 
         RowBox[{"Dbs", "->", "0"}]}], "]"}]}], "/.", 
      RowBox[{
       RowBox[{"P", "[", "t", "]"}], "->", 
       RowBox[{"1", "-", 
        RowBox[{"S", "[", "t", "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", "t", "]"}], "->", 
      RowBox[{"No", "[", "t", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"U13", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.988341539881044*^9, 3.988341542349285*^9}, {
  3.988341846289225*^9, 3.9883418464965076`*^9}, {3.988342247211973*^9, 
  3.988342289186523*^9}, {3.988342341570174*^9, 3.988342369518299*^9}, {
  3.988342415787114*^9, 3.988342421545247*^9}, {3.9883424966973133`*^9, 
  3.9883425013199787`*^9}},
 CellLabel->
  "In[1120]:=",ExpressionUUID->"29be60e5-7594-4dc4-868d-e2a83a66420c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", "Sbs", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"No", "[", "t", "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"y\[Tau]", "[", "t", "]"}], "2"], " ", 
     SuperscriptBox["U13", "2"]}], 
    RowBox[{"32", " ", "Dbs", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "U13", "]"}], "3"],
    SeriesData[$CellContext`U13, 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`U13, 0, {
   Rational[3, 32] $CellContext`Dbs^(-1) 
    Pi^(-2) $CellContext`Sbs (
     1 + $CellContext`No[$CellContext`t]) \
$CellContext`y\[Tau][$CellContext`t]^2}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.998716783787108*^9, 3.999091230212763*^9, 
  3.999312742825808*^9, 4.000553162957741*^9},
 CellLabel->
  "Out[1120]=",ExpressionUUID->"b66c20c1-d21c-4943-967b-18548f443bd1"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", "Sbs", " ", 
    SuperscriptBox["U23", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"No", "[", "t", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"y\[Tau]", "[", "t", "]"}], "2"]}], 
   RowBox[{"32", " ", "Dbs", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{3.998716783787108*^9, 3.999091230212763*^9, 
  3.999312742825808*^9, 4.0005531629684553`*^9},
 CellLabel->
  "Out[1121]=",ExpressionUUID->"3a5e560a-526b-4a7c-80f0-0894225d6d71"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Leading Order scaling for the CKM matrix", "Subsection",
 CellChangeTimes->{{3.988341539881044*^9, 3.988341542349285*^9}, {
  3.988341846289225*^9, 3.9883418464965076`*^9}, {3.988342247211973*^9, 
  3.98834226577181*^9}, {3.988342377542762*^9, 
  3.988342409210023*^9}},ExpressionUUID->"7dfc8ddc-809c-4ea8-b31d-\
9b5f27733f0a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "Dbs"], 
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"Dbs", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\[Beta]23ckm", "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"yu", "[", "t", "]"}], "->", "0"}], ",", 
                  RowBox[{
                   RowBox[{"yd", "[", "t", "]"}], "->", "0"}]}], "}"}]}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"yc", "[", "t", "]"}], "->", "0"}], "}"}]}], "/.", 
              RowBox[{
               RowBox[{
                RowBox[{"yb", "[", "t", "]"}], "^", "2"}], "->", 
               RowBox[{
                RowBox[{
                 RowBox[{"ys", "[", "t", "]"}], "^", "2"}], " ", "+", " ", 
                "Dbs"}]}]}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"ys", "[", "t", "]"}], "^", "2"}], "->", " ", 
               FractionBox[
                RowBox[{"Sbs", " ", "-", " ", "Dbs"}], "2"]}], " ", "}"}]}], "/.", 
            RowBox[{
             RowBox[{"X", "[", "t", "]"}], "->", 
             RowBox[{"W", "[", "t", "]"}]}]}], ")"}]}], ",", 
         RowBox[{"Dbs", "->", "0"}]}], "]"}]}], "/.", 
      RowBox[{
       RowBox[{"W", "[", "t", "]"}], "->", 
       RowBox[{"1", "-", 
        RowBox[{"Y", "[", "t", "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"V23", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", "Simplify"}],
   "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "Dbs"], 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"Dbs", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"\[Beta]13ckm", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"yu", "[", "t", "]"}], "->", "0"}], ",", 
                 RowBox[{
                  RowBox[{"yd", "[", "t", "]"}], "->", "0"}]}], "}"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"yc", "[", "t", "]"}], "->", "0"}], "}"}]}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"yb", "[", "t", "]"}], "^", "2"}], "->", 
              RowBox[{
               RowBox[{
                RowBox[{"ys", "[", "t", "]"}], "^", "2"}], " ", "+", " ", 
               "Dbs"}]}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"ys", "[", "t", "]"}], "^", "2"}], "->", " ", 
              FractionBox[
               RowBox[{"Sbs", " ", "-", " ", "Dbs"}], "2"]}], " ", "}"}]}], "/.", 
           RowBox[{
            RowBox[{"X", "[", "t", "]"}], "->", 
            RowBox[{"W", "[", "t", "]"}]}]}], ")"}]}], ",", 
        RowBox[{"Dbs", "->", "0"}]}], "]"}]}], "/.", 
     RowBox[{
      RowBox[{"W", "[", "t", "]"}], "->", 
      RowBox[{"1", "-", 
       RowBox[{"Y", "[", "t", "]"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"V13", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.988341539881044*^9, 3.988341542349285*^9}, {
  3.988341846289225*^9, 3.9883418464965076`*^9}, {3.988342247211973*^9, 
  3.98834226577181*^9}, {3.988342377542762*^9, 3.9883424041031837`*^9}, {
  3.988342517059639*^9, 3.988342517265605*^9}, {3.988342556310149*^9, 
  3.988342579364484*^9}, {3.988342627154586*^9, 3.988342670982258*^9}, {
  3.988342760322624*^9, 3.98834276442098*^9}},
 CellLabel->
  "In[1122]:=",ExpressionUUID->"ab3c557c-1e0a-4a32-938c-5174490c4af6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"Sbs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Y", "[", "t", "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"yt", "[", "t", "]"}], "2"]}], ")"}], " ", 
      SuperscriptBox["V23", "2"]}], 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{"Dbs", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "V23", "]"}], "3"],
    SeriesData[$CellContext`V23, 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`V23, 0, {
   Rational[-3, 32] $CellContext`Dbs^(-1) 
    Pi^(-2) $CellContext`Sbs (-1 + $CellContext`Y[$CellContext`t]) \
$CellContext`yt[$CellContext`t]^2}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.998716783813465*^9, 3.9990912302453327`*^9, 
  3.999312742903955*^9, 4.000553162991029*^9},
 CellLabel->
  "Out[1122]=",ExpressionUUID->"20dc063d-2c10-45fb-82d5-6aa46b29c8ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", "Sbs", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Y", "[", "t", "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"yt", "[", "t", "]"}], "2"], " ", 
     SuperscriptBox["V13", "2"]}], 
    RowBox[{"32", " ", "Dbs", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "V13", "]"}], "3"],
    SeriesData[$CellContext`V13, 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`V13, 0, {
   Rational[3, 32] $CellContext`Dbs^(-1) 
    Pi^(-2) $CellContext`Sbs (
     1 + $CellContext`Y[$CellContext`t]) $CellContext`yt[$CellContext`t]^2}, 
   2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.998716783813465*^9, 3.9990912302453327`*^9, 
  3.999312742903955*^9, 4.000553163002859*^9},
 CellLabel->
  "Out[1123]=",ExpressionUUID->"1410306f-9824-4ed1-95c1-a3f67ff1a3bf"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
Evaluator->"Local 2",
WindowSize->{1920, 937},
WindowMargins->{{0, Automatic}, {Automatic, 360}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fa73c2ab-ebaa-4824-b1a1-6a945a93c74c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 149, 3, 144, "Title",ExpressionUUID->"d5bffb94-4c36-43b1-85f5-0943b3330544"],
Cell[CellGroupData[{
Cell[750, 29, 187, 3, 99, "Section",ExpressionUUID->"7fe0c33b-dda9-4aa5-95c7-b5e108232e05"],
Cell[940, 34, 941, 26, 152, "Input",ExpressionUUID->"7ca12fd1-e52c-4768-87b7-c3e6a0ed82ca"]
}, Closed]],
Cell[CellGroupData[{
Cell[1918, 65, 281, 4, 83, "Chapter",ExpressionUUID->"2c3528a8-c7af-4af1-9360-3a902af8bb00"],
Cell[CellGroupData[{
Cell[2224, 73, 354, 6, 99, "Section",ExpressionUUID->"ff855177-0707-49d9-a6c8-9929a923741b",
 InitializationGroup->True],
Cell[CellGroupData[{
Cell[2603, 83, 255, 5, 79, "Subsection",ExpressionUUID->"4e35f734-686d-485e-b3d1-dc48b58760b6",
 InitializationGroup->True],
Cell[CellGroupData[{
Cell[2883, 92, 5665, 137, 267, "Input",ExpressionUUID->"f2cf5400-9ac0-4b03-bd76-8b5ea91b4cf6",
 InitializationGroup->True],
Cell[8551, 231, 3112, 51, 70, "Output",ExpressionUUID->"a63c4b15-2065-45a7-9eca-e7aa81fc9fa9"],
Cell[11666, 284, 3365, 60, 70, "Output",ExpressionUUID->"f7780490-5810-433c-a323-41ce87a6a2b8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[15080, 350, 224, 4, 53, "Subsection",ExpressionUUID->"9f4ef404-723b-4f5a-ae1a-9c9026082d87",
 InitializationGroup->True],
Cell[CellGroupData[{
Cell[15329, 358, 5427, 140, 329, "Input",ExpressionUUID->"ea5fadaa-a30e-46a7-a7b4-a6aaaf1c43cd",
 InitializationGroup->True],
Cell[20759, 500, 2553, 44, 70, "Output",ExpressionUUID->"82fd9f60-4598-4666-b996-30acb02f4a51"],
Cell[23315, 546, 2832, 54, 70, "Output",ExpressionUUID->"5cee6642-ed3d-49a7-9de9-f4a1c4e10043"]
}, Open  ]],
Cell[26162, 603, 150, 3, 54, "Input",ExpressionUUID->"37e921b5-6cd4-4c15-a86a-5933cd663a23"]
}, Closed]],
Cell[CellGroupData[{
Cell[26349, 611, 202, 4, 53, "Subsection",ExpressionUUID->"afcf651f-e0db-4c1f-9d0d-27b6055b8a98",
 InitializationGroup->True],
Cell[CellGroupData[{
Cell[26576, 619, 3012, 84, 230, "Input",ExpressionUUID->"6976f63b-bf83-442f-b38d-8d5dc1cfdc1f",
 InitializationGroup->True],
Cell[29591, 705, 2930, 49, 70, "Output",ExpressionUUID->"5030a45b-f74d-4ab1-8e21-de5a56138cea"],
Cell[32524, 756, 3207, 59, 70, "Output",ExpressionUUID->"e491ee56-e5db-4f5c-a70c-37383d2ec6ce"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[35780, 821, 218, 4, 53, "Subsection",ExpressionUUID->"6b1b7a81-d1c5-4840-bfa5-b52ca292bb45",
 InitializationGroup->True],
Cell[36001, 827, 4272, 93, 278, "Input",ExpressionUUID->"ba585e61-df60-443c-afe6-e495282e2460",
 InitializationGroup->True],
Cell[CellGroupData[{
Cell[40298, 924, 599, 19, 76, "Input",ExpressionUUID->"6414a92a-c50b-4fdd-942a-e6c6f84effd0"],
Cell[40900, 945, 2815, 42, 70, "Output",ExpressionUUID->"707287c1-70ef-484b-a343-662f24d0c583"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[43764, 993, 719, 17, 53, "Subsection",ExpressionUUID->"9901c03e-4027-471b-997f-e23f169e661f",
 InitializationGroup->True],
Cell[CellGroupData[{
Cell[44508, 1014, 9474, 235, 723, "Input",ExpressionUUID->"d09b3ca8-1308-41b1-bd72-10ba4ec666ae",
 InitializationGroup->True],
Cell[53985, 1251, 3180, 50, 70, "Print",ExpressionUUID->"3d0b006f-8a75-443d-8d48-5b99652714cf"],
Cell[57168, 1303, 483, 11, 70, "Message",ExpressionUUID->"404e6e6a-0b7a-41a9-b958-ec47a1ca3754"],
Cell[57654, 1316, 483, 11, 70, "Message",ExpressionUUID->"6903fbd5-71e3-4dbc-afb5-735a15bbfa61"],
Cell[58140, 1329, 479, 11, 70, "Message",ExpressionUUID->"ca689f32-1635-4843-8537-07c68df0952f"],
Cell[58622, 1342, 481, 11, 70, "Message",ExpressionUUID->"64c26f7b-1c59-4a21-95f5-6ed9751f1195"],
Cell[59106, 1355, 318703, 5068, 70, "Output",ExpressionUUID->"61dda983-b855-429c-abd9-c68b3724a556"],
Cell[377812, 6425, 311443, 4964, 70, "Output",ExpressionUUID->"82d5e451-880f-4c58-8b43-3772f2f85f6a"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[689316, 11396, 644, 10, 76, "Section",ExpressionUUID->"063b9c4d-b10f-40a9-8bb2-b1c2e92f4079",
 InitializationGroup->True],
Cell[CellGroupData[{
Cell[689985, 11410, 583, 13, 79, "Subsection",ExpressionUUID->"a15959b5-3b1d-4fc6-a767-58d514aa0001",
 InitializationGroup->True],
Cell[CellGroupData[{
Cell[690593, 11427, 286, 5, 65, "Subsubsection",ExpressionUUID->"339e9475-ba5c-45e5-bb13-7821bf7f77a2",
 InitializationGroup->True],
Cell[690882, 11434, 7631, 185, 188, "Input",ExpressionUUID->"8f842571-1803-4af0-b552-a7e34df976c9",
 InitializationGroup->True]
}, Closed]],
Cell[CellGroupData[{
Cell[698550, 11624, 242, 5, 51, "Subsubsection",ExpressionUUID->"74f99810-631e-4723-ad8c-2905b1f8f014",
 InitializationGroup->True],
Cell[698795, 11631, 7357, 182, 190, "Input",ExpressionUUID->"ec0636f2-70e7-4616-bde4-db3ef3587458",
 InitializationGroup->True]
}, Closed]],
Cell[CellGroupData[{
Cell[706189, 11818, 238, 5, 51, "Subsubsection",ExpressionUUID->"369fa096-501c-41d7-b139-d2e24f57deeb",
 InitializationGroup->True],
Cell[706430, 11825, 4055, 105, 216, "Input",ExpressionUUID->"40becf6f-51c3-43db-a050-c824936716b8",
 InitializationGroup->True]
}, Closed]],
Cell[CellGroupData[{
Cell[710522, 11935, 242, 5, 51, "Subsubsection",ExpressionUUID->"e54bec30-75d8-4d68-a9ca-5e0af685874a",
 InitializationGroup->True],
Cell[710767, 11942, 3877, 102, 216, "Input",ExpressionUUID->"45f69005-013e-4aed-88d8-e76016974815",
 InitializationGroup->True]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[714693, 12050, 527, 12, 79, "Subsection",ExpressionUUID->"64db79eb-2774-4542-bd63-5f8ba4d6203d",
 InitializationGroup->True],
Cell[CellGroupData[{
Cell[715245, 12066, 204, 4, 65, "Subsubsection",ExpressionUUID->"c9ab136c-9cea-4f66-96e8-c33e917198d9",
 InitializationGroup->True],
Cell[715452, 12072, 7680, 187, 352, "Input",ExpressionUUID->"16588478-c50c-4931-8037-14ff480d5b8b",
 InitializationGroup->True]
}, Closed]],
Cell[CellGroupData[{
Cell[723169, 12264, 206, 4, 51, "Subsubsection",ExpressionUUID->"3a81f3b0-745f-4c48-8af2-a304888eb94c",
 InitializationGroup->True],
Cell[723378, 12270, 7302, 181, 268, "Input",ExpressionUUID->"c610dc9d-170d-4b71-b24d-85be09c7ef12",
 InitializationGroup->True]
}, Closed]],
Cell[CellGroupData[{
Cell[730717, 12456, 186, 4, 51, "Subsubsection",ExpressionUUID->"e7404150-4d79-4f88-8ab0-b3de9435afd7",
 InitializationGroup->True],
Cell[730906, 12462, 3997, 104, 216, "Input",ExpressionUUID->"8ea645ae-d646-44c8-8e3a-d9275ad78a52",
 InitializationGroup->True]
}, Closed]],
Cell[CellGroupData[{
Cell[734940, 12571, 240, 5, 51, "Subsubsection",ExpressionUUID->"8dae1923-f5da-4a30-9601-572b678ad4a7",
 InitializationGroup->True],
Cell[735183, 12578, 3835, 102, 216, "Input",ExpressionUUID->"ae16b846-09f9-4ab8-9bd3-37c2e473a19b",
 InitializationGroup->True]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[739067, 12686, 529, 12, 79, "Subsection",ExpressionUUID->"b46aca91-3aca-4b4f-9f46-65ad2958be3f",
 InitializationGroup->True],
Cell[CellGroupData[{
Cell[739621, 12702, 198, 4, 65, "Subsubsection",ExpressionUUID->"84781dd4-8756-4718-b343-c41d743cd5c2",
 InitializationGroup->True],
Cell[CellGroupData[{
Cell[739844, 12710, 8395, 200, 248, "Input",ExpressionUUID->"7388a971-d195-49b5-832b-b56d18c32f40",
 InitializationGroup->True],
Cell[748242, 12912, 5889, 136, 70, "Output",ExpressionUUID->"198ee08e-ee31-43f5-82c8-d38c246d0edb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[754180, 13054, 200, 4, 51, "Subsubsection",ExpressionUUID->"a8f6f4f8-ce6f-4993-87f8-771d0749ed31",
 InitializationGroup->True],
Cell[CellGroupData[{
Cell[754405, 13062, 8220, 200, 214, "Input",ExpressionUUID->"727954a0-e0f1-416c-b98a-5793baf91f4c",
 InitializationGroup->True],
Cell[762628, 13264, 4230, 113, 70, "Output",ExpressionUUID->"1637d99f-8086-4dc5-9bd6-07f261ffb3b6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[766907, 13383, 236, 5, 51, "Subsubsection",ExpressionUUID->"1902b519-e0b9-40f8-9ec6-9ed1070f4dc9",
 InitializationGroup->True],
Cell[767146, 13390, 4332, 111, 205, "Input",ExpressionUUID->"625d6276-c82a-478b-b8b3-5212aece1fd7",
 InitializationGroup->True]
}, Closed]],
Cell[CellGroupData[{
Cell[771515, 13506, 246, 5, 51, "Subsubsection",ExpressionUUID->"6ce92500-466e-4619-8fee-54d355a4f6a2",
 InitializationGroup->True],
Cell[771764, 13513, 4236, 110, 238, "Input",ExpressionUUID->"b2bdc460-6982-475c-8ce2-b37e5a6b23fc",
 InitializationGroup->True]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[776061, 13630, 335, 6, 76, "Section",ExpressionUUID->"dd9555c0-7c7c-4cb9-a681-3ee982d62760",
 InitializationGroup->True],
Cell[776399, 13638, 31083, 866, 1432, "Input",ExpressionUUID->"7f87507c-3870-48bf-b661-a7257d1ce00f",
 InitializationGroup->True]
}, Closed]],
Cell[CellGroupData[{
Cell[807519, 14509, 239, 5, 76, "Section",ExpressionUUID->"223dd6d5-b72a-4b60-be04-f43efa1a4519",
 InitializationGroup->True],
Cell[807761, 14516, 32382, 879, 1371, "Input",ExpressionUUID->"c829c325-e161-4a86-9910-8f094b1b33d2",
 InitializationGroup->True]
}, Closed]],
Cell[CellGroupData[{
Cell[840180, 15400, 298, 5, 76, "Section",ExpressionUUID->"148f5616-e044-4d8b-a287-cb37aa8a8082",
 InitializationGroup->True],
Cell[840481, 15407, 32895, 791, 1546, "Input",ExpressionUUID->"55ad67e9-8fbe-4f56-8272-3c0bcfe075a5",
 InitializationGroup->True]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[873425, 16204, 154, 3, 101, "Chapter",ExpressionUUID->"d7d81d21-0861-426f-8fe9-26080d1a1128"],
Cell[CellGroupData[{
Cell[873604, 16211, 166, 3, 99, "Section",ExpressionUUID->"61f9e8be-d29b-4d8c-91a4-9ab054161901"],
Cell[873773, 16216, 12864, 327, 1282, "Input",ExpressionUUID->"58d67545-75f6-4b13-be21-a0380d7f9475"],
Cell[CellGroupData[{
Cell[886662, 16547, 165, 3, 79, "Subsection",ExpressionUUID->"10c0a482-0b74-4c14-9fb3-b51b7e94808a"],
Cell[CellGroupData[{
Cell[886852, 16554, 3549, 91, 350, "Input",ExpressionUUID->"b45981b3-630e-4091-a05d-22f9d77261ee"],
Cell[890404, 16647, 625, 15, 70, "Output",ExpressionUUID->"b8881e82-e66b-4844-85ec-d3aa983f30c6"],
Cell[891032, 16664, 283, 5, 70, "Output",ExpressionUUID->"83daa118-ca8a-4d00-9145-c74873fd4d1b"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[891376, 16676, 158, 3, 76, "Section",ExpressionUUID->"569ffed7-dbc5-4b55-864e-2d52e22e11d3"],
Cell[891537, 16681, 7203, 154, 1116, "Input",ExpressionUUID->"2c1d746d-e142-4e51-9bd5-3402d5af46e3"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[898801, 16842, 165, 3, 144, "Title",ExpressionUUID->"96e890ed-3ac4-4e1c-ace3-a16b49f313aa"],
Cell[CellGroupData[{
Cell[898991, 16849, 191, 3, 101, "Chapter",ExpressionUUID->"4569e361-7e95-429a-881b-226c11dbf7fc"],
Cell[CellGroupData[{
Cell[899207, 16856, 321, 5, 79, "Subsection",ExpressionUUID->"cb9d3ee4-a1bd-4a95-80fa-1c309936280e"],
Cell[899531, 16863, 15189, 294, 1849, "Input",ExpressionUUID->"af039cb3-e3dd-472f-9b3f-65597d283928"]
}, Closed]],
Cell[CellGroupData[{
Cell[914757, 17162, 157, 3, 53, "Subsection",ExpressionUUID->"f214cd62-b21a-46f5-8a21-b518e15c8ad4"],
Cell[914917, 17167, 7295, 183, 901, "Input",ExpressionUUID->"cd27f090-3e35-4ac6-87d2-3bc8c8fb5794"],
Cell[922215, 17352, 3954, 94, 411, "Input",ExpressionUUID->"0140d1ce-880b-4b44-bdf2-1e46145521b2"],
Cell[CellGroupData[{
Cell[926194, 17450, 1822, 45, 232, "Input",ExpressionUUID->"9c69a994-68a1-48f6-9bca-e94bd75718fd"],
Cell[928019, 17497, 804, 17, 50, "Print",ExpressionUUID->"f7f7a3bf-3c99-40c5-bce1-ba48f4cf0072"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[928884, 17521, 229, 4, 101, "Chapter",ExpressionUUID->"41141a0f-b8fd-4111-aec7-ba47b1facfc5"],
Cell[CellGroupData[{
Cell[929138, 17529, 155, 3, 65, "Subsubsection",ExpressionUUID->"9b7eb332-7a72-4538-aaea-a8aa19e6d83b"],
Cell[929296, 17534, 6911, 194, 901, "Input",ExpressionUUID->"daf38f9b-4626-4a5e-907a-057c93303281"]
}, Closed]],
Cell[CellGroupData[{
Cell[936244, 17733, 204, 4, 51, "Subsubsection",ExpressionUUID->"b8bde663-9501-494d-a1a4-ebfda09f4341"],
Cell[CellGroupData[{
Cell[936473, 17741, 3796, 100, 757, "Input",ExpressionUUID->"30625e18-f014-42c7-8585-6c202d048672"],
Cell[940272, 17843, 389, 6, 70, "Output",ExpressionUUID->"8b45bc54-6838-42c8-bae2-1a5666d35266"],
Cell[940664, 17851, 387, 6, 70, "Output",ExpressionUUID->"ecb8d1e6-ae75-4d44-bb8e-79ec4676d247"],
Cell[941054, 17859, 389, 6, 70, "Output",ExpressionUUID->"86bf070b-54bb-4f30-9530-3bf1942ae17e"],
Cell[941446, 17867, 388, 6, 70, "Output",ExpressionUUID->"eaa8c878-d412-48d0-bdc5-a304ea34bdee"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[941883, 17879, 155, 3, 51, "Subsubsection",ExpressionUUID->"98a78a87-4854-4867-9077-204b36d483fc"],
Cell[CellGroupData[{
Cell[942063, 17886, 3490, 97, 788, "Input",ExpressionUUID->"15b7bdb2-f3cf-48af-b77e-2d1139f129dd"],
Cell[945556, 17985, 318, 5, 70, "Output",ExpressionUUID->"1fcc1d25-4e55-4385-b6c1-4702d715181e"],
Cell[945877, 17992, 319, 5, 70, "Output",ExpressionUUID->"c920ccd7-6a09-442e-b513-091adfaeecf3"],
Cell[946199, 17999, 319, 5, 70, "Output",ExpressionUUID->"ecbe2c60-90bc-44ee-8b4a-78f39d15f00e"],
Cell[946521, 18006, 319, 5, 70, "Output",ExpressionUUID->"f2db70c2-b645-4c44-bbc4-1d703d6b2e5f"]
}, Open  ]],
Cell[946855, 18014, 240, 5, 44, "Input",ExpressionUUID->"322f9a77-aefd-4ff1-a02b-903f0f730d83"],
Cell[947098, 18021, 611, 14, 135, "Input",ExpressionUUID->"a64a28df-2800-4131-9417-673939dc3aac"],
Cell[CellGroupData[{
Cell[947734, 18039, 2038, 57, 258, "Input",ExpressionUUID->"6e3b8662-05ff-4310-8e9b-2c56235428d8"],
Cell[949775, 18098, 318, 5, 70, "Output",ExpressionUUID->"20751a01-7ead-49a6-8d2c-7f7eeb0c7584"],
Cell[950096, 18105, 311, 5, 70, "Output",ExpressionUUID->"9f6bb5d1-91cf-463c-9d77-bfbb8d61bf17"],
Cell[950410, 18112, 321, 5, 70, "Output",ExpressionUUID->"188be9ba-0a60-4f28-a53f-54d2481cfc0e"],
Cell[950734, 18119, 319, 5, 70, "Output",ExpressionUUID->"3174557a-9a91-4b67-b71b-2b4f53632167"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[951102, 18130, 157, 3, 51, "Subsubsection",ExpressionUUID->"45fe80b7-6bdf-443f-bdc5-b2a71c5e65d3"],
Cell[CellGroupData[{
Cell[951284, 18137, 6021, 172, 901, "Input",ExpressionUUID->"79a85289-8b5e-49ed-8f35-90d40e4a32c5"],
Cell[957308, 18311, 285, 4, 70, "Output",ExpressionUUID->"43befd9c-6ba3-45d1-9439-70e57cdbc6c9"],
Cell[957596, 18317, 279, 4, 70, "Output",ExpressionUUID->"754dfe6c-cfba-4d65-9daa-3421f5ce0eaa"],
Cell[957878, 18323, 269, 4, 70, "Output",ExpressionUUID->"6118c265-15c2-4b39-9504-911e6fa79e55"],
Cell[958150, 18329, 279, 4, 70, "Output",ExpressionUUID->"ac9056f5-a600-448d-bdcb-81d2fff2dff8"],
Cell[958432, 18335, 269, 4, 70, "Output",ExpressionUUID->"63cef680-d428-4bca-a11a-6fd132bc14b7"],
Cell[958704, 18341, 280, 4, 70, "Output",ExpressionUUID->"e20bc1f9-11c1-471b-b4be-16c94aa7d70d"]
}, Open  ]],
Cell[958999, 18348, 178, 3, 44, "Input",ExpressionUUID->"4cc34af7-f77f-4007-9287-9757e00b07a3"],
Cell[CellGroupData[{
Cell[959202, 18355, 1414, 38, 148, "Input",ExpressionUUID->"7d1f9986-7600-4327-8cbf-76bc87f398a3"],
Cell[960619, 18395, 747, 15, 70, "Print",ExpressionUUID->"8145f67f-98c3-4d8c-b575-6a8499339223"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[961427, 18417, 247, 4, 83, "Chapter",ExpressionUUID->"340eaea8-8fb8-44c4-8ee5-af258187f0bd"],
Cell[961677, 18423, 2860, 85, 166, "Input",ExpressionUUID->"a9abc75b-f74c-4c66-a36d-83dfd4dce867"],
Cell[CellGroupData[{
Cell[964562, 18512, 386, 6, 79, "Subsection",ExpressionUUID->"9e1e459a-890e-45d2-a2d9-371076bb930a"],
Cell[CellGroupData[{
Cell[964973, 18522, 4043, 108, 267, "Input",ExpressionUUID->"29be60e5-7594-4dc4-868d-e2a83a66420c"],
Cell[969019, 18632, 972, 27, 91, "Output",ExpressionUUID->"b66c20c1-d21c-4943-967b-18548f443bd1"],
Cell[969994, 18661, 583, 16, 91, "Output",ExpressionUUID->"3a5e560a-526b-4a7c-80f0-0894225d6d71"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[970626, 18683, 333, 5, 53, "Subsection",ExpressionUUID->"7dfc8ddc-809c-4ea8-b31d-9b5f27733f0a"],
Cell[CellGroupData[{
Cell[970984, 18692, 3883, 105, 237, "Input",ExpressionUUID->"ab3c557c-1e0a-4a32-938c-5174490c4af6"],
Cell[974870, 18799, 1115, 32, 102, "Output",ExpressionUUID->"20dc063d-2c10-45fb-82d5-6aa46b29c8ca"],
Cell[975988, 18833, 964, 27, 91, "Output",ExpressionUUID->"1410306f-9824-4ed1-95c1-a3f67ff1a3bf"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


